Soft-virtual correction and threshold resummation for $n$-colorless particles to fourth order in QCD: Part I

We present the general form of a universal soft-collinear distribution operator to compute the soft-virtual cross-section to next-to-next-to-next-to-next-to-leading order (N$^4$LO) in QCD for a process with any number of final state colorless particles in hadron colliders. By acting this universal operator on the pure virtual corrections, which need to be computed explicitly for a process, the soft-virtual cross-section can be obtained. The operator is constructed by exploiting the factorization and renormalization group evolution of amplitudes in QCD, and the universality of soft gluon contributions. We also provide the hard coefficient to perform the threshold resummation to next-to-next-to-next-to-leading logarithmic (N$^3$LL) accuracy. Furthermore, we present the approximate analytical results of the soft-virtual cross-sections at N$^4$LO and N$^3$LL for the Higgs boson production through gluon fusion and bottom quark annihilation, and also for the Drell-Yan production at the hadronic collider.

==> anc/SV4L_CrossSection.m <==
(* ::Package:: *)

(*
-----------------------------------------------------------------------------------------------------
Soft-virtual cross section and threshold resummation for n-colourless particles to fourth order in QCD
Taushif Ahmed, Ajjath A. H., Goutam Das, Pooja Mukherjee, V. Ravindran and Surabhi Tiwari
Sept 2020
*-----------------------------------------------------------------------------------------------------
      
This file contains the following results as substitution rules:
ZIR={ZIR1,...,ZIR4}: Infrared subtraction terms to 4-loops, see eq.~(2.14) and (A.1).
SI={SI1,...,SI4}: Soft-Collinear distribution to 4-loops, see eq.~(2.23) and (B.1).
DeltaISV={DeltaISV1,...,DeltaISV4}: Soft-virtual cross-section to 4-loops, see eq.~(2.23) and (C.1).
SIresdelta={SIresdelta1,...,SIresdelta4}: Soft-Collinear distribution for threshold resummation to 4-loops, see eq.~(3.4) and (D.1).
DeltaggH={DeltagSV1,...,DeltagSV4}: Soft-virtual cross-section to 4-loops for the Higgs Production via gluon fusion, see F.2.

DeltabBH={DeltabSV1,...,DeltabSV4}: Soft-virtual cross-section to 4-loops for the Higgs Production via bottom quark annihilation, see F.3.

DeltaDY={DeltaqSV1,...,DeltaqSV4}: Soft-virtual cross-section to 4-loops for the DY process, see F.1.

GItilde0={GItilde01,...,GItilde04}: Universal quantities for threshold resummation to N^3LL, see eq.~(3.11) and (E.1).
gIbar0={gIbar00,...,gIbar04}; The N independent coefficients to N^3LL appearing in eq.~(3.11).
gIbar={gIbar1,...,gIbar4}: Universal quantities for threshold resummation to N^3LL, see eq.~(3.12).
Ag={Ag1,...,Ag3}: Cusp anomalous dimensions for gluon to 3-loops, see eq.~(2.25).
Aq={Aq1,...,Aq3}: Cusp anomalous dimensions for quark to 3-loops, see eq.~(2.25).
Bg={Bg1,...,Bg3}: Virtual anomalous dimensions for gluon to 3-loops, see eq.~(2.25).
Bq={Bq1,...,Bq3}: Virtual anomalous dimensions for quark to 3-loops, see eq.~(2.25).
fg={fg1,...,fg3}: Eikonal anomalous dimensions for gluon to 3-loops, see eq.~(2.25).
fq={fq1,...,fq3}: Eikonal anomalous dimensions for quark to 3-loops, see eq.~(2.25).
beta={bt0,...,bt2}: Coefficients of QCD beta function to 3-loops, see eq.~(2.25).
gtildeg={G11tg,...}: Functions appearing in soft-collinear distribution for gluons to 3-loops, see eq.~(B.1) and (B.2).
gtildeq={G11tq,...}: Functions appearing in soft-collinear distribution for quarks to 3-loops, see eq.~(B.1) and (B.2).
      
Dg={D1g,...}: Thresold exponents appearing in the integral representation of soft-collinear distributions for gluons to 3-loops, see eq.~(3.6).
Dq={D1q,...}: Thresold exponents appearing in the integral representation of soft-collinear distributions for quarks to 3-loops, see eq.~(3.6). 
Symbols appearing in this file:
-------------------------------
A1, A2, A3, A4: Light-like cusp anomalous dimensions at one, two, three, and four loop, respectively. In this file, we provide the results to three-loops under the name Aq for I=q and Ag for I=g. See eq.~(2.25).

B1, B2, B3, B4: Virtual anomalous dimensions. We provide the results of these quantities to three-loops under the names Bq for I=q and Bg for I=g. See eq.~(2.25).

f1, f2, f3, f4: Eikonal anomalous dimensions. We provide the results of these quantities to three-loops under the names Bq for I=q and Bg for I=g. See eq.~(2.25).
      
bt0,...,bt3: Coefficient of QCD beta functions. These are provided to three loops under the name beta.
      
gm3b: Coefficients of overall renormalisation constant for bBH. Please see eq.~(11) and eq.~(12) of https://arxiv.org/abs/hep-ph/0603041 .

lqr=Log[q^2/mur^2] and lfr = Log[muf^2/mur^2] where q^2=(q1+q2+ . . . +qn)^2 = (p1+p2)^2 with the momenta of initial state partons as p1, p2 and the momenta of the final state n-number of colorless particles as q1,...,qn. The renormalisation and factorisation scales are respectively denoted by mur and muf. 
      
zeta2, zeta3,... are the usual zeta function with zeta2 = Zeta[2]=Pi^2/6 and so on.

zeta53 = Zeta[5,3];
      
delta=delta(1-z) where z=q^2/s with s as the square of partonic center-of-mass energy.
      
cD0,...,cD7: plus distributions as defined in the paper in eq.~(2.6).
      
G11t,G12t,...: quantities that are needed to construct the soft-collinear distribution for computing inclusive cross-section. See appendix B where, e.g., \tilde{g}^{I,(1)}_2 = G12t. For I=g, we have provided the results under gtildeg and for I=q, this is gtildeq. See appendix B.
      
M01=Real(<M^{(0)}|M^{(1)}>) as defined in eq.~(C.3) in appendix C. Similarly other matrix elements are denoted by M00, M02, M03, M04, M11, M12, M13, M22 etc.
      
Ca=nc and Cf=(nc^2-1)/(2 nc) in SU(nc) gauge theory. nc=3 for QCD. nf is the number of active light quark flavours which is 5.
N = nc, the number of colors in SU(nc);
N4 = (nc^2-4)/nc;
nfv is proportional to the charge weighted sum of the quark flavors, see (https://arxiv.org/abs/1004.3653).      
lnw=Log(1-w) where w=2 bt0 a_s Log(Nbar), as defined below eq.~(3.12), where a_s is strong coupling constant.
dFA = [(dF*dA)/NF], nfdFF = [(nf*dF*dF)/NF], dAA = [(dA*dA)/NA] , nfdAF = [(nf*dA*dF)/NA], nf2dFF = [(nf^2 dF dF)/NA] 
      are the Casimir invariants of SU(nc) , see eq.~(F.4) and eq.~ (F.5).  

Xq1,..,Xq10 are the unknown coefficients of the color factors in four-loop form factor for DY.
Xg1,..,Xg7 are the unknown coefficients of the color factors in four-loop form factor for the Higgs production through 
gluon fusion.      

Xb1 and Xb2 are the unknown coefficients of the color factors in four-loop form factor for the Higgs boson production through bottom quark annihilation.
b4qdFF,b4qnfCf3,b4qnfCf2Ca,b4gdAA,b4gCa4,f4qdFA,b4qdFA,b4qCf2Ca2,b4qCf3Ca,b4qCf4 are the unknown coefficients of the color factors in B4 and f4. 
See eq. ~(3.11) in https://arxiv.org/abs/1912.12920 and eq.~(10) in https://arxiv.org/abs/2004.00563.
*-----------------------------------------------------------------------
*)

ZIR = {
ZIR1 -> (  - 2*eps^(-2)*A1 + eps^(-1)*f1 + 2*eps^(-1)*B1 - eps^(-1)*A1*
      lqr - eps^(-1)*I*Pi*A1 ),
ZIR2 -> ( 2*eps^(-4)*A1^2 - 2*eps^(-3)*A1*f1 - 4*eps^(-3)*A1*B1 + 2*
      eps^(-3)*A1^2*lqr - 3*eps^(-3)*bt0*A1 + 2*eps^(-3)*I*Pi*A1^2 + 1/
      2*eps^(-2)*f1^2 + 2*eps^(-2)*B1*f1 + 2*eps^(-2)*B1^2 - 1/2*
      eps^(-2)*A2 - eps^(-2)*A1*f1*lqr - 2*eps^(-2)*A1*B1*lqr + 1/2*
      eps^(-2)*A1^2*lqr^2 + eps^(-2)*bt0*f1 + 2*eps^(-2)*bt0*B1 - 
      eps^(-2)*bt0*A1*lqr - 3*eps^(-2)*zeta2*A1^2 - eps^(-2)*I*Pi*A1*f1
       - 2*eps^(-2)*I*Pi*A1*B1 + eps^(-2)*I*Pi*A1^2*lqr - eps^(-2)*I*Pi
      *bt0*A1 + 1/2*eps^(-1)*f2 + eps^(-1)*B2 - 1/2*eps^(-1)*A2*lqr - 1/
      2*eps^(-1)*I*Pi*A2 ),
ZIR3 -> (  - 4/3*eps^(-6)*A1^3 + 2*eps^(-5)*A1^2*f1 + 4*eps^(-5)*A1^2*
      B1 - 2*eps^(-5)*A1^3*lqr + 6*eps^(-5)*bt0*A1^2 - 2*eps^(-5)*I*Pi*
      A1^3 - eps^(-4)*A1*f1^2 - 4*eps^(-4)*A1*B1*f1 - 4*eps^(-4)*A1*
      B1^2 + eps^(-4)*A1*A2 + 2*eps^(-4)*A1^2*f1*lqr + 4*eps^(-4)*A1^2*
      B1*lqr - eps^(-4)*A1^3*lqr^2 - 5*eps^(-4)*bt0*A1*f1 - 10*eps^(-4)
      *bt0*A1*B1 + 5*eps^(-4)*bt0*A1^2*lqr - 44/9*eps^(-4)*bt0^2*A1 + 6
      *eps^(-4)*zeta2*A1^3 + 2*eps^(-4)*I*Pi*A1^2*f1 + 4*eps^(-4)*I*Pi*
      A1^2*B1 - 2*eps^(-4)*I*Pi*A1^3*lqr + 5*eps^(-4)*I*Pi*bt0*A1^2 + 1/
      6*eps^(-3)*f1^3 + eps^(-3)*B1*f1^2 + 2*eps^(-3)*B1^2*f1 + 4/3*
      eps^(-3)*B1^3 - 1/2*eps^(-3)*A2*f1 - eps^(-3)*A2*B1 - eps^(-3)*A1
      *f2 - 1/2*eps^(-3)*A1*f1^2*lqr - 2*eps^(-3)*A1*B2 - 2*eps^(-3)*A1
      *B1*f1*lqr - 2*eps^(-3)*A1*B1^2*lqr + 3/2*eps^(-3)*A1*A2*lqr + 1/
      2*eps^(-3)*A1^2*f1*lqr^2 + eps^(-3)*A1^2*B1*lqr^2 - 1/6*eps^(-3)*
      A1^3*lqr^3 - 16/9*eps^(-3)*bt1*A1 + eps^(-3)*bt0*f1^2 + 4*
      eps^(-3)*bt0*B1*f1 + 4*eps^(-3)*bt0*B1^2 - 10/9*eps^(-3)*bt0*A2
       - 2*eps^(-3)*bt0*A1*f1*lqr - 4*eps^(-3)*bt0*A1*B1*lqr + eps^(-3)
      *bt0*A1^2*lqr^2 + 4/3*eps^(-3)*bt0^2*f1 + 8/3*eps^(-3)*bt0^2*B1
       - 4/3*eps^(-3)*bt0^2*A1*lqr - 3*eps^(-3)*zeta2*A1^2*f1 - 6*
      eps^(-3)*zeta2*A1^2*B1 + 3*eps^(-3)*zeta2*A1^3*lqr - 6*eps^(-3)*
      zeta2*bt0*A1^2 - 1/2*eps^(-3)*I*Pi*A1*f1^2 - 2*eps^(-3)*I*Pi*A1*
      B1*f1 - 2*eps^(-3)*I*Pi*A1*B1^2 + 3/2*eps^(-3)*I*Pi*A1*A2 + 
      eps^(-3)*I*Pi*A1^2*f1*lqr + 2*eps^(-3)*I*Pi*A1^2*B1*lqr - 1/2*
      eps^(-3)*I*Pi*A1^3*lqr^2 - 2*eps^(-3)*I*Pi*bt0*A1*f1 - 4*eps^(-3)
      *I*Pi*bt0*A1*B1 + 2*eps^(-3)*I*Pi*bt0*A1^2*lqr - 4/3*eps^(-3)*I*
      Pi*bt0^2*A1 + eps^(-3)*I*Pi*zeta2*A1^3 + 1/2*eps^(-2)*f1*f2 + 
      eps^(-2)*B2*f1 + eps^(-2)*B1*f2 + 2*eps^(-2)*B1*B2 - 2/9*eps^(-2)
      *A3 - 1/2*eps^(-2)*A2*f1*lqr - eps^(-2)*A2*B1*lqr - 1/2*eps^(-2)*
      A1*f2*lqr - eps^(-2)*A1*B2*lqr + 1/2*eps^(-2)*A1*A2*lqr^2 + 2/3*
      eps^(-2)*bt1*f1 + 4/3*eps^(-2)*bt1*B1 - 2/3*eps^(-2)*bt1*A1*lqr
       + 2/3*eps^(-2)*bt0*f2 + 4/3*eps^(-2)*bt0*B2 - 2/3*eps^(-2)*bt0*
      A2*lqr - 3*eps^(-2)*zeta2*A1*A2 - 1/2*eps^(-2)*I*Pi*A2*f1 - 
      eps^(-2)*I*Pi*A2*B1 - 1/2*eps^(-2)*I*Pi*A1*f2 - eps^(-2)*I*Pi*A1*
      B2 + eps^(-2)*I*Pi*A1*A2*lqr - 2/3*eps^(-2)*I*Pi*bt1*A1 - 2/3*
      eps^(-2)*I*Pi*bt0*A2 + 1/3*eps^(-1)*f3 + 2/3*eps^(-1)*B3 - 1/3*
      eps^(-1)*A3*lqr - 1/3*eps^(-1)*I*Pi*A3 ),
ZIR4 -> ( 2/3*eps^(-8)*A1^4 - 4/3*eps^(-7)*A1^3*f1 - 8/3*eps^(-7)*A1^3*
      B1 + 4/3*eps^(-7)*A1^4*lqr - 6*eps^(-7)*bt0*A1^3 + 4/3*eps^(-7)*I
      *Pi*A1^4 + eps^(-6)*A1^2*f1^2 + 4*eps^(-6)*A1^2*B1*f1 + 4*
      eps^(-6)*A1^2*B1^2 - eps^(-6)*A1^2*A2 - 2*eps^(-6)*A1^3*f1*lqr - 
      4*eps^(-6)*A1^3*B1*lqr + eps^(-6)*A1^4*lqr^2 + 8*eps^(-6)*bt0*
      A1^2*f1 + 16*eps^(-6)*bt0*A1^2*B1 - 8*eps^(-6)*bt0*A1^3*lqr + 257/
      18*eps^(-6)*bt0^2*A1^2 - 6*eps^(-6)*zeta2*A1^4 - 2*eps^(-6)*I*Pi*
      A1^3*f1 - 4*eps^(-6)*I*Pi*A1^3*B1 + 2*eps^(-6)*I*Pi*A1^4*lqr - 8*
      eps^(-6)*I*Pi*bt0*A1^3 - 1/3*eps^(-5)*A1*f1^3 - 2*eps^(-5)*A1*B1*
      f1^2 - 4*eps^(-5)*A1*B1^2*f1 - 8/3*eps^(-5)*A1*B1^3 + eps^(-5)*A1
      *A2*f1 + 2*eps^(-5)*A1*A2*B1 + eps^(-5)*A1^2*f2 + eps^(-5)*A1^2*
      f1^2*lqr + 2*eps^(-5)*A1^2*B2 + 4*eps^(-5)*A1^2*B1*f1*lqr + 4*
      eps^(-5)*A1^2*B1^2*lqr - 2*eps^(-5)*A1^2*A2*lqr - eps^(-5)*A1^3*
      f1*lqr^2 - 2*eps^(-5)*A1^3*B1*lqr^2 + 1/3*eps^(-5)*A1^4*lqr^3 + 
      32/9*eps^(-5)*bt1*A1^2 - 7/2*eps^(-5)*bt0*A1*f1^2 - 14*eps^(-5)*
      bt0*A1*B1*f1 - 14*eps^(-5)*bt0*A1*B1^2 + 67/18*eps^(-5)*bt0*A1*A2
       + 7*eps^(-5)*bt0*A1^2*f1*lqr + 14*eps^(-5)*bt0*A1^2*B1*lqr - 7/2
      *eps^(-5)*bt0*A1^3*lqr^2 - 95/9*eps^(-5)*bt0^2*A1*f1 - 190/9*
      eps^(-5)*bt0^2*A1*B1 + 95/9*eps^(-5)*bt0^2*A1^2*lqr - 25/3*
      eps^(-5)*bt0^3*A1 + 6*eps^(-5)*zeta2*A1^3*f1 + 12*eps^(-5)*zeta2*
      A1^3*B1 - 6*eps^(-5)*zeta2*A1^4*lqr + 21*eps^(-5)*zeta2*bt0*A1^3
       + eps^(-5)*I*Pi*A1^2*f1^2 + 4*eps^(-5)*I*Pi*A1^2*B1*f1 + 4*
      eps^(-5)*I*Pi*A1^2*B1^2 - 2*eps^(-5)*I*Pi*A1^2*A2 - 2*eps^(-5)*I*
      Pi*A1^3*f1*lqr - 4*eps^(-5)*I*Pi*A1^3*B1*lqr + eps^(-5)*I*Pi*A1^4
      *lqr^2 + 7*eps^(-5)*I*Pi*bt0*A1^2*f1 + 14*eps^(-5)*I*Pi*bt0*A1^2*
      B1 - 7*eps^(-5)*I*Pi*bt0*A1^3*lqr + 95/9*eps^(-5)*I*Pi*bt0^2*A1^2
       - 2*eps^(-5)*I*Pi*zeta2*A1^4 + 1/24*eps^(-4)*f1^4 + 1/3*eps^(-4)
      *B1*f1^3 + eps^(-4)*B1^2*f1^2 + 4/3*eps^(-4)*B1^3*f1 + 2/3*
      eps^(-4)*B1^4 - 1/4*eps^(-4)*A2*f1^2 - eps^(-4)*A2*B1*f1 - 
      eps^(-4)*A2*B1^2 + 1/8*eps^(-4)*A2^2 - eps^(-4)*A1*f1*f2 - 1/6*
      eps^(-4)*A1*f1^3*lqr - 2*eps^(-4)*A1*B2*f1 - 2*eps^(-4)*A1*B1*f2
       - eps^(-4)*A1*B1*f1^2*lqr - 4*eps^(-4)*A1*B1*B2 - 2*eps^(-4)*A1*
      B1^2*f1*lqr - 4/3*eps^(-4)*A1*B1^3*lqr + 4/9*eps^(-4)*A1*A3 + 3/2
      *eps^(-4)*A1*A2*f1*lqr + 3*eps^(-4)*A1*A2*B1*lqr + eps^(-4)*A1^2*
      f2*lqr + 1/4*eps^(-4)*A1^2*f1^2*lqr^2 + 2*eps^(-4)*A1^2*B2*lqr + 
      eps^(-4)*A1^2*B1*f1*lqr^2 + eps^(-4)*A1^2*B1^2*lqr^2 - 5/4*
      eps^(-4)*A1^2*A2*lqr^2 - 1/6*eps^(-4)*A1^3*f1*lqr^3 - 1/3*
      eps^(-4)*A1^3*B1*lqr^3 + 1/24*eps^(-4)*A1^4*lqr^4 - 28/9*eps^(-4)
      *bt1*A1*f1 - 56/9*eps^(-4)*bt1*A1*B1 + 28/9*eps^(-4)*bt1*A1^2*lqr
       + 1/2*eps^(-4)*bt0*f1^3 + 3*eps^(-4)*bt0*B1*f1^2 + 6*eps^(-4)*
      bt0*B1^2*f1 + 4*eps^(-4)*bt0*B1^3 - 29/18*eps^(-4)*bt0*A2*f1 - 29/
      9*eps^(-4)*bt0*A2*B1 - 17/6*eps^(-4)*bt0*A1*f2 - 3/2*eps^(-4)*bt0
      *A1*f1^2*lqr - 17/3*eps^(-4)*bt0*A1*B2 - 6*eps^(-4)*bt0*A1*B1*f1*
      lqr - 6*eps^(-4)*bt0*A1*B1^2*lqr + 40/9*eps^(-4)*bt0*A1*A2*lqr + 
      3/2*eps^(-4)*bt0*A1^2*f1*lqr^2 + 3*eps^(-4)*bt0*A1^2*B1*lqr^2 - 1/
      2*eps^(-4)*bt0*A1^3*lqr^3 - 20/3*eps^(-4)*bt0*bt1*A1 + 11/6*
      eps^(-4)*bt0^2*f1^2 + 22/3*eps^(-4)*bt0^2*B1*f1 + 22/3*eps^(-4)*
      bt0^2*B1^2 - 13/6*eps^(-4)*bt0^2*A2 - 11/3*eps^(-4)*bt0^2*A1*f1*
      lqr - 22/3*eps^(-4)*bt0^2*A1*B1*lqr + 11/6*eps^(-4)*bt0^2*A1^2*
      lqr^2 + 2*eps^(-4)*bt0^3*f1 + 4*eps^(-4)*bt0^3*B1 - 2*eps^(-4)*
      bt0^3*A1*lqr - 3/2*eps^(-4)*zeta2*A1^2*f1^2 - 6*eps^(-4)*zeta2*
      A1^2*B1*f1 - 6*eps^(-4)*zeta2*A1^2*B1^2 + 15/2*eps^(-4)*zeta2*
      A1^2*A2 + 3*eps^(-4)*zeta2*A1^3*f1*lqr + 6*eps^(-4)*zeta2*A1^3*B1
      *lqr - 3/2*eps^(-4)*zeta2*A1^4*lqr^2 - 9*eps^(-4)*zeta2*bt0*A1^2*
      f1 - 18*eps^(-4)*zeta2*bt0*A1^2*B1 + 9*eps^(-4)*zeta2*bt0*A1^3*
      lqr - 11*eps^(-4)*zeta2*bt0^2*A1^2 + 3/2*eps^(-4)*zeta2^2*A1^4 - 
      1/6*eps^(-4)*I*Pi*A1*f1^3 - eps^(-4)*I*Pi*A1*B1*f1^2 - 2*eps^(-4)
      *I*Pi*A1*B1^2*f1 - 4/3*eps^(-4)*I*Pi*A1*B1^3 + 3/2*eps^(-4)*I*Pi*
      A1*A2*f1 + 3*eps^(-4)*I*Pi*A1*A2*B1 + eps^(-4)*I*Pi*A1^2*f2 + 1/2
      *eps^(-4)*I*Pi*A1^2*f1^2*lqr + 2*eps^(-4)*I*Pi*A1^2*B2 + 2*
      eps^(-4)*I*Pi*A1^2*B1*f1*lqr + 2*eps^(-4)*I*Pi*A1^2*B1^2*lqr - 5/
      2*eps^(-4)*I*Pi*A1^2*A2*lqr - 1/2*eps^(-4)*I*Pi*A1^3*f1*lqr^2 - 
      eps^(-4)*I*Pi*A1^3*B1*lqr^2 + 1/6*eps^(-4)*I*Pi*A1^4*lqr^3 + 28/9
      *eps^(-4)*I*Pi*bt1*A1^2 - 3/2*eps^(-4)*I*Pi*bt0*A1*f1^2 - 6*
      eps^(-4)*I*Pi*bt0*A1*B1*f1 - 6*eps^(-4)*I*Pi*bt0*A1*B1^2 + 40/9*
      eps^(-4)*I*Pi*bt0*A1*A2 + 3*eps^(-4)*I*Pi*bt0*A1^2*f1*lqr + 6*
      eps^(-4)*I*Pi*bt0*A1^2*B1*lqr - 3/2*eps^(-4)*I*Pi*bt0*A1^3*lqr^2
       - 11/3*eps^(-4)*I*Pi*bt0^2*A1*f1 - 22/3*eps^(-4)*I*Pi*bt0^2*A1*
      B1 + 11/3*eps^(-4)*I*Pi*bt0^2*A1^2*lqr - 2*eps^(-4)*I*Pi*bt0^3*A1
       + eps^(-4)*I*Pi*zeta2*A1^3*f1 + 2*eps^(-4)*I*Pi*zeta2*A1^3*B1 - 
      eps^(-4)*I*Pi*zeta2*A1^4*lqr + 3*eps^(-4)*I*Pi*zeta2*bt0*A1^3 + 1/
      4*eps^(-3)*f1^2*f2 + 1/2*eps^(-3)*B2*f1^2 + eps^(-3)*B1*f1*f2 + 2
      *eps^(-3)*B1*B2*f1 + eps^(-3)*B1^2*f2 + 2*eps^(-3)*B1^2*B2 - 2/9*
      eps^(-3)*A3*f1 - 4/9*eps^(-3)*A3*B1 - 1/4*eps^(-3)*A2*f2 - 1/4*
      eps^(-3)*A2*f1^2*lqr - 1/2*eps^(-3)*A2*B2 - eps^(-3)*A2*B1*f1*lqr
       - eps^(-3)*A2*B1^2*lqr + 1/4*eps^(-3)*A2^2*lqr - 2/3*eps^(-3)*A1
      *f3 - 1/2*eps^(-3)*A1*f1*f2*lqr - 4/3*eps^(-3)*A1*B3 - eps^(-3)*
      A1*B2*f1*lqr - eps^(-3)*A1*B1*f2*lqr - 2*eps^(-3)*A1*B1*B2*lqr + 
      8/9*eps^(-3)*A1*A3*lqr + 1/2*eps^(-3)*A1*A2*f1*lqr^2 + eps^(-3)*
      A1*A2*B1*lqr^2 + 1/4*eps^(-3)*A1^2*f2*lqr^2 + 1/2*eps^(-3)*A1^2*
      B2*lqr^2 - 1/4*eps^(-3)*A1^2*A2*lqr^3 - 5/4*eps^(-3)*bt2*A1 + 2/3
      *eps^(-3)*bt1*f1^2 + 8/3*eps^(-3)*bt1*B1*f1 + 8/3*eps^(-3)*bt1*
      B1^2 - 3/4*eps^(-3)*bt1*A2 - 4/3*eps^(-3)*bt1*A1*f1*lqr - 8/3*
      eps^(-3)*bt1*A1*B1*lqr + 2/3*eps^(-3)*bt1*A1^2*lqr^2 + 7/6*
      eps^(-3)*bt0*f1*f2 + 7/3*eps^(-3)*bt0*B2*f1 + 7/3*eps^(-3)*bt0*B1
      *f2 + 14/3*eps^(-3)*bt0*B1*B2 - 7/12*eps^(-3)*bt0*A3 - 7/6*
      eps^(-3)*bt0*A2*f1*lqr - 7/3*eps^(-3)*bt0*A2*B1*lqr - 7/6*
      eps^(-3)*bt0*A1*f2*lqr - 7/3*eps^(-3)*bt0*A1*B2*lqr + 7/6*
      eps^(-3)*bt0*A1*A2*lqr^2 + 2*eps^(-3)*bt0*bt1*f1 + 4*eps^(-3)*bt0
      *bt1*B1 - 2*eps^(-3)*bt0*bt1*A1*lqr + eps^(-3)*bt0^2*f2 + 2*
      eps^(-3)*bt0^2*B2 - eps^(-3)*bt0^2*A2*lqr - 3*eps^(-3)*zeta2*A1*
      A2*f1 - 6*eps^(-3)*zeta2*A1*A2*B1 - 3/2*eps^(-3)*zeta2*A1^2*f2 - 
      3*eps^(-3)*zeta2*A1^2*B2 + 9/2*eps^(-3)*zeta2*A1^2*A2*lqr - 4*
      eps^(-3)*zeta2*bt1*A1^2 - 7*eps^(-3)*zeta2*bt0*A1*A2 - 1/4*
      eps^(-3)*I*Pi*A2*f1^2 - eps^(-3)*I*Pi*A2*B1*f1 - eps^(-3)*I*Pi*A2
      *B1^2 + 1/4*eps^(-3)*I*Pi*A2^2 - 1/2*eps^(-3)*I*Pi*A1*f1*f2 - 
      eps^(-3)*I*Pi*A1*B2*f1 - eps^(-3)*I*Pi*A1*B1*f2 - 2*eps^(-3)*I*Pi
      *A1*B1*B2 + 8/9*eps^(-3)*I*Pi*A1*A3 + eps^(-3)*I*Pi*A1*A2*f1*lqr
       + 2*eps^(-3)*I*Pi*A1*A2*B1*lqr + 1/2*eps^(-3)*I*Pi*A1^2*f2*lqr
       + eps^(-3)*I*Pi*A1^2*B2*lqr - 3/4*eps^(-3)*I*Pi*A1^2*A2*lqr^2 - 
      4/3*eps^(-3)*I*Pi*bt1*A1*f1 - 8/3*eps^(-3)*I*Pi*bt1*A1*B1 + 4/3*
      eps^(-3)*I*Pi*bt1*A1^2*lqr - 7/6*eps^(-3)*I*Pi*bt0*A2*f1 - 7/3*
      eps^(-3)*I*Pi*bt0*A2*B1 - 7/6*eps^(-3)*I*Pi*bt0*A1*f2 - 7/3*
      eps^(-3)*I*Pi*bt0*A1*B2 + 7/3*eps^(-3)*I*Pi*bt0*A1*A2*lqr - 2*
      eps^(-3)*I*Pi*bt0*bt1*A1 - eps^(-3)*I*Pi*bt0^2*A2 + 3/2*eps^(-3)*
      I*Pi*zeta2*A1^2*A2 + 1/8*eps^(-2)*f2^2 + 1/3*eps^(-2)*f1*f3 + 2/3
      *eps^(-2)*B3*f1 + 1/2*eps^(-2)*B2*f2 + 1/2*eps^(-2)*B2^2 + 2/3*
      eps^(-2)*B1*f3 + 4/3*eps^(-2)*B1*B3 - 1/8*eps^(-2)*A4 - 1/3*
      eps^(-2)*A3*f1*lqr - 2/3*eps^(-2)*A3*B1*lqr - 1/4*eps^(-2)*A2*f2*
      lqr - 1/2*eps^(-2)*A2*B2*lqr + 1/8*eps^(-2)*A2^2*lqr^2 - 1/3*
      eps^(-2)*A1*f3*lqr - 2/3*eps^(-2)*A1*B3*lqr + 1/3*eps^(-2)*A1*A3*
      lqr^2 + 1/2*eps^(-2)*bt2*f1 + eps^(-2)*bt2*B1 - 1/2*eps^(-2)*bt2*
      A1*lqr + 1/2*eps^(-2)*bt1*f2 + eps^(-2)*bt1*B2 - 1/2*eps^(-2)*bt1
      *A2*lqr + 1/2*eps^(-2)*bt0*f3 + eps^(-2)*bt0*B3 - 1/2*eps^(-2)*
      bt0*A3*lqr - 3/4*eps^(-2)*zeta2*A2^2 - 2*eps^(-2)*zeta2*A1*A3 - 1/
      3*eps^(-2)*I*Pi*A3*f1 - 2/3*eps^(-2)*I*Pi*A3*B1 - 1/4*eps^(-2)*I*
      Pi*A2*f2 - 1/2*eps^(-2)*I*Pi*A2*B2 + 1/4*eps^(-2)*I*Pi*A2^2*lqr
       - 1/3*eps^(-2)*I*Pi*A1*f3 - 2/3*eps^(-2)*I*Pi*A1*B3 + 2/3*
      eps^(-2)*I*Pi*A1*A3*lqr - 1/2*eps^(-2)*I*Pi*bt2*A1 - 1/2*eps^(-2)
      *I*Pi*bt1*A2 - 1/2*eps^(-2)*I*Pi*bt0*A3 + 1/4*eps^(-1)*f4 + 1/2*
      eps^(-1)*B4 - 1/4*eps^(-1)*A4*lqr - 1/4*eps^(-1)*I*Pi*A4 )
}

SI = {
SI1 -> (  - 2*f1*cD0 + 4*A1*cD1 - 2*A1*lfr*cD0 + 2*A1*lqr*cD0 - delta*
      f1*lqr - 2*delta*B1*lfr + 1/2*delta*A1*lqr^2 + 2*delta*G11t ),
SI2 -> (  - 2*f2*cD0 + 4*f1^2*cD1 + 2*f1^2*lqr*cD0 + 4*B1*f1*lfr*cD0 + 
      4*A2*cD1 - 2*A2*lfr*cD0 + 2*A2*lqr*cD0 - 12*A1*f1*cD2 + 8*A1*f1*
      lfr*cD1 - 12*A1*f1*lqr*cD1 + 2*A1*f1*lqr*lfr*cD0 - 3*A1*f1*lqr^2*
      cD0 - 8*A1*B1*lfr*cD1 + 4*A1*B1*lfr^2*cD0 - 4*A1*B1*lqr*lfr*cD0
       + 8*A1^2*cD3 - 12*A1^2*lfr*cD2 + 4*A1^2*lfr^2*cD1 + 12*A1^2*lqr*
      cD2 - 8*A1^2*lqr*lfr*cD1 + 6*A1^2*lqr^2*cD1 - A1^2*lqr^2*lfr*cD0
       + A1^2*lqr^3*cD0 - 4*G11t*f1*cD0 + 8*G11t*A1*cD1 - 4*G11t*A1*lfr
      *cD0 + 4*G11t*A1*lqr*cD0 + 4*bt0*f1*cD1 + 2*bt0*f1*lqr*cD0 - 4*
      bt0*A1*cD2 + bt0*A1*lfr^2*cD0 - 4*bt0*A1*lqr*cD1 - bt0*A1*lqr^2*
      cD0 - 4*bt0*G11t*cD0 + 16*zeta3*A1^2*cD0 + 8*zeta2*A1*f1*cD0 - 16
      *zeta2*A1^2*cD1 + 8*zeta2*A1^2*lfr*cD0 - 8*zeta2*A1^2*lqr*cD0 - 
      delta*f2*lqr + 1/2*delta*f1^2*lqr^2 - 2*delta*B2*lfr + 2*delta*B1
      *f1*lqr*lfr + 2*delta*B1^2*lfr^2 + 1/2*delta*A2*lqr^2 - 1/2*delta
      *A1*f1*lqr^3 - delta*A1*B1*lqr^2*lfr + 1/8*delta*A1^2*lqr^4 + 
      delta*G21t - 2*delta*G11t*f1*lqr - 4*delta*G11t*B1*lfr + delta*
      G11t*A1*lqr^2 + 2*delta*G11t^2 + 1/2*delta*bt0*f1*lqr^2 + delta*
      bt0*B1*lfr^2 - 1/6*delta*bt0*A1*lqr^3 + 2*delta*bt0*G12t - 2*
      delta*bt0*G11t*lqr - 8*delta*zeta3*A1*f1 - 8*delta*zeta3*A1^2*lfr
       + 8*delta*zeta3*A1^2*lqr - 2*delta*zeta2*f1^2 - 4*delta*zeta2*A1
      *f1*lfr + 4*delta*zeta2*A1*f1*lqr - 2*delta*zeta2*A1^2*lfr^2 + 4*
      delta*zeta2*A1^2*lqr*lfr - 2*delta*zeta2*A1^2*lqr^2 - 4/5*delta*
      zeta2^2*A1^2 ),
SI3 -> (  - 2*f3*cD0 + 8*f1*f2*cD1 + 4*f1*f2*lqr*cD0 - 4*f1^3*cD2 - 4*
      f1^3*lqr*cD1 - f1^3*lqr^2*cD0 + 4*B2*f1*lfr*cD0 + 4*B1*f2*lfr*cD0
       - 8*B1*f1^2*lfr*cD1 - 4*B1*f1^2*lqr*lfr*cD0 - 4*B1^2*f1*lfr^2*
      cD0 + 4*A3*cD1 - 2*A3*lfr*cD0 + 2*A3*lqr*cD0 - 12*A2*f1*cD2 + 8*
      A2*f1*lfr*cD1 - 12*A2*f1*lqr*cD1 + 2*A2*f1*lqr*lfr*cD0 - 3*A2*f1*
      lqr^2*cD0 - 8*A2*B1*lfr*cD1 + 4*A2*B1*lfr^2*cD0 - 4*A2*B1*lqr*lfr
      *cD0 - 12*A1*f2*cD2 + 8*A1*f2*lfr*cD1 - 12*A1*f2*lqr*cD1 + 2*A1*
      f2*lqr*lfr*cD0 - 3*A1*f2*lqr^2*cD0 + 16*A1*f1^2*cD3 - 12*A1*f1^2*
      lfr*cD2 + 24*A1*f1^2*lqr*cD2 - 8*A1*f1^2*lqr*lfr*cD1 + 12*A1*f1^2
      *lqr^2*cD1 - A1*f1^2*lqr^2*lfr*cD0 + 2*A1*f1^2*lqr^3*cD0 - 8*A1*
      B2*lfr*cD1 + 4*A1*B2*lfr^2*cD0 - 4*A1*B2*lqr*lfr*cD0 + 24*A1*B1*
      f1*lfr*cD2 - 16*A1*B1*f1*lfr^2*cD1 + 24*A1*B1*f1*lqr*lfr*cD1 - 4*
      A1*B1*f1*lqr*lfr^2*cD0 + 6*A1*B1*f1*lqr^2*lfr*cD0 + 8*A1*B1^2*
      lfr^2*cD1 - 4*A1*B1^2*lfr^3*cD0 + 4*A1*B1^2*lqr*lfr^2*cD0 + 16*A1
      *A2*cD3 - 24*A1*A2*lfr*cD2 + 8*A1*A2*lfr^2*cD1 + 24*A1*A2*lqr*cD2
       - 16*A1*A2*lqr*lfr*cD1 + 12*A1*A2*lqr^2*cD1 - 2*A1*A2*lqr^2*lfr*
      cD0 + 2*A1*A2*lqr^3*cD0 - 20*A1^2*f1*cD4 + 32*A1^2*f1*lfr*cD3 - 
      12*A1^2*f1*lfr^2*cD2 - 40*A1^2*f1*lqr*cD3 + 36*A1^2*f1*lqr*lfr*
      cD2 - 4*A1^2*f1*lqr*lfr^2*cD1 - 30*A1^2*f1*lqr^2*cD2 + 12*A1^2*f1
      *lqr^2*lfr*cD1 - 10*A1^2*f1*lqr^3*cD1 + A1^2*f1*lqr^3*lfr*cD0 - 5/
      4*A1^2*f1*lqr^4*cD0 - 16*A1^2*B1*lfr*cD3 + 24*A1^2*B1*lfr^2*cD2
       - 8*A1^2*B1*lfr^3*cD1 - 24*A1^2*B1*lqr*lfr*cD2 + 16*A1^2*B1*lqr*
      lfr^2*cD1 - 12*A1^2*B1*lqr^2*lfr*cD1 + 2*A1^2*B1*lqr^2*lfr^2*cD0
       - 2*A1^2*B1*lqr^3*lfr*cD0 + 8*A1^3*cD5 - 20*A1^3*lfr*cD4 + 16*
      A1^3*lfr^2*cD3 - 4*A1^3*lfr^3*cD2 + 20*A1^3*lqr*cD4 - 32*A1^3*lqr
      *lfr*cD3 + 12*A1^3*lqr*lfr^2*cD2 + 20*A1^3*lqr^2*cD3 - 18*A1^3*
      lqr^2*lfr*cD2 + 2*A1^3*lqr^2*lfr^2*cD1 + 10*A1^3*lqr^3*cD2 - 4*
      A1^3*lqr^3*lfr*cD1 + 5/2*A1^3*lqr^4*cD1 - 1/4*A1^3*lqr^4*lfr*cD0
       + 1/4*A1^3*lqr^5*cD0 - 2*G21t*f1*cD0 + 4*G21t*A1*cD1 - 2*G21t*A1
      *lfr*cD0 + 2*G21t*A1*lqr*cD0 - 4*G11t*f2*cD0 + 8*G11t*f1^2*cD1 + 
      4*G11t*f1^2*lqr*cD0 + 8*G11t*B1*f1*lfr*cD0 + 8*G11t*A2*cD1 - 4*
      G11t*A2*lfr*cD0 + 4*G11t*A2*lqr*cD0 - 24*G11t*A1*f1*cD2 + 16*G11t
      *A1*f1*lfr*cD1 - 24*G11t*A1*f1*lqr*cD1 + 4*G11t*A1*f1*lqr*lfr*cD0
       - 6*G11t*A1*f1*lqr^2*cD0 - 16*G11t*A1*B1*lfr*cD1 + 8*G11t*A1*B1*
      lfr^2*cD0 - 8*G11t*A1*B1*lqr*lfr*cD0 + 16*G11t*A1^2*cD3 - 24*G11t
      *A1^2*lfr*cD2 + 8*G11t*A1^2*lfr^2*cD1 + 24*G11t*A1^2*lqr*cD2 - 16
      *G11t*A1^2*lqr*lfr*cD1 + 12*G11t*A1^2*lqr^2*cD1 - 2*G11t*A1^2*
      lqr^2*lfr*cD0 + 2*G11t*A1^2*lqr^3*cD0 - 4*G11t^2*f1*cD0 + 8*
      G11t^2*A1*cD1 - 4*G11t^2*A1*lfr*cD0 + 4*G11t^2*A1*lqr*cD0 + 4*bt1
      *f1*cD1 + 2*bt1*f1*lqr*cD0 - 4*bt1*A1*cD2 + bt1*A1*lfr^2*cD0 - 4*
      bt1*A1*lqr*cD1 - bt1*A1*lqr^2*cD0 - 4*bt1*G11t*cD0 + 8*bt0*f2*cD1
       + 4*bt0*f2*lqr*cD0 - 12*bt0*f1^2*cD2 - 12*bt0*f1^2*lqr*cD1 - 3*
      bt0*f1^2*lqr^2*cD0 - 8*bt0*B1*f1*lfr*cD1 - 2*bt0*B1*f1*lfr^2*cD0
       - 4*bt0*B1*f1*lqr*lfr*cD0 - 8*bt0*A2*cD2 + 2*bt0*A2*lfr^2*cD0 - 
      8*bt0*A2*lqr*cD1 - 2*bt0*A2*lqr^2*cD0 + 80/3*bt0*A1*f1*cD3 - 12*
      bt0*A1*f1*lfr*cD2 - 4*bt0*A1*f1*lfr^2*cD1 + 40*bt0*A1*f1*lqr*cD2
       - 8*bt0*A1*f1*lqr*lfr*cD1 - bt0*A1*f1*lqr*lfr^2*cD0 + 20*bt0*A1*
      f1*lqr^2*cD1 - bt0*A1*f1*lqr^2*lfr*cD0 + 10/3*bt0*A1*f1*lqr^3*cD0
       + 8*bt0*A1*B1*lfr*cD2 + 4*bt0*A1*B1*lfr^2*cD1 - 4*bt0*A1*B1*
      lfr^3*cD0 + 8*bt0*A1*B1*lqr*lfr*cD1 + 2*bt0*A1*B1*lqr*lfr^2*cD0
       + 2*bt0*A1*B1*lqr^2*lfr*cD0 - 40/3*bt0*A1^2*cD4 + 32/3*bt0*A1^2*
      lfr*cD3 + 6*bt0*A1^2*lfr^2*cD2 - 4*bt0*A1^2*lfr^3*cD1 - 80/3*bt0*
      A1^2*lqr*cD3 + 12*bt0*A1^2*lqr*lfr*cD2 + 4*bt0*A1^2*lqr*lfr^2*cD1
       - 20*bt0*A1^2*lqr^2*cD2 + 4*bt0*A1^2*lqr^2*lfr*cD1 + 1/2*bt0*
      A1^2*lqr^2*lfr^2*cD0 - 20/3*bt0*A1^2*lqr^3*cD1 + 1/3*bt0*A1^2*
      lqr^3*lfr*cD0 - 5/6*bt0*A1^2*lqr^4*cD0 - 4*bt0*G21t*cD0 - 4*bt0*
      G12t*f1*cD0 + 8*bt0*G12t*A1*cD1 - 4*bt0*G12t*A1*lfr*cD0 + 4*bt0*
      G12t*A1*lqr*cD0 + 24*bt0*G11t*f1*cD1 + 12*bt0*G11t*f1*lqr*cD0 + 8
      *bt0*G11t*B1*lfr*cD0 - 32*bt0*G11t*A1*cD2 + 16*bt0*G11t*A1*lfr*
      cD1 + 2*bt0*G11t*A1*lfr^2*cD0 - 32*bt0*G11t*A1*lqr*cD1 + 4*bt0*
      G11t*A1*lqr*lfr*cD0 - 8*bt0*G11t*A1*lqr^2*cD0 - 8*bt0*G11t^2*cD0
       - 8*bt0^2*f1*cD2 - 8*bt0^2*f1*lqr*cD1 - 2*bt0^2*f1*lqr^2*cD0 + 
      16/3*bt0^2*A1*cD3 - 2/3*bt0^2*A1*lfr^3*cD0 + 8*bt0^2*A1*lqr*cD2
       + 4*bt0^2*A1*lqr^2*cD1 + 2/3*bt0^2*A1*lqr^3*cD0 - 8*bt0^2*G12t*
      cD0 + 16*bt0^2*G11t*cD1 + 8*bt0^2*G11t*lqr*cD0 + 192*zeta5*A1^3*
      cD0 + 32*zeta3*A1*f1^2*cD0 + 32*zeta3*A1*A2*cD0 - 160*zeta3*A1^2*
      f1*cD1 + 64*zeta3*A1^2*f1*lfr*cD0 - 80*zeta3*A1^2*f1*lqr*cD0 - 32
      *zeta3*A1^2*B1*lfr*cD0 + 160*zeta3*A1^3*cD2 - 160*zeta3*A1^3*lfr*
      cD1 + 32*zeta3*A1^3*lfr^2*cD0 + 160*zeta3*A1^3*lqr*cD1 - 64*zeta3
      *A1^3*lqr*lfr*cD0 + 40*zeta3*A1^3*lqr^2*cD0 + 32*zeta3*G11t*A1^2*
      cD0 + 48*zeta3*bt0*A1*f1*cD0 - 96*zeta3*bt0*A1^2*cD1 + 16*zeta3*
      bt0*A1^2*lfr*cD0 - 48*zeta3*bt0*A1^2*lqr*cD0 + 4*zeta2*f1^3*cD0
       + 8*zeta2*A2*f1*cD0 + 8*zeta2*A1*f2*cD0 - 40*zeta2*A1*f1^2*cD1
       + 12*zeta2*A1*f1^2*lfr*cD0 - 20*zeta2*A1*f1^2*lqr*cD0 - 16*zeta2
      *A1*B1*f1*lfr*cD0 - 32*zeta2*A1*A2*cD1 + 16*zeta2*A1*A2*lfr*cD0
       - 16*zeta2*A1*A2*lqr*cD0 + 96*zeta2*A1^2*f1*cD2 - 80*zeta2*A1^2*
      f1*lfr*cD1 + 12*zeta2*A1^2*f1*lfr^2*cD0 + 96*zeta2*A1^2*f1*lqr*
      cD1 - 32*zeta2*A1^2*f1*lqr*lfr*cD0 + 24*zeta2*A1^2*f1*lqr^2*cD0
       + 32*zeta2*A1^2*B1*lfr*cD1 - 16*zeta2*A1^2*B1*lfr^2*cD0 + 16*
      zeta2*A1^2*B1*lqr*lfr*cD0 - 64*zeta2*A1^3*cD3 + 96*zeta2*A1^3*lfr
      *cD2 - 40*zeta2*A1^3*lfr^2*cD1 + 4*zeta2*A1^3*lfr^3*cD0 - 96*
      zeta2*A1^3*lqr*cD2 + 80*zeta2*A1^3*lqr*lfr*cD1 - 12*zeta2*A1^3*
      lqr*lfr^2*cD0 - 48*zeta2*A1^3*lqr^2*cD1 + 16*zeta2*A1^3*lqr^2*lfr
      *cD0 - 8*zeta2*A1^3*lqr^3*cD0 + 16*zeta2*G11t*A1*f1*cD0 - 32*
      zeta2*G11t*A1^2*cD1 + 16*zeta2*G11t*A1^2*lfr*cD0 - 16*zeta2*G11t*
      A1^2*lqr*cD0 + 8*zeta2*bt0*f1^2*cD0 - 48*zeta2*bt0*A1*f1*cD1 + 8*
      zeta2*bt0*A1*f1*lfr*cD0 - 24*zeta2*bt0*A1*f1*lqr*cD0 + 48*zeta2*
      bt0*A1^2*cD2 - 16*zeta2*bt0*A1^2*lfr*cD1 - 4*zeta2*bt0*A1^2*lfr^2
      *cD0 + 48*zeta2*bt0*A1^2*lqr*cD1 - 8*zeta2*bt0*A1^2*lqr*lfr*cD0
       + 12*zeta2*bt0*A1^2*lqr^2*cD0 + 16*zeta2*bt0*G11t*A1*cD0 - 128*
      zeta2*zeta3*A1^3*cD0 + 8*zeta2^2*A1^2*f1*cD0 - 16*zeta2^2*A1^3*
      cD1 + 8*zeta2^2*A1^3*lfr*cD0 - 8*zeta2^2*A1^3*lqr*cD0 + 16*
      zeta2^2*bt0*A1^2*cD0 - delta*f3*lqr + delta*f1*f2*lqr^2 - 1/6*
      delta*f1^3*lqr^3 - 2*delta*B3*lfr + 2*delta*B2*f1*lqr*lfr + 2*
      delta*B1*f2*lqr*lfr - delta*B1*f1^2*lqr^2*lfr + 4*delta*B1*B2*
      lfr^2 - 2*delta*B1^2*f1*lqr*lfr^2 - 4/3*delta*B1^3*lfr^3 + 1/2*
      delta*A3*lqr^2 - 1/2*delta*A2*f1*lqr^3 - delta*A2*B1*lqr^2*lfr - 
      1/2*delta*A1*f2*lqr^3 + 1/4*delta*A1*f1^2*lqr^4 - delta*A1*B2*
      lqr^2*lfr + delta*A1*B1*f1*lqr^3*lfr + delta*A1*B1^2*lqr^2*lfr^2
       + 1/4*delta*A1*A2*lqr^4 - 1/8*delta*A1^2*f1*lqr^5 - 1/4*delta*
      A1^2*B1*lqr^4*lfr + 1/48*delta*A1^3*lqr^6 + 2/3*delta*G31t - 
      delta*G21t*f1*lqr - 2*delta*G21t*B1*lfr + 1/2*delta*G21t*A1*lqr^2
       - 2*delta*G11t*f2*lqr + delta*G11t*f1^2*lqr^2 - 4*delta*G11t*B2*
      lfr + 4*delta*G11t*B1*f1*lqr*lfr + 4*delta*G11t*B1^2*lfr^2 + 
      delta*G11t*A2*lqr^2 - delta*G11t*A1*f1*lqr^3 - 2*delta*G11t*A1*B1
      *lqr^2*lfr + 1/4*delta*G11t*A1^2*lqr^4 + 2*delta*G11t*G21t - 2*
      delta*G11t^2*f1*lqr - 4*delta*G11t^2*B1*lfr + delta*G11t^2*A1*
      lqr^2 + 4/3*delta*G11t^3 + 1/2*delta*bt1*f1*lqr^2 + delta*bt1*B1*
      lfr^2 - 1/6*delta*bt1*A1*lqr^3 + 4/3*delta*bt1*G12t - 2*delta*bt1
      *G11t*lqr + delta*bt0*f2*lqr^2 - 1/2*delta*bt0*f1^2*lqr^3 + 2*
      delta*bt0*B2*lfr^2 - delta*bt0*B1*f1*lqr*lfr^2 - delta*bt0*B1*f1*
      lqr^2*lfr - 2*delta*bt0*B1^2*lfr^3 - 1/3*delta*bt0*A2*lqr^3 + 5/
      12*delta*bt0*A1*f1*lqr^4 + 1/2*delta*bt0*A1*B1*lqr^2*lfr^2 + 1/3*
      delta*bt0*A1*B1*lqr^3*lfr - 1/12*delta*bt0*A1^2*lqr^5 + 4/3*delta
      *bt0*G22t - 2*delta*bt0*G21t*lqr - 2*delta*bt0*G12t*f1*lqr - 4*
      delta*bt0*G12t*B1*lfr + delta*bt0*G12t*A1*lqr^2 + 3*delta*bt0*
      G11t*f1*lqr^2 + 2*delta*bt0*G11t*B1*lfr^2 + 4*delta*bt0*G11t*B1*
      lqr*lfr - 4/3*delta*bt0*G11t*A1*lqr^3 + 4*delta*bt0*G11t*G12t - 4
      *delta*bt0*G11t^2*lqr - 1/3*delta*bt0^2*f1*lqr^3 - 2/3*delta*
      bt0^2*B1*lfr^3 + 1/12*delta*bt0^2*A1*lqr^4 + 8/3*delta*bt0^2*G13t
       - 4*delta*bt0^2*G12t*lqr + 2*delta*bt0^2*G11t*lqr^2 - 96*delta*
      zeta5*A1^2*f1 - 96*delta*zeta5*A1^3*lfr + 96*delta*zeta5*A1^3*lqr
       - 64*delta*zeta5*bt0*A1^2 - 8/3*delta*zeta3*f1^3 - 8*delta*zeta3
      *A2*f1 - 8*delta*zeta3*A1*f2 - 8*delta*zeta3*A1*f1^2*lfr + 16*
      delta*zeta3*A1*f1^2*lqr + 16*delta*zeta3*A1*B1*f1*lfr - 16*delta*
      zeta3*A1*A2*lfr + 16*delta*zeta3*A1*A2*lqr - 8*delta*zeta3*A1^2*
      f1*lfr^2 + 24*delta*zeta3*A1^2*f1*lqr*lfr - 20*delta*zeta3*A1^2*
      f1*lqr^2 + 16*delta*zeta3*A1^2*B1*lfr^2 - 16*delta*zeta3*A1^2*B1*
      lqr*lfr - 8/3*delta*zeta3*A1^3*lfr^3 + 8*delta*zeta3*A1^3*lqr*
      lfr^2 - 12*delta*zeta3*A1^3*lqr^2*lfr + 20/3*delta*zeta3*A1^3*
      lqr^3 - 16*delta*zeta3*G11t*A1*f1 - 16*delta*zeta3*G11t*A1^2*lfr
       + 16*delta*zeta3*G11t*A1^2*lqr - 8*delta*zeta3*bt0*f1^2 - 8*
      delta*zeta3*bt0*A1*f1*lfr + 24*delta*zeta3*bt0*A1*f1*lqr + 4*
      delta*zeta3*bt0*A1^2*lfr^2 + 8*delta*zeta3*bt0*A1^2*lqr*lfr - 12*
      delta*zeta3*bt0*A1^2*lqr^2 - 16*delta*zeta3*bt0*G11t*A1 + 160/3*
      delta*zeta3^2*A1^3 - 4*delta*zeta2*f1*f2 + 2*delta*zeta2*f1^3*lqr
       + 4*delta*zeta2*B1*f1^2*lfr - 4*delta*zeta2*A2*f1*lfr + 4*delta*
      zeta2*A2*f1*lqr - 4*delta*zeta2*A1*f2*lfr + 4*delta*zeta2*A1*f2*
      lqr + 4*delta*zeta2*A1*f1^2*lqr*lfr - 5*delta*zeta2*A1*f1^2*lqr^2
       + 8*delta*zeta2*A1*B1*f1*lfr^2 - 8*delta*zeta2*A1*B1*f1*lqr*lfr
       - 4*delta*zeta2*A1*A2*lfr^2 + 8*delta*zeta2*A1*A2*lqr*lfr - 4*
      delta*zeta2*A1*A2*lqr^2 + 2*delta*zeta2*A1^2*f1*lqr*lfr^2 - 6*
      delta*zeta2*A1^2*f1*lqr^2*lfr + 4*delta*zeta2*A1^2*f1*lqr^3 + 4*
      delta*zeta2*A1^2*B1*lfr^3 - 8*delta*zeta2*A1^2*B1*lqr*lfr^2 + 4*
      delta*zeta2*A1^2*B1*lqr^2*lfr - delta*zeta2*A1^3*lqr^2*lfr^2 + 2*
      delta*zeta2*A1^3*lqr^3*lfr - delta*zeta2*A1^3*lqr^4 - 4*delta*
      zeta2*G11t*f1^2 - 8*delta*zeta2*G11t*A1*f1*lfr + 8*delta*zeta2*
      G11t*A1*f1*lqr - 4*delta*zeta2*G11t*A1^2*lfr^2 + 8*delta*zeta2*
      G11t*A1^2*lqr*lfr - 4*delta*zeta2*G11t*A1^2*lqr^2 + 4*delta*zeta2
      *bt0*f1^2*lqr + 2*delta*zeta2*bt0*A1*f1*lfr^2 + 4*delta*zeta2*bt0
      *A1*f1*lqr*lfr - 6*delta*zeta2*bt0*A1*f1*lqr^2 + 2*delta*zeta2*
      bt0*A1^2*lfr^3 - 2*delta*zeta2*bt0*A1^2*lqr*lfr^2 - 2*delta*zeta2
      *bt0*A1^2*lqr^2*lfr + 2*delta*zeta2*bt0*A1^2*lqr^3 - 8*delta*
      zeta2*bt0*G11t*f1 - 8*delta*zeta2*bt0*G11t*A1*lfr + 8*delta*zeta2
      *bt0*G11t*A1*lqr + 64*delta*zeta2*zeta3*A1^2*f1 + 64*delta*zeta2*
      zeta3*A1^3*lfr - 64*delta*zeta2*zeta3*A1^3*lqr + 32*delta*zeta2*
      zeta3*bt0*A1^2 - 8/5*delta*zeta2^2*A1*f1^2 - 8/5*delta*zeta2^2*A1
      *A2 - 16/5*delta*zeta2^2*A1^2*f1*lfr + 4*delta*zeta2^2*A1^2*f1*
      lqr + 8/5*delta*zeta2^2*A1^2*B1*lfr - 8/5*delta*zeta2^2*A1^3*
      lfr^2 + 16/5*delta*zeta2^2*A1^3*lqr*lfr - 2*delta*zeta2^2*A1^3*
      lqr^2 - 8/5*delta*zeta2^2*G11t*A1^2 - 8*delta*zeta2^2*bt0*A1*f1
       - 32/5*delta*zeta2^2*bt0*A1^2*lfr + 8*delta*zeta2^2*bt0*A1^2*lqr
       - 928/105*delta*zeta2^3*A1^3 ),
SI4 -> (  - 2*f4*cD0 + 4*f2^2*cD1 + 2*f2^2*lqr*cD0 + 8*f1*f3*cD1 + 4*f1
      *f3*lqr*cD0 - 12*f1^2*f2*cD2 - 12*f1^2*f2*lqr*cD1 - 3*f1^2*f2*
      lqr^2*cD0 + 8/3*f1^4*cD3 + 4*f1^4*lqr*cD2 + 2*f1^4*lqr^2*cD1 + 1/
      3*f1^4*lqr^3*cD0 + 4*B3*f1*lfr*cD0 + 4*B2*f2*lfr*cD0 - 8*B2*f1^2*
      lfr*cD1 - 4*B2*f1^2*lqr*lfr*cD0 + 4*B1*f3*lfr*cD0 - 16*B1*f1*f2*
      lfr*cD1 - 8*B1*f1*f2*lqr*lfr*cD0 + 8*B1*f1^3*lfr*cD2 + 8*B1*f1^3*
      lqr*lfr*cD1 + 2*B1*f1^3*lqr^2*lfr*cD0 - 8*B1*B2*f1*lfr^2*cD0 - 4*
      B1^2*f2*lfr^2*cD0 + 8*B1^2*f1^2*lfr^2*cD1 + 4*B1^2*f1^2*lqr*lfr^2
      *cD0 + 8/3*B1^3*f1*lfr^3*cD0 + 4*A4*cD1 - 2*A4*lfr*cD0 + 2*A4*lqr
      *cD0 - 12*A3*f1*cD2 + 8*A3*f1*lfr*cD1 - 12*A3*f1*lqr*cD1 + 2*A3*
      f1*lqr*lfr*cD0 - 3*A3*f1*lqr^2*cD0 - 8*A3*B1*lfr*cD1 + 4*A3*B1*
      lfr^2*cD0 - 4*A3*B1*lqr*lfr*cD0 - 12*A2*f2*cD2 + 8*A2*f2*lfr*cD1
       - 12*A2*f2*lqr*cD1 + 2*A2*f2*lqr*lfr*cD0 - 3*A2*f2*lqr^2*cD0 + 
      16*A2*f1^2*cD3 - 12*A2*f1^2*lfr*cD2 + 24*A2*f1^2*lqr*cD2 - 8*A2*
      f1^2*lqr*lfr*cD1 + 12*A2*f1^2*lqr^2*cD1 - A2*f1^2*lqr^2*lfr*cD0
       + 2*A2*f1^2*lqr^3*cD0 - 8*A2*B2*lfr*cD1 + 4*A2*B2*lfr^2*cD0 - 4*
      A2*B2*lqr*lfr*cD0 + 24*A2*B1*f1*lfr*cD2 - 16*A2*B1*f1*lfr^2*cD1
       + 24*A2*B1*f1*lqr*lfr*cD1 - 4*A2*B1*f1*lqr*lfr^2*cD0 + 6*A2*B1*
      f1*lqr^2*lfr*cD0 + 8*A2*B1^2*lfr^2*cD1 - 4*A2*B1^2*lfr^3*cD0 + 4*
      A2*B1^2*lqr*lfr^2*cD0 + 8*A2^2*cD3 - 12*A2^2*lfr*cD2 + 4*A2^2*
      lfr^2*cD1 + 12*A2^2*lqr*cD2 - 8*A2^2*lqr*lfr*cD1 + 6*A2^2*lqr^2*
      cD1 - A2^2*lqr^2*lfr*cD0 + A2^2*lqr^3*cD0 - 12*A1*f3*cD2 + 8*A1*
      f3*lfr*cD1 - 12*A1*f3*lqr*cD1 + 2*A1*f3*lqr*lfr*cD0 - 3*A1*f3*
      lqr^2*cD0 + 32*A1*f1*f2*cD3 - 24*A1*f1*f2*lfr*cD2 + 48*A1*f1*f2*
      lqr*cD2 - 16*A1*f1*f2*lqr*lfr*cD1 + 24*A1*f1*f2*lqr^2*cD1 - 2*A1*
      f1*f2*lqr^2*lfr*cD0 + 4*A1*f1*f2*lqr^3*cD0 - 40/3*A1*f1^3*cD4 + 
      32/3*A1*f1^3*lfr*cD3 - 80/3*A1*f1^3*lqr*cD3 + 12*A1*f1^3*lqr*lfr*
      cD2 - 20*A1*f1^3*lqr^2*cD2 + 4*A1*f1^3*lqr^2*lfr*cD1 - 20/3*A1*
      f1^3*lqr^3*cD1 + 1/3*A1*f1^3*lqr^3*lfr*cD0 - 5/6*A1*f1^3*lqr^4*
      cD0 - 8*A1*B3*lfr*cD1 + 4*A1*B3*lfr^2*cD0 - 4*A1*B3*lqr*lfr*cD0
       + 24*A1*B2*f1*lfr*cD2 - 16*A1*B2*f1*lfr^2*cD1 + 24*A1*B2*f1*lqr*
      lfr*cD1 - 4*A1*B2*f1*lqr*lfr^2*cD0 + 6*A1*B2*f1*lqr^2*lfr*cD0 + 
      24*A1*B1*f2*lfr*cD2 - 16*A1*B1*f2*lfr^2*cD1 + 24*A1*B1*f2*lqr*lfr
      *cD1 - 4*A1*B1*f2*lqr*lfr^2*cD0 + 6*A1*B1*f2*lqr^2*lfr*cD0 - 32*
      A1*B1*f1^2*lfr*cD3 + 24*A1*B1*f1^2*lfr^2*cD2 - 48*A1*B1*f1^2*lqr*
      lfr*cD2 + 16*A1*B1*f1^2*lqr*lfr^2*cD1 - 24*A1*B1*f1^2*lqr^2*lfr*
      cD1 + 2*A1*B1*f1^2*lqr^2*lfr^2*cD0 - 4*A1*B1*f1^2*lqr^3*lfr*cD0
       + 16*A1*B1*B2*lfr^2*cD1 - 8*A1*B1*B2*lfr^3*cD0 + 8*A1*B1*B2*lqr*
      lfr^2*cD0 - 24*A1*B1^2*f1*lfr^2*cD2 + 16*A1*B1^2*f1*lfr^3*cD1 - 
      24*A1*B1^2*f1*lqr*lfr^2*cD1 + 4*A1*B1^2*f1*lqr*lfr^3*cD0 - 6*A1*
      B1^2*f1*lqr^2*lfr^2*cD0 - 16/3*A1*B1^3*lfr^3*cD1 + 8/3*A1*B1^3*
      lfr^4*cD0 - 8/3*A1*B1^3*lqr*lfr^3*cD0 + 16*A1*A3*cD3 - 24*A1*A3*
      lfr*cD2 + 8*A1*A3*lfr^2*cD1 + 24*A1*A3*lqr*cD2 - 16*A1*A3*lqr*lfr
      *cD1 + 12*A1*A3*lqr^2*cD1 - 2*A1*A3*lqr^2*lfr*cD0 + 2*A1*A3*lqr^3
      *cD0 - 40*A1*A2*f1*cD4 + 64*A1*A2*f1*lfr*cD3 - 24*A1*A2*f1*lfr^2*
      cD2 - 80*A1*A2*f1*lqr*cD3 + 72*A1*A2*f1*lqr*lfr*cD2 - 8*A1*A2*f1*
      lqr*lfr^2*cD1 - 60*A1*A2*f1*lqr^2*cD2 + 24*A1*A2*f1*lqr^2*lfr*cD1
       - 20*A1*A2*f1*lqr^3*cD1 + 2*A1*A2*f1*lqr^3*lfr*cD0 - 5/2*A1*A2*
      f1*lqr^4*cD0 - 32*A1*A2*B1*lfr*cD3 + 48*A1*A2*B1*lfr^2*cD2 - 16*
      A1*A2*B1*lfr^3*cD1 - 48*A1*A2*B1*lqr*lfr*cD2 + 32*A1*A2*B1*lqr*
      lfr^2*cD1 - 24*A1*A2*B1*lqr^2*lfr*cD1 + 4*A1*A2*B1*lqr^2*lfr^2*
      cD0 - 4*A1*A2*B1*lqr^3*lfr*cD0 - 20*A1^2*f2*cD4 + 32*A1^2*f2*lfr*
      cD3 - 12*A1^2*f2*lfr^2*cD2 - 40*A1^2*f2*lqr*cD3 + 36*A1^2*f2*lqr*
      lfr*cD2 - 4*A1^2*f2*lqr*lfr^2*cD1 - 30*A1^2*f2*lqr^2*cD2 + 12*
      A1^2*f2*lqr^2*lfr*cD1 - 10*A1^2*f2*lqr^3*cD1 + A1^2*f2*lqr^3*lfr*
      cD0 - 5/4*A1^2*f2*lqr^4*cD0 + 24*A1^2*f1^2*cD5 - 40*A1^2*f1^2*lfr
      *cD4 + 16*A1^2*f1^2*lfr^2*cD3 + 60*A1^2*f1^2*lqr*cD4 - 64*A1^2*
      f1^2*lqr*lfr*cD3 + 12*A1^2*f1^2*lqr*lfr^2*cD2 + 60*A1^2*f1^2*
      lqr^2*cD3 - 36*A1^2*f1^2*lqr^2*lfr*cD2 + 2*A1^2*f1^2*lqr^2*lfr^2*
      cD1 + 30*A1^2*f1^2*lqr^3*cD2 - 8*A1^2*f1^2*lqr^3*lfr*cD1 + 15/2*
      A1^2*f1^2*lqr^4*cD1 - 1/2*A1^2*f1^2*lqr^4*lfr*cD0 + 3/4*A1^2*f1^2
      *lqr^5*cD0 - 16*A1^2*B2*lfr*cD3 + 24*A1^2*B2*lfr^2*cD2 - 8*A1^2*
      B2*lfr^3*cD1 - 24*A1^2*B2*lqr*lfr*cD2 + 16*A1^2*B2*lqr*lfr^2*cD1
       - 12*A1^2*B2*lqr^2*lfr*cD1 + 2*A1^2*B2*lqr^2*lfr^2*cD0 - 2*A1^2*
      B2*lqr^3*lfr*cD0 + 40*A1^2*B1*f1*lfr*cD4 - 64*A1^2*B1*f1*lfr^2*
      cD3 + 24*A1^2*B1*f1*lfr^3*cD2 + 80*A1^2*B1*f1*lqr*lfr*cD3 - 72*
      A1^2*B1*f1*lqr*lfr^2*cD2 + 8*A1^2*B1*f1*lqr*lfr^3*cD1 + 60*A1^2*
      B1*f1*lqr^2*lfr*cD2 - 24*A1^2*B1*f1*lqr^2*lfr^2*cD1 + 20*A1^2*B1*
      f1*lqr^3*lfr*cD1 - 2*A1^2*B1*f1*lqr^3*lfr^2*cD0 + 5/2*A1^2*B1*f1*
      lqr^4*lfr*cD0 + 16*A1^2*B1^2*lfr^2*cD3 - 24*A1^2*B1^2*lfr^3*cD2
       + 8*A1^2*B1^2*lfr^4*cD1 + 24*A1^2*B1^2*lqr*lfr^2*cD2 - 16*A1^2*
      B1^2*lqr*lfr^3*cD1 + 12*A1^2*B1^2*lqr^2*lfr^2*cD1 - 2*A1^2*B1^2*
      lqr^2*lfr^3*cD0 + 2*A1^2*B1^2*lqr^3*lfr^2*cD0 + 24*A1^2*A2*cD5 - 
      60*A1^2*A2*lfr*cD4 + 48*A1^2*A2*lfr^2*cD3 - 12*A1^2*A2*lfr^3*cD2
       + 60*A1^2*A2*lqr*cD4 - 96*A1^2*A2*lqr*lfr*cD3 + 36*A1^2*A2*lqr*
      lfr^2*cD2 + 60*A1^2*A2*lqr^2*cD3 - 54*A1^2*A2*lqr^2*lfr*cD2 + 6*
      A1^2*A2*lqr^2*lfr^2*cD1 + 30*A1^2*A2*lqr^3*cD2 - 12*A1^2*A2*lqr^3
      *lfr*cD1 + 15/2*A1^2*A2*lqr^4*cD1 - 3/4*A1^2*A2*lqr^4*lfr*cD0 + 3/
      4*A1^2*A2*lqr^5*cD0 - 56/3*A1^3*f1*cD6 + 48*A1^3*f1*lfr*cD5 - 40*
      A1^3*f1*lfr^2*cD4 + 32/3*A1^3*f1*lfr^3*cD3 - 56*A1^3*f1*lqr*cD5
       + 100*A1^3*f1*lqr*lfr*cD4 - 48*A1^3*f1*lqr*lfr^2*cD3 + 4*A1^3*f1
      *lqr*lfr^3*cD2 - 70*A1^3*f1*lqr^2*cD4 + 80*A1^3*f1*lqr^2*lfr*cD3
       - 18*A1^3*f1*lqr^2*lfr^2*cD2 - 140/3*A1^3*f1*lqr^3*cD3 + 30*A1^3
      *f1*lqr^3*lfr*cD2 - 2*A1^3*f1*lqr^3*lfr^2*cD1 - 35/2*A1^3*f1*
      lqr^4*cD2 + 5*A1^3*f1*lqr^4*lfr*cD1 - 7/2*A1^3*f1*lqr^5*cD1 + 1/4
      *A1^3*f1*lqr^5*lfr*cD0 - 7/24*A1^3*f1*lqr^6*cD0 - 16*A1^3*B1*lfr*
      cD5 + 40*A1^3*B1*lfr^2*cD4 - 32*A1^3*B1*lfr^3*cD3 + 8*A1^3*B1*
      lfr^4*cD2 - 40*A1^3*B1*lqr*lfr*cD4 + 64*A1^3*B1*lqr*lfr^2*cD3 - 
      24*A1^3*B1*lqr*lfr^3*cD2 - 40*A1^3*B1*lqr^2*lfr*cD3 + 36*A1^3*B1*
      lqr^2*lfr^2*cD2 - 4*A1^3*B1*lqr^2*lfr^3*cD1 - 20*A1^3*B1*lqr^3*
      lfr*cD2 + 8*A1^3*B1*lqr^3*lfr^2*cD1 - 5*A1^3*B1*lqr^4*lfr*cD1 + 1/
      2*A1^3*B1*lqr^4*lfr^2*cD0 - 1/2*A1^3*B1*lqr^5*lfr*cD0 + 16/3*A1^4
      *cD7 - 56/3*A1^4*lfr*cD6 + 24*A1^4*lfr^2*cD5 - 40/3*A1^4*lfr^3*
      cD4 + 8/3*A1^4*lfr^4*cD3 + 56/3*A1^4*lqr*cD6 - 48*A1^4*lqr*lfr*
      cD5 + 40*A1^4*lqr*lfr^2*cD4 - 32/3*A1^4*lqr*lfr^3*cD3 + 28*A1^4*
      lqr^2*cD5 - 50*A1^4*lqr^2*lfr*cD4 + 24*A1^4*lqr^2*lfr^2*cD3 - 2*
      A1^4*lqr^2*lfr^3*cD2 + 70/3*A1^4*lqr^3*cD4 - 80/3*A1^4*lqr^3*lfr*
      cD3 + 6*A1^4*lqr^3*lfr^2*cD2 + 35/3*A1^4*lqr^4*cD3 - 15/2*A1^4*
      lqr^4*lfr*cD2 + 1/2*A1^4*lqr^4*lfr^2*cD1 + 7/2*A1^4*lqr^5*cD2 - 
      A1^4*lqr^5*lfr*cD1 + 7/12*A1^4*lqr^6*cD1 - 1/24*A1^4*lqr^6*lfr*
      cD0 + 1/24*A1^4*lqr^7*cD0 - 4/3*G31t*f1*cD0 + 8/3*G31t*A1*cD1 - 4/
      3*G31t*A1*lfr*cD0 + 4/3*G31t*A1*lqr*cD0 - 2*G21t*f2*cD0 + 4*G21t*
      f1^2*cD1 + 2*G21t*f1^2*lqr*cD0 + 4*G21t*B1*f1*lfr*cD0 + 4*G21t*A2
      *cD1 - 2*G21t*A2*lfr*cD0 + 2*G21t*A2*lqr*cD0 - 12*G21t*A1*f1*cD2
       + 8*G21t*A1*f1*lfr*cD1 - 12*G21t*A1*f1*lqr*cD1 + 2*G21t*A1*f1*
      lqr*lfr*cD0 - 3*G21t*A1*f1*lqr^2*cD0 - 8*G21t*A1*B1*lfr*cD1 + 4*
      G21t*A1*B1*lfr^2*cD0 - 4*G21t*A1*B1*lqr*lfr*cD0 + 8*G21t*A1^2*cD3
       - 12*G21t*A1^2*lfr*cD2 + 4*G21t*A1^2*lfr^2*cD1 + 12*G21t*A1^2*
      lqr*cD2 - 8*G21t*A1^2*lqr*lfr*cD1 + 6*G21t*A1^2*lqr^2*cD1 - G21t*
      A1^2*lqr^2*lfr*cD0 + G21t*A1^2*lqr^3*cD0 - 4*G11t*f3*cD0 + 16*
      G11t*f1*f2*cD1 + 8*G11t*f1*f2*lqr*cD0 - 8*G11t*f1^3*cD2 - 8*G11t*
      f1^3*lqr*cD1 - 2*G11t*f1^3*lqr^2*cD0 + 8*G11t*B2*f1*lfr*cD0 + 8*
      G11t*B1*f2*lfr*cD0 - 16*G11t*B1*f1^2*lfr*cD1 - 8*G11t*B1*f1^2*lqr
      *lfr*cD0 - 8*G11t*B1^2*f1*lfr^2*cD0 + 8*G11t*A3*cD1 - 4*G11t*A3*
      lfr*cD0 + 4*G11t*A3*lqr*cD0 - 24*G11t*A2*f1*cD2 + 16*G11t*A2*f1*
      lfr*cD1 - 24*G11t*A2*f1*lqr*cD1 + 4*G11t*A2*f1*lqr*lfr*cD0 - 6*
      G11t*A2*f1*lqr^2*cD0 - 16*G11t*A2*B1*lfr*cD1 + 8*G11t*A2*B1*lfr^2
      *cD0 - 8*G11t*A2*B1*lqr*lfr*cD0 - 24*G11t*A1*f2*cD2 + 16*G11t*A1*
      f2*lfr*cD1 - 24*G11t*A1*f2*lqr*cD1 + 4*G11t*A1*f2*lqr*lfr*cD0 - 6
      *G11t*A1*f2*lqr^2*cD0 + 32*G11t*A1*f1^2*cD3 - 24*G11t*A1*f1^2*lfr
      *cD2 + 48*G11t*A1*f1^2*lqr*cD2 - 16*G11t*A1*f1^2*lqr*lfr*cD1 + 24
      *G11t*A1*f1^2*lqr^2*cD1 - 2*G11t*A1*f1^2*lqr^2*lfr*cD0 + 4*G11t*
      A1*f1^2*lqr^3*cD0 - 16*G11t*A1*B2*lfr*cD1 + 8*G11t*A1*B2*lfr^2*
      cD0 - 8*G11t*A1*B2*lqr*lfr*cD0 + 48*G11t*A1*B1*f1*lfr*cD2 - 32*
      G11t*A1*B1*f1*lfr^2*cD1 + 48*G11t*A1*B1*f1*lqr*lfr*cD1 - 8*G11t*
      A1*B1*f1*lqr*lfr^2*cD0 + 12*G11t*A1*B1*f1*lqr^2*lfr*cD0 + 16*G11t
      *A1*B1^2*lfr^2*cD1 - 8*G11t*A1*B1^2*lfr^3*cD0 + 8*G11t*A1*B1^2*
      lqr*lfr^2*cD0 + 32*G11t*A1*A2*cD3 - 48*G11t*A1*A2*lfr*cD2 + 16*
      G11t*A1*A2*lfr^2*cD1 + 48*G11t*A1*A2*lqr*cD2 - 32*G11t*A1*A2*lqr*
      lfr*cD1 + 24*G11t*A1*A2*lqr^2*cD1 - 4*G11t*A1*A2*lqr^2*lfr*cD0 + 
      4*G11t*A1*A2*lqr^3*cD0 - 40*G11t*A1^2*f1*cD4 + 64*G11t*A1^2*f1*
      lfr*cD3 - 24*G11t*A1^2*f1*lfr^2*cD2 - 80*G11t*A1^2*f1*lqr*cD3 + 
      72*G11t*A1^2*f1*lqr*lfr*cD2 - 8*G11t*A1^2*f1*lqr*lfr^2*cD1 - 60*
      G11t*A1^2*f1*lqr^2*cD2 + 24*G11t*A1^2*f1*lqr^2*lfr*cD1 - 20*G11t*
      A1^2*f1*lqr^3*cD1 + 2*G11t*A1^2*f1*lqr^3*lfr*cD0 - 5/2*G11t*A1^2*
      f1*lqr^4*cD0 - 32*G11t*A1^2*B1*lfr*cD3 + 48*G11t*A1^2*B1*lfr^2*
      cD2 - 16*G11t*A1^2*B1*lfr^3*cD1 - 48*G11t*A1^2*B1*lqr*lfr*cD2 + 
      32*G11t*A1^2*B1*lqr*lfr^2*cD1 - 24*G11t*A1^2*B1*lqr^2*lfr*cD1 + 4
      *G11t*A1^2*B1*lqr^2*lfr^2*cD0 - 4*G11t*A1^2*B1*lqr^3*lfr*cD0 + 16
      *G11t*A1^3*cD5 - 40*G11t*A1^3*lfr*cD4 + 32*G11t*A1^3*lfr^2*cD3 - 
      8*G11t*A1^3*lfr^3*cD2 + 40*G11t*A1^3*lqr*cD4 - 64*G11t*A1^3*lqr*
      lfr*cD3 + 24*G11t*A1^3*lqr*lfr^2*cD2 + 40*G11t*A1^3*lqr^2*cD3 - 
      36*G11t*A1^3*lqr^2*lfr*cD2 + 4*G11t*A1^3*lqr^2*lfr^2*cD1 + 20*
      G11t*A1^3*lqr^3*cD2 - 8*G11t*A1^3*lqr^3*lfr*cD1 + 5*G11t*A1^3*
      lqr^4*cD1 - 1/2*G11t*A1^3*lqr^4*lfr*cD0 + 1/2*G11t*A1^3*lqr^5*cD0
       - 4*G11t*G21t*f1*cD0 + 8*G11t*G21t*A1*cD1 - 4*G11t*G21t*A1*lfr*
      cD0 + 4*G11t*G21t*A1*lqr*cD0 - 4*G11t^2*f2*cD0 + 8*G11t^2*f1^2*
      cD1 + 4*G11t^2*f1^2*lqr*cD0 + 8*G11t^2*B1*f1*lfr*cD0 + 8*G11t^2*
      A2*cD1 - 4*G11t^2*A2*lfr*cD0 + 4*G11t^2*A2*lqr*cD0 - 24*G11t^2*A1
      *f1*cD2 + 16*G11t^2*A1*f1*lfr*cD1 - 24*G11t^2*A1*f1*lqr*cD1 + 4*
      G11t^2*A1*f1*lqr*lfr*cD0 - 6*G11t^2*A1*f1*lqr^2*cD0 - 16*G11t^2*
      A1*B1*lfr*cD1 + 8*G11t^2*A1*B1*lfr^2*cD0 - 8*G11t^2*A1*B1*lqr*lfr
      *cD0 + 16*G11t^2*A1^2*cD3 - 24*G11t^2*A1^2*lfr*cD2 + 8*G11t^2*
      A1^2*lfr^2*cD1 + 24*G11t^2*A1^2*lqr*cD2 - 16*G11t^2*A1^2*lqr*lfr*
      cD1 + 12*G11t^2*A1^2*lqr^2*cD1 - 2*G11t^2*A1^2*lqr^2*lfr*cD0 + 2*
      G11t^2*A1^2*lqr^3*cD0 - 8/3*G11t^3*f1*cD0 + 16/3*G11t^3*A1*cD1 - 
      8/3*G11t^3*A1*lfr*cD0 + 8/3*G11t^3*A1*lqr*cD0 + 4*bt2*f1*cD1 + 2*
      bt2*f1*lqr*cD0 - 4*bt2*A1*cD2 + bt2*A1*lfr^2*cD0 - 4*bt2*A1*lqr*
      cD1 - bt2*A1*lqr^2*cD0 - 4*bt2*G11t*cD0 + 8*bt1*f2*cD1 + 4*bt1*f2
      *lqr*cD0 - 12*bt1*f1^2*cD2 - 12*bt1*f1^2*lqr*cD1 - 3*bt1*f1^2*
      lqr^2*cD0 - 8*bt1*B1*f1*lfr*cD1 - 2*bt1*B1*f1*lfr^2*cD0 - 4*bt1*
      B1*f1*lqr*lfr*cD0 - 8*bt1*A2*cD2 + 2*bt1*A2*lfr^2*cD0 - 8*bt1*A2*
      lqr*cD1 - 2*bt1*A2*lqr^2*cD0 + 80/3*bt1*A1*f1*cD3 - 12*bt1*A1*f1*
      lfr*cD2 - 4*bt1*A1*f1*lfr^2*cD1 + 40*bt1*A1*f1*lqr*cD2 - 8*bt1*A1
      *f1*lqr*lfr*cD1 - bt1*A1*f1*lqr*lfr^2*cD0 + 20*bt1*A1*f1*lqr^2*
      cD1 - bt1*A1*f1*lqr^2*lfr*cD0 + 10/3*bt1*A1*f1*lqr^3*cD0 + 8*bt1*
      A1*B1*lfr*cD2 + 4*bt1*A1*B1*lfr^2*cD1 - 4*bt1*A1*B1*lfr^3*cD0 + 8
      *bt1*A1*B1*lqr*lfr*cD1 + 2*bt1*A1*B1*lqr*lfr^2*cD0 + 2*bt1*A1*B1*
      lqr^2*lfr*cD0 - 40/3*bt1*A1^2*cD4 + 32/3*bt1*A1^2*lfr*cD3 + 6*bt1
      *A1^2*lfr^2*cD2 - 4*bt1*A1^2*lfr^3*cD1 - 80/3*bt1*A1^2*lqr*cD3 + 
      12*bt1*A1^2*lqr*lfr*cD2 + 4*bt1*A1^2*lqr*lfr^2*cD1 - 20*bt1*A1^2*
      lqr^2*cD2 + 4*bt1*A1^2*lqr^2*lfr*cD1 + 1/2*bt1*A1^2*lqr^2*lfr^2*
      cD0 - 20/3*bt1*A1^2*lqr^3*cD1 + 1/3*bt1*A1^2*lqr^3*lfr*cD0 - 5/6*
      bt1*A1^2*lqr^4*cD0 - 4*bt1*G21t*cD0 - 8/3*bt1*G12t*f1*cD0 + 16/3*
      bt1*G12t*A1*cD1 - 8/3*bt1*G12t*A1*lfr*cD0 + 8/3*bt1*G12t*A1*lqr*
      cD0 + 24*bt1*G11t*f1*cD1 + 12*bt1*G11t*f1*lqr*cD0 + 8*bt1*G11t*B1
      *lfr*cD0 - 32*bt1*G11t*A1*cD2 + 16*bt1*G11t*A1*lfr*cD1 + 2*bt1*
      G11t*A1*lfr^2*cD0 - 32*bt1*G11t*A1*lqr*cD1 + 4*bt1*G11t*A1*lqr*
      lfr*cD0 - 8*bt1*G11t*A1*lqr^2*cD0 - 8*bt1*G11t^2*cD0 + 12*bt0*f3*
      cD1 + 6*bt0*f3*lqr*cD0 - 36*bt0*f1*f2*cD2 - 36*bt0*f1*f2*lqr*cD1
       - 9*bt0*f1*f2*lqr^2*cD0 + 16*bt0*f1^3*cD3 + 24*bt0*f1^3*lqr*cD2
       + 12*bt0*f1^3*lqr^2*cD1 + 2*bt0*f1^3*lqr^3*cD0 - 8*bt0*B2*f1*lfr
      *cD1 - 4*bt0*B2*f1*lfr^2*cD0 - 4*bt0*B2*f1*lqr*lfr*cD0 - 16*bt0*
      B1*f2*lfr*cD1 - 2*bt0*B1*f2*lfr^2*cD0 - 8*bt0*B1*f2*lqr*lfr*cD0
       + 24*bt0*B1*f1^2*lfr*cD2 + 4*bt0*B1*f1^2*lfr^2*cD1 + 24*bt0*B1*
      f1^2*lqr*lfr*cD1 + 2*bt0*B1*f1^2*lqr*lfr^2*cD0 + 6*bt0*B1*f1^2*
      lqr^2*lfr*cD0 + 8*bt0*B1^2*f1*lfr^2*cD1 + 4*bt0*B1^2*f1*lfr^3*cD0
       + 4*bt0*B1^2*f1*lqr*lfr^2*cD0 - 12*bt0*A3*cD2 + 3*bt0*A3*lfr^2*
      cD0 - 12*bt0*A3*lqr*cD1 - 3*bt0*A3*lqr^2*cD0 + 112/3*bt0*A2*f1*
      cD3 - 12*bt0*A2*f1*lfr*cD2 - 8*bt0*A2*f1*lfr^2*cD1 + 56*bt0*A2*f1
      *lqr*cD2 - 8*bt0*A2*f1*lqr*lfr*cD1 - 2*bt0*A2*f1*lqr*lfr^2*cD0 + 
      28*bt0*A2*f1*lqr^2*cD1 - bt0*A2*f1*lqr^2*lfr*cD0 + 14/3*bt0*A2*f1
      *lqr^3*cD0 + 16*bt0*A2*B1*lfr*cD2 + 4*bt0*A2*B1*lfr^2*cD1 - 6*bt0
      *A2*B1*lfr^3*cD0 + 16*bt0*A2*B1*lqr*lfr*cD1 + 2*bt0*A2*B1*lqr*
      lfr^2*cD0 + 4*bt0*A2*B1*lqr^2*lfr*cD0 + 128/3*bt0*A1*f2*cD3 - 24*
      bt0*A1*f2*lfr*cD2 - 4*bt0*A1*f2*lfr^2*cD1 + 64*bt0*A1*f2*lqr*cD2
       - 16*bt0*A1*f2*lqr*lfr*cD1 - bt0*A1*f2*lqr*lfr^2*cD0 + 32*bt0*A1
      *f2*lqr^2*cD1 - 2*bt0*A1*f2*lqr^2*lfr*cD0 + 16/3*bt0*A1*f2*lqr^3*
      cD0 - 160/3*bt0*A1*f1^2*cD4 + 32*bt0*A1*f1^2*lfr*cD3 + 6*bt0*A1*
      f1^2*lfr^2*cD2 - 320/3*bt0*A1*f1^2*lqr*cD3 + 36*bt0*A1*f1^2*lqr*
      lfr*cD2 + 4*bt0*A1*f1^2*lqr*lfr^2*cD1 - 80*bt0*A1*f1^2*lqr^2*cD2
       + 12*bt0*A1*f1^2*lqr^2*lfr*cD1 + 1/2*bt0*A1*f1^2*lqr^2*lfr^2*cD0
       - 80/3*bt0*A1*f1^2*lqr^3*cD1 + bt0*A1*f1^2*lqr^3*lfr*cD0 - 10/3*
      bt0*A1*f1^2*lqr^4*cD0 + 8*bt0*A1*B2*lfr*cD2 + 8*bt0*A1*B2*lfr^2*
      cD1 - 6*bt0*A1*B2*lfr^3*cD0 + 8*bt0*A1*B2*lqr*lfr*cD1 + 4*bt0*A1*
      B2*lqr*lfr^2*cD0 + 2*bt0*A1*B2*lqr^2*lfr*cD0 - 160/3*bt0*A1*B1*f1
      *lfr*cD3 + 12*bt0*A1*B1*f1*lfr^2*cD2 + 16*bt0*A1*B1*f1*lfr^3*cD1
       - 80*bt0*A1*B1*f1*lqr*lfr*cD2 + 4*bt0*A1*B1*f1*lqr*lfr^2*cD1 + 4
      *bt0*A1*B1*f1*lqr*lfr^3*cD0 - 40*bt0*A1*B1*f1*lqr^2*lfr*cD1 - bt0
      *A1*B1*f1*lqr^2*lfr^2*cD0 - 20/3*bt0*A1*B1*f1*lqr^3*lfr*cD0 - 8*
      bt0*A1*B1^2*lfr^2*cD2 - 8*bt0*A1*B1^2*lfr^3*cD1 + 6*bt0*A1*B1^2*
      lfr^4*cD0 - 8*bt0*A1*B1^2*lqr*lfr^2*cD1 - 4*bt0*A1*B1^2*lqr*lfr^3
      *cD0 - 2*bt0*A1*B1^2*lqr^2*lfr^2*cD0 - 40*bt0*A1*A2*cD4 + 32*bt0*
      A1*A2*lfr*cD3 + 18*bt0*A1*A2*lfr^2*cD2 - 12*bt0*A1*A2*lfr^3*cD1
       - 80*bt0*A1*A2*lqr*cD3 + 36*bt0*A1*A2*lqr*lfr*cD2 + 12*bt0*A1*A2
      *lqr*lfr^2*cD1 - 60*bt0*A1*A2*lqr^2*cD2 + 12*bt0*A1*A2*lqr^2*lfr*
      cD1 + 3/2*bt0*A1*A2*lqr^2*lfr^2*cD0 - 20*bt0*A1*A2*lqr^3*cD1 + 
      bt0*A1*A2*lqr^3*lfr*cD0 - 5/2*bt0*A1*A2*lqr^4*cD0 + 56*bt0*A1^2*
      f1*cD5 - 200/3*bt0*A1^2*f1*lfr*cD4 + 12*bt0*A1^2*f1*lfr^3*cD2 + 
      140*bt0*A1^2*f1*lqr*cD4 - 320/3*bt0*A1^2*f1*lqr*lfr*cD3 - 6*bt0*
      A1^2*f1*lqr*lfr^2*cD2 + 4*bt0*A1^2*f1*lqr*lfr^3*cD1 + 140*bt0*
      A1^2*f1*lqr^2*cD3 - 60*bt0*A1^2*f1*lqr^2*lfr*cD2 - 4*bt0*A1^2*f1*
      lqr^2*lfr^2*cD1 + 70*bt0*A1^2*f1*lqr^3*cD2 - 40/3*bt0*A1^2*f1*
      lqr^3*lfr*cD1 - 1/2*bt0*A1^2*f1*lqr^3*lfr^2*cD0 + 35/2*bt0*A1^2*
      f1*lqr^4*cD1 - 5/6*bt0*A1^2*f1*lqr^4*lfr*cD0 + 7/4*bt0*A1^2*f1*
      lqr^5*cD0 + 80/3*bt0*A1^2*B1*lfr*cD4 - 40/3*bt0*A1^2*B1*lfr^2*cD3
       - 24*bt0*A1^2*B1*lfr^3*cD2 + 12*bt0*A1^2*B1*lfr^4*cD1 + 160/3*
      bt0*A1^2*B1*lqr*lfr*cD3 - 12*bt0*A1^2*B1*lqr*lfr^2*cD2 - 16*bt0*
      A1^2*B1*lqr*lfr^3*cD1 + 40*bt0*A1^2*B1*lqr^2*lfr*cD2 - 2*bt0*A1^2
      *B1*lqr^2*lfr^2*cD1 - 2*bt0*A1^2*B1*lqr^2*lfr^3*cD0 + 40/3*bt0*
      A1^2*B1*lqr^3*lfr*cD1 + 1/3*bt0*A1^2*B1*lqr^3*lfr^2*cD0 + 5/3*bt0
      *A1^2*B1*lqr^4*lfr*cD0 - 56/3*bt0*A1^3*cD6 + 32*bt0*A1^3*lfr*cD5
       - 10/3*bt0*A1^3*lfr^2*cD4 - 16*bt0*A1^3*lfr^3*cD3 + 6*bt0*A1^3*
      lfr^4*cD2 - 56*bt0*A1^3*lqr*cD5 + 200/3*bt0*A1^3*lqr*lfr*cD4 - 12
      *bt0*A1^3*lqr*lfr^3*cD2 - 70*bt0*A1^3*lqr^2*cD4 + 160/3*bt0*A1^3*
      lqr^2*lfr*cD3 + 3*bt0*A1^3*lqr^2*lfr^2*cD2 - 2*bt0*A1^3*lqr^2*
      lfr^3*cD1 - 140/3*bt0*A1^3*lqr^3*cD3 + 20*bt0*A1^3*lqr^3*lfr*cD2
       + 4/3*bt0*A1^3*lqr^3*lfr^2*cD1 - 35/2*bt0*A1^3*lqr^4*cD2 + 10/3*
      bt0*A1^3*lqr^4*lfr*cD1 + 1/8*bt0*A1^3*lqr^4*lfr^2*cD0 - 7/2*bt0*
      A1^3*lqr^5*cD1 + 1/6*bt0*A1^3*lqr^5*lfr*cD0 - 7/24*bt0*A1^3*lqr^6
      *cD0 - 4*bt0*G31t*cD0 - 8/3*bt0*G22t*f1*cD0 + 16/3*bt0*G22t*A1*
      cD1 - 8/3*bt0*G22t*A1*lfr*cD0 + 8/3*bt0*G22t*A1*lqr*cD0 + 20*bt0*
      G21t*f1*cD1 + 10*bt0*G21t*f1*lqr*cD0 + 8*bt0*G21t*B1*lfr*cD0 - 28
      *bt0*G21t*A1*cD2 + 16*bt0*G21t*A1*lfr*cD1 + bt0*G21t*A1*lfr^2*cD0
       - 28*bt0*G21t*A1*lqr*cD1 + 4*bt0*G21t*A1*lqr*lfr*cD0 - 7*bt0*
      G21t*A1*lqr^2*cD0 - 4*bt0*G12t*f2*cD0 + 8*bt0*G12t*f1^2*cD1 + 4*
      bt0*G12t*f1^2*lqr*cD0 + 8*bt0*G12t*B1*f1*lfr*cD0 + 8*bt0*G12t*A2*
      cD1 - 4*bt0*G12t*A2*lfr*cD0 + 4*bt0*G12t*A2*lqr*cD0 - 24*bt0*G12t
      *A1*f1*cD2 + 16*bt0*G12t*A1*f1*lfr*cD1 - 24*bt0*G12t*A1*f1*lqr*
      cD1 + 4*bt0*G12t*A1*f1*lqr*lfr*cD0 - 6*bt0*G12t*A1*f1*lqr^2*cD0
       - 16*bt0*G12t*A1*B1*lfr*cD1 + 8*bt0*G12t*A1*B1*lfr^2*cD0 - 8*bt0
      *G12t*A1*B1*lqr*lfr*cD0 + 16*bt0*G12t*A1^2*cD3 - 24*bt0*G12t*A1^2
      *lfr*cD2 + 8*bt0*G12t*A1^2*lfr^2*cD1 + 24*bt0*G12t*A1^2*lqr*cD2
       - 16*bt0*G12t*A1^2*lqr*lfr*cD1 + 12*bt0*G12t*A1^2*lqr^2*cD1 - 2*
      bt0*G12t*A1^2*lqr^2*lfr*cD0 + 2*bt0*G12t*A1^2*lqr^3*cD0 + 32*bt0*
      G11t*f2*cD1 + 16*bt0*G11t*f2*lqr*cD0 - 48*bt0*G11t*f1^2*cD2 - 48*
      bt0*G11t*f1^2*lqr*cD1 - 12*bt0*G11t*f1^2*lqr^2*cD0 + 8*bt0*G11t*
      B2*lfr*cD0 - 48*bt0*G11t*B1*f1*lfr*cD1 - 4*bt0*G11t*B1*f1*lfr^2*
      cD0 - 24*bt0*G11t*B1*f1*lqr*lfr*cD0 - 8*bt0*G11t*B1^2*lfr^2*cD0
       - 40*bt0*G11t*A2*cD2 + 16*bt0*G11t*A2*lfr*cD1 + 4*bt0*G11t*A2*
      lfr^2*cD0 - 40*bt0*G11t*A2*lqr*cD1 + 4*bt0*G11t*A2*lqr*lfr*cD0 - 
      10*bt0*G11t*A2*lqr^2*cD0 + 352/3*bt0*G11t*A1*f1*cD3 - 72*bt0*G11t
      *A1*f1*lfr*cD2 - 8*bt0*G11t*A1*f1*lfr^2*cD1 + 176*bt0*G11t*A1*f1*
      lqr*cD2 - 48*bt0*G11t*A1*f1*lqr*lfr*cD1 - 2*bt0*G11t*A1*f1*lqr*
      lfr^2*cD0 + 88*bt0*G11t*A1*f1*lqr^2*cD1 - 6*bt0*G11t*A1*f1*lqr^2*
      lfr*cD0 + 44/3*bt0*G11t*A1*f1*lqr^3*cD0 + 64*bt0*G11t*A1*B1*lfr*
      cD2 - 24*bt0*G11t*A1*B1*lfr^2*cD1 - 8*bt0*G11t*A1*B1*lfr^3*cD0 + 
      64*bt0*G11t*A1*B1*lqr*lfr*cD1 - 4*bt0*G11t*A1*B1*lqr*lfr^2*cD0 + 
      16*bt0*G11t*A1*B1*lqr^2*lfr*cD0 - 200/3*bt0*G11t*A1^2*cD4 + 256/3
      *bt0*G11t*A1^2*lfr*cD3 - 12*bt0*G11t*A1^2*lfr^2*cD2 - 8*bt0*G11t*
      A1^2*lfr^3*cD1 - 400/3*bt0*G11t*A1^2*lqr*cD3 + 96*bt0*G11t*A1^2*
      lqr*lfr*cD2 - 100*bt0*G11t*A1^2*lqr^2*cD2 + 32*bt0*G11t*A1^2*
      lqr^2*lfr*cD1 + bt0*G11t*A1^2*lqr^2*lfr^2*cD0 - 100/3*bt0*G11t*
      A1^2*lqr^3*cD1 + 8/3*bt0*G11t*A1^2*lqr^3*lfr*cD0 - 25/6*bt0*G11t*
      A1^2*lqr^4*cD0 - 12*bt0*G11t*G21t*cD0 - 8*bt0*G11t*G12t*f1*cD0 + 
      16*bt0*G11t*G12t*A1*cD1 - 8*bt0*G11t*G12t*A1*lfr*cD0 + 8*bt0*G11t
      *G12t*A1*lqr*cD0 + 40*bt0*G11t^2*f1*cD1 + 20*bt0*G11t^2*f1*lqr*
      cD0 + 16*bt0*G11t^2*B1*lfr*cD0 - 56*bt0*G11t^2*A1*cD2 + 32*bt0*
      G11t^2*A1*lfr*cD1 + 2*bt0*G11t^2*A1*lfr^2*cD0 - 56*bt0*G11t^2*A1*
      lqr*cD1 + 8*bt0*G11t^2*A1*lqr*lfr*cD0 - 14*bt0*G11t^2*A1*lqr^2*
      cD0 - 8*bt0*G11t^3*cD0 - 20*bt0*bt1*f1*cD2 - 20*bt0*bt1*f1*lqr*
      cD1 - 5*bt0*bt1*f1*lqr^2*cD0 + 40/3*bt0*bt1*A1*cD3 - 5/3*bt0*bt1*
      A1*lfr^3*cD0 + 20*bt0*bt1*A1*lqr*cD2 + 10*bt0*bt1*A1*lqr^2*cD1 + 
      5/3*bt0*bt1*A1*lqr^3*cD0 - 16*bt0*bt1*G12t*cD0 + 40*bt0*bt1*G11t*
      cD1 + 20*bt0*bt1*G11t*lqr*cD0 - 24*bt0^2*f2*cD2 - 24*bt0^2*f2*lqr
      *cD1 - 6*bt0^2*f2*lqr^2*cD0 + 88/3*bt0^2*f1^2*cD3 + 44*bt0^2*f1^2
      *lqr*cD2 + 22*bt0^2*f1^2*lqr^2*cD1 + 11/3*bt0^2*f1^2*lqr^3*cD0 + 
      16*bt0^2*B1*f1*lfr*cD2 + 4*bt0^2*B1*f1*lfr^2*cD1 + 4/3*bt0^2*B1*
      f1*lfr^3*cD0 + 16*bt0^2*B1*f1*lqr*lfr*cD1 + 2*bt0^2*B1*f1*lqr*
      lfr^2*cD0 + 4*bt0^2*B1*f1*lqr^2*lfr*cD0 + 16*bt0^2*A2*cD3 - 2*
      bt0^2*A2*lfr^3*cD0 + 24*bt0^2*A2*lqr*cD2 + 12*bt0^2*A2*lqr^2*cD1
       + 2*bt0^2*A2*lqr^3*cD0 - 160/3*bt0^2*A1*f1*cD4 + 64/3*bt0^2*A1*
      f1*lfr*cD3 + 6*bt0^2*A1*f1*lfr^2*cD2 + 8/3*bt0^2*A1*f1*lfr^3*cD1
       - 320/3*bt0^2*A1*f1*lqr*cD3 + 24*bt0^2*A1*f1*lqr*lfr*cD2 + 4*
      bt0^2*A1*f1*lqr*lfr^2*cD1 + 2/3*bt0^2*A1*f1*lqr*lfr^3*cD0 - 80*
      bt0^2*A1*f1*lqr^2*cD2 + 8*bt0^2*A1*f1*lqr^2*lfr*cD1 + 1/2*bt0^2*
      A1*f1*lqr^2*lfr^2*cD0 - 80/3*bt0^2*A1*f1*lqr^3*cD1 + 2/3*bt0^2*A1
      *f1*lqr^3*lfr*cD0 - 10/3*bt0^2*A1*f1*lqr^4*cD0 - 32/3*bt0^2*A1*B1
      *lfr*cD3 - 4*bt0^2*A1*B1*lfr^2*cD2 - 8/3*bt0^2*A1*B1*lfr^3*cD1 + 
      11/3*bt0^2*A1*B1*lfr^4*cD0 - 16*bt0^2*A1*B1*lqr*lfr*cD2 - 4*bt0^2
      *A1*B1*lqr*lfr^2*cD1 - 4/3*bt0^2*A1*B1*lqr*lfr^3*cD0 - 8*bt0^2*A1
      *B1*lqr^2*lfr*cD1 - bt0^2*A1*B1*lqr^2*lfr^2*cD0 - 4/3*bt0^2*A1*B1
      *lqr^3*lfr*cD0 + 64/3*bt0^2*A1^2*cD5 - 40/3*bt0^2*A1^2*lfr*cD4 - 
      16/3*bt0^2*A1^2*lfr^2*cD3 - 4*bt0^2*A1^2*lfr^3*cD2 + 11/3*bt0^2*
      A1^2*lfr^4*cD1 + 160/3*bt0^2*A1^2*lqr*cD4 - 64/3*bt0^2*A1^2*lqr*
      lfr*cD3 - 6*bt0^2*A1^2*lqr*lfr^2*cD2 - 8/3*bt0^2*A1^2*lqr*lfr^3*
      cD1 + 160/3*bt0^2*A1^2*lqr^2*cD3 - 12*bt0^2*A1^2*lqr^2*lfr*cD2 - 
      2*bt0^2*A1^2*lqr^2*lfr^2*cD1 - 1/3*bt0^2*A1^2*lqr^2*lfr^3*cD0 + 
      80/3*bt0^2*A1^2*lqr^3*cD2 - 8/3*bt0^2*A1^2*lqr^3*lfr*cD1 - 1/6*
      bt0^2*A1^2*lqr^3*lfr^2*cD0 + 20/3*bt0^2*A1^2*lqr^4*cD1 - 1/6*
      bt0^2*A1^2*lqr^4*lfr*cD0 + 2/3*bt0^2*A1^2*lqr^5*cD0 - 8*bt0^2*
      G22t*cD0 + 24*bt0^2*G21t*cD1 + 12*bt0^2*G21t*lqr*cD0 - 16/3*bt0^2
      *G13t*f1*cD0 + 32/3*bt0^2*G13t*A1*cD1 - 16/3*bt0^2*G13t*A1*lfr*
      cD0 + 16/3*bt0^2*G13t*A1*lqr*cD0 + 40*bt0^2*G12t*f1*cD1 + 20*
      bt0^2*G12t*f1*lqr*cD0 + 16*bt0^2*G12t*B1*lfr*cD0 - 56*bt0^2*G12t*
      A1*cD2 + 32*bt0^2*G12t*A1*lfr*cD1 + 2*bt0^2*G12t*A1*lfr^2*cD0 - 
      56*bt0^2*G12t*A1*lqr*cD1 + 8*bt0^2*G12t*A1*lqr*lfr*cD0 - 14*bt0^2
      *G12t*A1*lqr^2*cD0 - 88*bt0^2*G11t*f1*cD2 - 88*bt0^2*G11t*f1*lqr*
      cD1 - 22*bt0^2*G11t*f1*lqr^2*cD0 - 32*bt0^2*G11t*B1*lfr*cD1 - 4*
      bt0^2*G11t*B1*lfr^2*cD0 - 16*bt0^2*G11t*B1*lqr*lfr*cD0 + 96*bt0^2
      *G11t*A1*cD3 - 48*bt0^2*G11t*A1*lfr*cD2 - 8*bt0^2*G11t*A1*lfr^2*
      cD1 - 4/3*bt0^2*G11t*A1*lfr^3*cD0 + 144*bt0^2*G11t*A1*lqr*cD2 - 
      32*bt0^2*G11t*A1*lqr*lfr*cD1 - 2*bt0^2*G11t*A1*lqr*lfr^2*cD0 + 72
      *bt0^2*G11t*A1*lqr^2*cD1 - 4*bt0^2*G11t*A1*lqr^2*lfr*cD0 + 12*
      bt0^2*G11t*A1*lqr^3*cD0 - 24*bt0^2*G11t*G12t*cD0 + 48*bt0^2*
      G11t^2*cD1 + 24*bt0^2*G11t^2*lqr*cD0 + 16*bt0^3*f1*cD3 + 24*bt0^3
      *f1*lqr*cD2 + 12*bt0^3*f1*lqr^2*cD1 + 2*bt0^3*f1*lqr^3*cD0 - 8*
      bt0^3*A1*cD4 + 1/2*bt0^3*A1*lfr^4*cD0 - 16*bt0^3*A1*lqr*cD3 - 12*
      bt0^3*A1*lqr^2*cD2 - 4*bt0^3*A1*lqr^3*cD1 - 1/2*bt0^3*A1*lqr^4*
      cD0 - 16*bt0^3*G13t*cD0 + 48*bt0^3*G12t*cD1 + 24*bt0^3*G12t*lqr*
      cD0 - 48*bt0^3*G11t*cD2 - 48*bt0^3*G11t*lqr*cD1 - 12*bt0^3*G11t*
      lqr^2*cD0 + 3840*zeta7*A1^4*cD0 + 576*zeta5*A1^2*f1^2*cD0 + 576*
      zeta5*A1^2*A2*cD0 - 2688*zeta5*A1^3*f1*cD1 + 1152*zeta5*A1^3*f1*
      lfr*cD0 - 1344*zeta5*A1^3*f1*lqr*cD0 - 384*zeta5*A1^3*B1*lfr*cD0
       + 2688*zeta5*A1^4*cD2 - 2688*zeta5*A1^4*lfr*cD1 + 576*zeta5*A1^4
      *lfr^2*cD0 + 2688*zeta5*A1^4*lqr*cD1 - 1152*zeta5*A1^4*lqr*lfr*
      cD0 + 672*zeta5*A1^4*lqr^2*cD0 + 384*zeta5*G11t*A1^3*cD0 + 1344*
      zeta5*bt0*A1^2*f1*cD0 - 2688*zeta5*bt0*A1^3*cD1 + 768*zeta5*bt0*
      A1^3*lfr*cD0 - 1344*zeta5*bt0*A1^3*lqr*cD0 + 512*zeta5*bt0^2*A1^2
      *cD0 + 16/3*zeta3*f1^4*cD0 + 32*zeta3*A2*f1^2*cD0 + 16*zeta3*A2^2
      *cD0 + 64*zeta3*A1*f1*f2*cD0 - 320/3*zeta3*A1*f1^3*cD1 + 64/3*
      zeta3*A1*f1^3*lfr*cD0 - 160/3*zeta3*A1*f1^3*lqr*cD0 - 64*zeta3*A1
      *B1*f1^2*lfr*cD0 + 32*zeta3*A1*A3*cD0 - 320*zeta3*A1*A2*f1*cD1 + 
      128*zeta3*A1*A2*f1*lfr*cD0 - 160*zeta3*A1*A2*f1*lqr*cD0 - 64*
      zeta3*A1*A2*B1*lfr*cD0 - 160*zeta3*A1^2*f2*cD1 + 64*zeta3*A1^2*f2
      *lfr*cD0 - 80*zeta3*A1^2*f2*lqr*cD0 + 480*zeta3*A1^2*f1^2*cD2 - 
      320*zeta3*A1^2*f1^2*lfr*cD1 + 32*zeta3*A1^2*f1^2*lfr^2*cD0 + 480*
      zeta3*A1^2*f1^2*lqr*cD1 - 128*zeta3*A1^2*f1^2*lqr*lfr*cD0 + 120*
      zeta3*A1^2*f1^2*lqr^2*cD0 - 32*zeta3*A1^2*B2*lfr*cD0 + 320*zeta3*
      A1^2*B1*f1*lfr*cD1 - 128*zeta3*A1^2*B1*f1*lfr^2*cD0 + 160*zeta3*
      A1^2*B1*f1*lqr*lfr*cD0 + 32*zeta3*A1^2*B1^2*lfr^2*cD0 + 480*zeta3
      *A1^2*A2*cD2 - 480*zeta3*A1^2*A2*lfr*cD1 + 96*zeta3*A1^2*A2*lfr^2
      *cD0 + 480*zeta3*A1^2*A2*lqr*cD1 - 192*zeta3*A1^2*A2*lqr*lfr*cD0
       + 120*zeta3*A1^2*A2*lqr^2*cD0 - 2240/3*zeta3*A1^3*f1*cD3 + 960*
      zeta3*A1^3*f1*lfr*cD2 - 320*zeta3*A1^3*f1*lfr^2*cD1 + 64/3*zeta3*
      A1^3*f1*lfr^3*cD0 - 1120*zeta3*A1^3*f1*lqr*cD2 + 800*zeta3*A1^3*
      f1*lqr*lfr*cD1 - 96*zeta3*A1^3*f1*lqr*lfr^2*cD0 - 560*zeta3*A1^3*
      f1*lqr^2*cD1 + 160*zeta3*A1^3*f1*lqr^2*lfr*cD0 - 280/3*zeta3*A1^3
      *f1*lqr^3*cD0 - 320*zeta3*A1^3*B1*lfr*cD2 + 320*zeta3*A1^3*B1*
      lfr^2*cD1 - 64*zeta3*A1^3*B1*lfr^3*cD0 - 320*zeta3*A1^3*B1*lqr*
      lfr*cD1 + 128*zeta3*A1^3*B1*lqr*lfr^2*cD0 - 80*zeta3*A1^3*B1*
      lqr^2*lfr*cD0 + 1120/3*zeta3*A1^4*cD4 - 2240/3*zeta3*A1^4*lfr*cD3
       + 480*zeta3*A1^4*lfr^2*cD2 - 320/3*zeta3*A1^4*lfr^3*cD1 + 16/3*
      zeta3*A1^4*lfr^4*cD0 + 2240/3*zeta3*A1^4*lqr*cD3 - 960*zeta3*A1^4
      *lqr*lfr*cD2 + 320*zeta3*A1^4*lqr*lfr^2*cD1 - 64/3*zeta3*A1^4*lqr
      *lfr^3*cD0 + 560*zeta3*A1^4*lqr^2*cD2 - 400*zeta3*A1^4*lqr^2*lfr*
      cD1 + 48*zeta3*A1^4*lqr^2*lfr^2*cD0 + 560/3*zeta3*A1^4*lqr^3*cD1
       - 160/3*zeta3*A1^4*lqr^3*lfr*cD0 + 70/3*zeta3*A1^4*lqr^4*cD0 + 
      16*zeta3*G21t*A1^2*cD0 + 64*zeta3*G11t*A1*f1^2*cD0 + 64*zeta3*
      G11t*A1*A2*cD0 - 320*zeta3*G11t*A1^2*f1*cD1 + 128*zeta3*G11t*A1^2
      *f1*lfr*cD0 - 160*zeta3*G11t*A1^2*f1*lqr*cD0 - 64*zeta3*G11t*A1^2
      *B1*lfr*cD0 + 320*zeta3*G11t*A1^3*cD2 - 320*zeta3*G11t*A1^3*lfr*
      cD1 + 64*zeta3*G11t*A1^3*lfr^2*cD0 + 320*zeta3*G11t*A1^3*lqr*cD1
       - 128*zeta3*G11t*A1^3*lqr*lfr*cD0 + 80*zeta3*G11t*A1^3*lqr^2*cD0
       + 32*zeta3*G11t^2*A1^2*cD0 + 48*zeta3*bt1*A1*f1*cD0 - 96*zeta3*
      bt1*A1^2*cD1 + 16*zeta3*bt1*A1^2*lfr*cD0 - 48*zeta3*bt1*A1^2*lqr*
      cD0 + 32*zeta3*bt0*f1^3*cD0 + 64*zeta3*bt0*A2*f1*cD0 + 80*zeta3*
      bt0*A1*f2*cD0 - 416*zeta3*bt0*A1*f1^2*cD1 + 64*zeta3*bt0*A1*f1^2*
      lfr*cD0 - 208*zeta3*bt0*A1*f1^2*lqr*cD0 - 96*zeta3*bt0*A1*B1*f1*
      lfr*cD0 - 288*zeta3*bt0*A1*A2*cD1 + 48*zeta3*bt0*A1*A2*lfr*cD0 - 
      144*zeta3*bt0*A1*A2*lqr*cD0 + 1088*zeta3*bt0*A1^2*f1*cD2 - 512*
      zeta3*bt0*A1^2*f1*lfr*cD1 + 1088*zeta3*bt0*A1^2*f1*lqr*cD1 - 208*
      zeta3*bt0*A1^2*f1*lqr*lfr*cD0 + 272*zeta3*bt0*A1^2*f1*lqr^2*cD0
       + 192*zeta3*bt0*A1^2*B1*lfr*cD1 - 16*zeta3*bt0*A1^2*B1*lfr^2*cD0
       + 96*zeta3*bt0*A1^2*B1*lqr*lfr*cD0 - 2176/3*zeta3*bt0*A1^3*cD3
       + 608*zeta3*bt0*A1^3*lfr*cD2 - 16*zeta3*bt0*A1^3*lfr^2*cD1 - 32*
      zeta3*bt0*A1^3*lfr^3*cD0 - 1088*zeta3*bt0*A1^3*lqr*cD2 + 512*
      zeta3*bt0*A1^3*lqr*lfr*cD1 - 544*zeta3*bt0*A1^3*lqr^2*cD1 + 104*
      zeta3*bt0*A1^3*lqr^2*lfr*cD0 - 272/3*zeta3*bt0*A1^3*lqr^3*cD0 + 
      32*zeta3*bt0*G12t*A1^2*cD0 + 224*zeta3*bt0*G11t*A1*f1*cD0 - 512*
      zeta3*bt0*G11t*A1^2*cD1 + 160*zeta3*bt0*G11t*A1^2*lfr*cD0 - 256*
      zeta3*bt0*G11t*A1^2*lqr*cD0 + 48*zeta3*bt0^2*f1^2*cD0 - 352*zeta3
      *bt0^2*A1*f1*cD1 + 32*zeta3*bt0^2*A1*f1*lfr*cD0 - 176*zeta3*bt0^2
      *A1*f1*lqr*cD0 + 352*zeta3*bt0^2*A1^2*cD2 - 64*zeta3*bt0^2*A1^2*
      lfr*cD1 - 8*zeta3*bt0^2*A1^2*lfr^2*cD0 + 352*zeta3*bt0^2*A1^2*lqr
      *cD1 - 32*zeta3*bt0^2*A1^2*lqr*lfr*cD0 + 88*zeta3*bt0^2*A1^2*
      lqr^2*cD0 + 160*zeta3*bt0^2*G11t*A1*cD0 - 2240/3*zeta3^2*A1^3*f1*
      cD0 + 4480/3*zeta3^2*A1^4*cD1 - 2240/3*zeta3^2*A1^4*lfr*cD0 + 
      2240/3*zeta3^2*A1^4*lqr*cD0 - 704*zeta3^2*bt0*A1^3*cD0 + 12*zeta2
      *f1^2*f2*cD0 - 8*zeta2*f1^4*cD1 - 4*zeta2*f1^4*lqr*cD0 - 8*zeta2*
      B1*f1^3*lfr*cD0 + 8*zeta2*A3*f1*cD0 + 8*zeta2*A2*f2*cD0 - 40*
      zeta2*A2*f1^2*cD1 + 12*zeta2*A2*f1^2*lfr*cD0 - 20*zeta2*A2*f1^2*
      lqr*cD0 - 16*zeta2*A2*B1*f1*lfr*cD0 - 16*zeta2*A2^2*cD1 + 8*zeta2
      *A2^2*lfr*cD0 - 8*zeta2*A2^2*lqr*cD0 + 8*zeta2*A1*f3*cD0 - 80*
      zeta2*A1*f1*f2*cD1 + 24*zeta2*A1*f1*f2*lfr*cD0 - 40*zeta2*A1*f1*
      f2*lqr*cD0 + 72*zeta2*A1*f1^3*cD2 - 32*zeta2*A1*f1^3*lfr*cD1 + 72
      *zeta2*A1*f1^3*lqr*cD1 - 12*zeta2*A1*f1^3*lqr*lfr*cD0 + 18*zeta2*
      A1*f1^3*lqr^2*cD0 - 16*zeta2*A1*B2*f1*lfr*cD0 - 16*zeta2*A1*B1*f2
      *lfr*cD0 + 80*zeta2*A1*B1*f1^2*lfr*cD1 - 24*zeta2*A1*B1*f1^2*
      lfr^2*cD0 + 40*zeta2*A1*B1*f1^2*lqr*lfr*cD0 + 16*zeta2*A1*B1^2*f1
      *lfr^2*cD0 - 32*zeta2*A1*A3*cD1 + 16*zeta2*A1*A3*lfr*cD0 - 16*
      zeta2*A1*A3*lqr*cD0 + 192*zeta2*A1*A2*f1*cD2 - 160*zeta2*A1*A2*f1
      *lfr*cD1 + 24*zeta2*A1*A2*f1*lfr^2*cD0 + 192*zeta2*A1*A2*f1*lqr*
      cD1 - 64*zeta2*A1*A2*f1*lqr*lfr*cD0 + 48*zeta2*A1*A2*f1*lqr^2*cD0
       + 64*zeta2*A1*A2*B1*lfr*cD1 - 32*zeta2*A1*A2*B1*lfr^2*cD0 + 32*
      zeta2*A1*A2*B1*lqr*lfr*cD0 + 96*zeta2*A1^2*f2*cD2 - 80*zeta2*A1^2
      *f2*lfr*cD1 + 12*zeta2*A1^2*f2*lfr^2*cD0 + 96*zeta2*A1^2*f2*lqr*
      cD1 - 32*zeta2*A1^2*f2*lqr*lfr*cD0 + 24*zeta2*A1^2*f2*lqr^2*cD0
       - 208*zeta2*A1^2*f1^2*cD3 + 216*zeta2*A1^2*f1^2*lfr*cD2 - 48*
      zeta2*A1^2*f1^2*lfr^2*cD1 - 312*zeta2*A1^2*f1^2*lqr*cD2 + 176*
      zeta2*A1^2*f1^2*lqr*lfr*cD1 - 12*zeta2*A1^2*f1^2*lqr*lfr^2*cD0 - 
      156*zeta2*A1^2*f1^2*lqr^2*cD1 + 34*zeta2*A1^2*f1^2*lqr^2*lfr*cD0
       - 26*zeta2*A1^2*f1^2*lqr^3*cD0 + 32*zeta2*A1^2*B2*lfr*cD1 - 16*
      zeta2*A1^2*B2*lfr^2*cD0 + 16*zeta2*A1^2*B2*lqr*lfr*cD0 - 192*
      zeta2*A1^2*B1*f1*lfr*cD2 + 160*zeta2*A1^2*B1*f1*lfr^2*cD1 - 24*
      zeta2*A1^2*B1*f1*lfr^3*cD0 - 192*zeta2*A1^2*B1*f1*lqr*lfr*cD1 + 
      64*zeta2*A1^2*B1*f1*lqr*lfr^2*cD0 - 48*zeta2*A1^2*B1*f1*lqr^2*lfr
      *cD0 - 32*zeta2*A1^2*B1^2*lfr^2*cD1 + 16*zeta2*A1^2*B1^2*lfr^3*
      cD0 - 16*zeta2*A1^2*B1^2*lqr*lfr^2*cD0 - 192*zeta2*A1^2*A2*cD3 + 
      288*zeta2*A1^2*A2*lfr*cD2 - 120*zeta2*A1^2*A2*lfr^2*cD1 + 12*
      zeta2*A1^2*A2*lfr^3*cD0 - 288*zeta2*A1^2*A2*lqr*cD2 + 240*zeta2*
      A1^2*A2*lqr*lfr*cD1 - 36*zeta2*A1^2*A2*lqr*lfr^2*cD0 - 144*zeta2*
      A1^2*A2*lqr^2*cD1 + 48*zeta2*A1^2*A2*lqr^2*lfr*cD0 - 24*zeta2*
      A1^2*A2*lqr^3*cD0 + 240*zeta2*A1^3*f1*cD4 - 416*zeta2*A1^3*f1*lfr
      *cD3 + 216*zeta2*A1^3*f1*lfr^2*cD2 - 32*zeta2*A1^3*f1*lfr^3*cD1
       + 480*zeta2*A1^3*f1*lqr*cD3 - 528*zeta2*A1^3*f1*lqr*lfr*cD2 + 
      136*zeta2*A1^3*f1*lqr*lfr^2*cD1 - 4*zeta2*A1^3*f1*lqr*lfr^3*cD0
       + 360*zeta2*A1^3*f1*lqr^2*cD2 - 216*zeta2*A1^3*f1*lqr^2*lfr*cD1
       + 18*zeta2*A1^3*f1*lqr^2*lfr^2*cD0 + 120*zeta2*A1^3*f1*lqr^3*cD1
       - 28*zeta2*A1^3*f1*lqr^3*lfr*cD0 + 15*zeta2*A1^3*f1*lqr^4*cD0 + 
      128*zeta2*A1^3*B1*lfr*cD3 - 192*zeta2*A1^3*B1*lfr^2*cD2 + 80*
      zeta2*A1^3*B1*lfr^3*cD1 - 8*zeta2*A1^3*B1*lfr^4*cD0 + 192*zeta2*
      A1^3*B1*lqr*lfr*cD2 - 160*zeta2*A1^3*B1*lqr*lfr^2*cD1 + 24*zeta2*
      A1^3*B1*lqr*lfr^3*cD0 + 96*zeta2*A1^3*B1*lqr^2*lfr*cD1 - 32*zeta2
      *A1^3*B1*lqr^2*lfr^2*cD0 + 16*zeta2*A1^3*B1*lqr^3*lfr*cD0 - 96*
      zeta2*A1^4*cD5 + 240*zeta2*A1^4*lfr*cD4 - 208*zeta2*A1^4*lfr^2*
      cD3 + 72*zeta2*A1^4*lfr^3*cD2 - 8*zeta2*A1^4*lfr^4*cD1 - 240*
      zeta2*A1^4*lqr*cD4 + 416*zeta2*A1^4*lqr*lfr*cD3 - 216*zeta2*A1^4*
      lqr*lfr^2*cD2 + 32*zeta2*A1^4*lqr*lfr^3*cD1 - 240*zeta2*A1^4*
      lqr^2*cD3 + 264*zeta2*A1^4*lqr^2*lfr*cD2 - 68*zeta2*A1^4*lqr^2*
      lfr^2*cD1 + 2*zeta2*A1^4*lqr^2*lfr^3*cD0 - 120*zeta2*A1^4*lqr^3*
      cD2 + 72*zeta2*A1^4*lqr^3*lfr*cD1 - 6*zeta2*A1^4*lqr^3*lfr^2*cD0
       - 30*zeta2*A1^4*lqr^4*cD1 + 7*zeta2*A1^4*lqr^4*lfr*cD0 - 3*zeta2
      *A1^4*lqr^5*cD0 + 8*zeta2*G21t*A1*f1*cD0 - 16*zeta2*G21t*A1^2*cD1
       + 8*zeta2*G21t*A1^2*lfr*cD0 - 8*zeta2*G21t*A1^2*lqr*cD0 + 8*
      zeta2*G11t*f1^3*cD0 + 16*zeta2*G11t*A2*f1*cD0 + 16*zeta2*G11t*A1*
      f2*cD0 - 80*zeta2*G11t*A1*f1^2*cD1 + 24*zeta2*G11t*A1*f1^2*lfr*
      cD0 - 40*zeta2*G11t*A1*f1^2*lqr*cD0 - 32*zeta2*G11t*A1*B1*f1*lfr*
      cD0 - 64*zeta2*G11t*A1*A2*cD1 + 32*zeta2*G11t*A1*A2*lfr*cD0 - 32*
      zeta2*G11t*A1*A2*lqr*cD0 + 192*zeta2*G11t*A1^2*f1*cD2 - 160*zeta2
      *G11t*A1^2*f1*lfr*cD1 + 24*zeta2*G11t*A1^2*f1*lfr^2*cD0 + 192*
      zeta2*G11t*A1^2*f1*lqr*cD1 - 64*zeta2*G11t*A1^2*f1*lqr*lfr*cD0 + 
      48*zeta2*G11t*A1^2*f1*lqr^2*cD0 + 64*zeta2*G11t*A1^2*B1*lfr*cD1
       - 32*zeta2*G11t*A1^2*B1*lfr^2*cD0 + 32*zeta2*G11t*A1^2*B1*lqr*
      lfr*cD0 - 128*zeta2*G11t*A1^3*cD3 + 192*zeta2*G11t*A1^3*lfr*cD2
       - 80*zeta2*G11t*A1^3*lfr^2*cD1 + 8*zeta2*G11t*A1^3*lfr^3*cD0 - 
      192*zeta2*G11t*A1^3*lqr*cD2 + 160*zeta2*G11t*A1^3*lqr*lfr*cD1 - 
      24*zeta2*G11t*A1^3*lqr*lfr^2*cD0 - 96*zeta2*G11t*A1^3*lqr^2*cD1
       + 32*zeta2*G11t*A1^3*lqr^2*lfr*cD0 - 16*zeta2*G11t*A1^3*lqr^3*
      cD0 + 16*zeta2*G11t^2*A1*f1*cD0 - 32*zeta2*G11t^2*A1^2*cD1 + 16*
      zeta2*G11t^2*A1^2*lfr*cD0 - 16*zeta2*G11t^2*A1^2*lqr*cD0 + 8*
      zeta2*bt1*f1^2*cD0 - 48*zeta2*bt1*A1*f1*cD1 + 8*zeta2*bt1*A1*f1*
      lfr*cD0 - 24*zeta2*bt1*A1*f1*lqr*cD0 + 48*zeta2*bt1*A1^2*cD2 - 16
      *zeta2*bt1*A1^2*lfr*cD1 - 4*zeta2*bt1*A1^2*lfr^2*cD0 + 48*zeta2*
      bt1*A1^2*lqr*cD1 - 8*zeta2*bt1*A1^2*lqr*lfr*cD0 + 12*zeta2*bt1*
      A1^2*lqr^2*cD0 + 16*zeta2*bt1*G11t*A1*cD0 + 24*zeta2*bt0*f1*f2*
      cD0 - 40*zeta2*bt0*f1^3*cD1 - 20*zeta2*bt0*f1^3*lqr*cD0 - 16*
      zeta2*bt0*B1*f1^2*lfr*cD0 - 64*zeta2*bt0*A2*f1*cD1 + 8*zeta2*bt0*
      A2*f1*lfr*cD0 - 32*zeta2*bt0*A2*f1*lqr*cD0 - 80*zeta2*bt0*A1*f2*
      cD1 + 16*zeta2*bt0*A1*f2*lfr*cD0 - 40*zeta2*bt0*A1*f2*lqr*cD0 + 
      248*zeta2*bt0*A1*f1^2*cD2 - 80*zeta2*bt0*A1*f1^2*lfr*cD1 - 6*
      zeta2*bt0*A1*f1^2*lfr^2*cD0 + 248*zeta2*bt0*A1*f1^2*lqr*cD1 - 32*
      zeta2*bt0*A1*f1^2*lqr*lfr*cD0 + 62*zeta2*bt0*A1*f1^2*lqr^2*cD0 + 
      96*zeta2*bt0*A1*B1*f1*lfr*cD1 - 8*zeta2*bt0*A1*B1*f1*lfr^2*cD0 + 
      48*zeta2*bt0*A1*B1*f1*lqr*lfr*cD0 + 144*zeta2*bt0*A1*A2*cD2 - 48*
      zeta2*bt0*A1*A2*lfr*cD1 - 12*zeta2*bt0*A1*A2*lfr^2*cD0 + 144*
      zeta2*bt0*A1*A2*lqr*cD1 - 24*zeta2*bt0*A1*A2*lqr*lfr*cD0 + 36*
      zeta2*bt0*A1*A2*lqr^2*cD0 - 1280/3*zeta2*bt0*A1^2*f1*cD3 + 304*
      zeta2*bt0*A1^2*f1*lfr*cD2 - 12*zeta2*bt0*A1^2*f1*lfr^3*cD0 - 640*
      zeta2*bt0*A1^2*f1*lqr*cD2 + 256*zeta2*bt0*A1^2*f1*lqr*lfr*cD1 + 4
      *zeta2*bt0*A1^2*f1*lqr*lfr^2*cD0 - 320*zeta2*bt0*A1^2*f1*lqr^2*
      cD1 + 52*zeta2*bt0*A1^2*f1*lqr^2*lfr*cD0 - 160/3*zeta2*bt0*A1^2*
      f1*lqr^3*cD0 - 96*zeta2*bt0*A1^2*B1*lfr*cD2 + 16*zeta2*bt0*A1^2*
      B1*lfr^2*cD1 + 16*zeta2*bt0*A1^2*B1*lfr^3*cD0 - 96*zeta2*bt0*A1^2
      *B1*lqr*lfr*cD1 + 8*zeta2*bt0*A1^2*B1*lqr*lfr^2*cD0 - 24*zeta2*
      bt0*A1^2*B1*lqr^2*lfr*cD0 + 640/3*zeta2*bt0*A1^3*cD4 - 704/3*
      zeta2*bt0*A1^3*lfr*cD3 + 8*zeta2*bt0*A1^3*lfr^2*cD2 + 40*zeta2*
      bt0*A1^3*lfr^3*cD1 - 6*zeta2*bt0*A1^3*lfr^4*cD0 + 1280/3*zeta2*
      bt0*A1^3*lqr*cD3 - 304*zeta2*bt0*A1^3*lqr*lfr*cD2 + 12*zeta2*bt0*
      A1^3*lqr*lfr^3*cD0 + 320*zeta2*bt0*A1^3*lqr^2*cD2 - 128*zeta2*bt0
      *A1^3*lqr^2*lfr*cD1 - 2*zeta2*bt0*A1^3*lqr^2*lfr^2*cD0 + 320/3*
      zeta2*bt0*A1^3*lqr^3*cD1 - 52/3*zeta2*bt0*A1^3*lqr^3*lfr*cD0 + 40/
      3*zeta2*bt0*A1^3*lqr^4*cD0 + 16*zeta2*bt0*G21t*A1*cD0 + 16*zeta2*
      bt0*G12t*A1*f1*cD0 - 32*zeta2*bt0*G12t*A1^2*cD1 + 16*zeta2*bt0*
      G12t*A1^2*lfr*cD0 - 16*zeta2*bt0*G12t*A1^2*lqr*cD0 + 40*zeta2*bt0
      *G11t*f1^2*cD0 + 16*zeta2*bt0*G11t*A2*cD0 - 256*zeta2*bt0*G11t*A1
      *f1*cD1 + 64*zeta2*bt0*G11t*A1*f1*lfr*cD0 - 128*zeta2*bt0*G11t*A1
      *f1*lqr*cD0 - 32*zeta2*bt0*G11t*A1*B1*lfr*cD0 + 288*zeta2*bt0*
      G11t*A1^2*cD2 - 192*zeta2*bt0*G11t*A1^2*lfr*cD1 + 16*zeta2*bt0*
      G11t*A1^2*lfr^2*cD0 + 288*zeta2*bt0*G11t*A1^2*lqr*cD1 - 80*zeta2*
      bt0*G11t*A1^2*lqr*lfr*cD0 + 72*zeta2*bt0*G11t*A1^2*lqr^2*cD0 + 32
      *zeta2*bt0*G11t^2*A1*cD0 - 48*zeta2*bt0^2*f1^2*cD1 - 24*zeta2*
      bt0^2*f1^2*lqr*cD0 + 176*zeta2*bt0^2*A1*f1*cD2 - 32*zeta2*bt0^2*
      A1*f1*lfr*cD1 - 4*zeta2*bt0^2*A1*f1*lfr^2*cD0 + 176*zeta2*bt0^2*
      A1*f1*lqr*cD1 - 16*zeta2*bt0^2*A1*f1*lqr*lfr*cD0 + 44*zeta2*bt0^2
      *A1*f1*lqr^2*cD0 - 352/3*zeta2*bt0^2*A1^2*cD3 + 32*zeta2*bt0^2*
      A1^2*lfr*cD2 + 8*zeta2*bt0^2*A1^2*lfr^2*cD1 + 8/3*zeta2*bt0^2*
      A1^2*lfr^3*cD0 - 176*zeta2*bt0^2*A1^2*lqr*cD2 + 32*zeta2*bt0^2*
      A1^2*lqr*lfr*cD1 + 4*zeta2*bt0^2*A1^2*lqr*lfr^2*cD0 - 88*zeta2*
      bt0^2*A1^2*lqr^2*cD1 + 8*zeta2*bt0^2*A1^2*lqr^2*lfr*cD0 - 44/3*
      zeta2*bt0^2*A1^2*lqr^3*cD0 + 32*zeta2*bt0^2*G12t*A1*cD0 + 48*
      zeta2*bt0^2*G11t*f1*cD0 - 160*zeta2*bt0^2*G11t*A1*cD1 + 32*zeta2*
      bt0^2*G11t*A1*lfr*cD0 - 80*zeta2*bt0^2*G11t*A1*lqr*cD0 - 2304*
      zeta2*zeta5*A1^4*cD0 - 416*zeta2*zeta3*A1^2*f1^2*cD0 - 384*zeta2*
      zeta3*A1^2*A2*cD0 + 1920*zeta2*zeta3*A1^3*f1*cD1 - 832*zeta2*
      zeta3*A1^3*f1*lfr*cD0 + 960*zeta2*zeta3*A1^3*f1*lqr*cD0 + 256*
      zeta2*zeta3*A1^3*B1*lfr*cD0 - 1920*zeta2*zeta3*A1^4*cD2 + 1920*
      zeta2*zeta3*A1^4*lfr*cD1 - 416*zeta2*zeta3*A1^4*lfr^2*cD0 - 1920*
      zeta2*zeta3*A1^4*lqr*cD1 + 832*zeta2*zeta3*A1^4*lqr*lfr*cD0 - 480
      *zeta2*zeta3*A1^4*lqr^2*cD0 - 256*zeta2*zeta3*G11t*A1^3*cD0 - 832
      *zeta2*zeta3*bt0*A1^2*f1*cD0 + 1664*zeta2*zeta3*bt0*A1^3*cD1 - 
      448*zeta2*zeta3*bt0*A1^3*lfr*cD0 + 832*zeta2*zeta3*bt0*A1^3*lqr*
      cD0 - 192*zeta2*zeta3*bt0^2*A1^2*cD0 + 16*zeta2^2*A1*A2*f1*cD0 + 
      8*zeta2^2*A1^2*f2*cD0 - 16*zeta2^2*A1^2*f1^2*cD1 - 8*zeta2^2*A1^2
      *f1^2*lqr*cD0 - 16*zeta2^2*A1^2*B1*f1*lfr*cD0 - 48*zeta2^2*A1^2*
      A2*cD1 + 24*zeta2^2*A1^2*A2*lfr*cD0 - 24*zeta2^2*A1^2*A2*lqr*cD0
       + 48*zeta2^2*A1^3*f1*cD2 - 32*zeta2^2*A1^3*f1*lfr*cD1 + 48*
      zeta2^2*A1^3*f1*lqr*cD1 - 8*zeta2^2*A1^3*f1*lqr*lfr*cD0 + 12*
      zeta2^2*A1^3*f1*lqr^2*cD0 + 32*zeta2^2*A1^3*B1*lfr*cD1 - 16*
      zeta2^2*A1^3*B1*lfr^2*cD0 + 16*zeta2^2*A1^3*B1*lqr*lfr*cD0 - 32*
      zeta2^2*A1^4*cD3 + 48*zeta2^2*A1^4*lfr*cD2 - 16*zeta2^2*A1^4*
      lfr^2*cD1 - 48*zeta2^2*A1^4*lqr*cD2 + 32*zeta2^2*A1^4*lqr*lfr*cD1
       - 24*zeta2^2*A1^4*lqr^2*cD1 + 4*zeta2^2*A1^4*lqr^2*lfr*cD0 - 4*
      zeta2^2*A1^4*lqr^3*cD0 + 16*zeta2^2*G11t*A1^2*f1*cD0 - 32*zeta2^2
      *G11t*A1^3*cD1 + 16*zeta2^2*G11t*A1^3*lfr*cD0 - 16*zeta2^2*G11t*
      A1^3*lqr*cD0 + 16*zeta2^2*bt1*A1^2*cD0 + 32*zeta2^2*bt0*A1*f1^2*
      cD0 + 48*zeta2^2*bt0*A1*A2*cD0 - 176*zeta2^2*bt0*A1^2*f1*cD1 + 48
      *zeta2^2*bt0*A1^2*f1*lfr*cD0 - 88*zeta2^2*bt0*A1^2*f1*lqr*cD0 - 
      32*zeta2^2*bt0*A1^2*B1*lfr*cD0 + 176*zeta2^2*bt0*A1^3*cD2 - 128*
      zeta2^2*bt0*A1^3*lfr*cD1 + 12*zeta2^2*bt0*A1^3*lfr^2*cD0 + 176*
      zeta2^2*bt0*A1^3*lqr*cD1 - 48*zeta2^2*bt0*A1^3*lqr*lfr*cD0 + 44*
      zeta2^2*bt0*A1^3*lqr^2*cD0 + 48*zeta2^2*bt0*G11t*A1^2*cD0 + 368/5
      *zeta2^2*bt0^2*A1*f1*cD0 - 736/5*zeta2^2*bt0^2*A1^2*cD1 + 128/5*
      zeta2^2*bt0^2*A1^2*lfr*cD0 - 368/5*zeta2^2*bt0^2*A1^2*lqr*cD0 - 
      64*zeta2^2*zeta3*A1^4*cD0 + 352/3*zeta2^3*A1^3*f1*cD0 - 704/3*
      zeta2^3*A1^4*cD1 + 352/3*zeta2^3*A1^4*lfr*cD0 - 352/3*zeta2^3*
      A1^4*lqr*cD0 + 128*zeta2^3*bt0*A1^3*cD0 - delta*f4*lqr + 1/2*
      delta*f2^2*lqr^2 + delta*f1*f3*lqr^2 - 1/2*delta*f1^2*f2*lqr^3 + 
      1/24*delta*f1^4*lqr^4 - 2*delta*B4*lfr + 2*delta*B3*f1*lqr*lfr + 
      2*delta*B2*f2*lqr*lfr - delta*B2*f1^2*lqr^2*lfr + 2*delta*B2^2*
      lfr^2 + 2*delta*B1*f3*lqr*lfr - 2*delta*B1*f1*f2*lqr^2*lfr + 1/3*
      delta*B1*f1^3*lqr^3*lfr + 4*delta*B1*B3*lfr^2 - 4*delta*B1*B2*f1*
      lqr*lfr^2 - 2*delta*B1^2*f2*lqr*lfr^2 + delta*B1^2*f1^2*lqr^2*
      lfr^2 - 4*delta*B1^2*B2*lfr^3 + 4/3*delta*B1^3*f1*lqr*lfr^3 + 2/3
      *delta*B1^4*lfr^4 + 1/2*delta*A4*lqr^2 - 1/2*delta*A3*f1*lqr^3 - 
      delta*A3*B1*lqr^2*lfr - 1/2*delta*A2*f2*lqr^3 + 1/4*delta*A2*f1^2
      *lqr^4 - delta*A2*B2*lqr^2*lfr + delta*A2*B1*f1*lqr^3*lfr + delta
      *A2*B1^2*lqr^2*lfr^2 + 1/8*delta*A2^2*lqr^4 - 1/2*delta*A1*f3*
      lqr^3 + 1/2*delta*A1*f1*f2*lqr^4 - 1/12*delta*A1*f1^3*lqr^5 - 
      delta*A1*B3*lqr^2*lfr + delta*A1*B2*f1*lqr^3*lfr + delta*A1*B1*f2
      *lqr^3*lfr - 1/2*delta*A1*B1*f1^2*lqr^4*lfr + 2*delta*A1*B1*B2*
      lqr^2*lfr^2 - delta*A1*B1^2*f1*lqr^3*lfr^2 - 2/3*delta*A1*B1^3*
      lqr^2*lfr^3 + 1/4*delta*A1*A3*lqr^4 - 1/4*delta*A1*A2*f1*lqr^5 - 
      1/2*delta*A1*A2*B1*lqr^4*lfr - 1/8*delta*A1^2*f2*lqr^5 + 1/16*
      delta*A1^2*f1^2*lqr^6 - 1/4*delta*A1^2*B2*lqr^4*lfr + 1/4*delta*
      A1^2*B1*f1*lqr^5*lfr + 1/4*delta*A1^2*B1^2*lqr^4*lfr^2 + 1/16*
      delta*A1^2*A2*lqr^6 - 1/48*delta*A1^3*f1*lqr^7 - 1/24*delta*A1^3*
      B1*lqr^6*lfr + 1/384*delta*A1^4*lqr^8 + 1/2*delta*G41t - 2/3*
      delta*G31t*f1*lqr - 4/3*delta*G31t*B1*lfr + 1/3*delta*G31t*A1*
      lqr^2 - delta*G21t*f2*lqr + 1/2*delta*G21t*f1^2*lqr^2 - 2*delta*
      G21t*B2*lfr + 2*delta*G21t*B1*f1*lqr*lfr + 2*delta*G21t*B1^2*
      lfr^2 + 1/2*delta*G21t*A2*lqr^2 - 1/2*delta*G21t*A1*f1*lqr^3 - 
      delta*G21t*A1*B1*lqr^2*lfr + 1/8*delta*G21t*A1^2*lqr^4 + 1/2*
      delta*G21t^2 - 2*delta*G11t*f3*lqr + 2*delta*G11t*f1*f2*lqr^2 - 1/
      3*delta*G11t*f1^3*lqr^3 - 4*delta*G11t*B3*lfr + 4*delta*G11t*B2*
      f1*lqr*lfr + 4*delta*G11t*B1*f2*lqr*lfr - 2*delta*G11t*B1*f1^2*
      lqr^2*lfr + 8*delta*G11t*B1*B2*lfr^2 - 4*delta*G11t*B1^2*f1*lqr*
      lfr^2 - 8/3*delta*G11t*B1^3*lfr^3 + delta*G11t*A3*lqr^2 - delta*
      G11t*A2*f1*lqr^3 - 2*delta*G11t*A2*B1*lqr^2*lfr - delta*G11t*A1*
      f2*lqr^3 + 1/2*delta*G11t*A1*f1^2*lqr^4 - 2*delta*G11t*A1*B2*
      lqr^2*lfr + 2*delta*G11t*A1*B1*f1*lqr^3*lfr + 2*delta*G11t*A1*
      B1^2*lqr^2*lfr^2 + 1/2*delta*G11t*A1*A2*lqr^4 - 1/4*delta*G11t*
      A1^2*f1*lqr^5 - 1/2*delta*G11t*A1^2*B1*lqr^4*lfr + 1/24*delta*
      G11t*A1^3*lqr^6 + 4/3*delta*G11t*G31t - 2*delta*G11t*G21t*f1*lqr
       - 4*delta*G11t*G21t*B1*lfr + delta*G11t*G21t*A1*lqr^2 - 2*delta*
      G11t^2*f2*lqr + delta*G11t^2*f1^2*lqr^2 - 4*delta*G11t^2*B2*lfr
       + 4*delta*G11t^2*B1*f1*lqr*lfr + 4*delta*G11t^2*B1^2*lfr^2 + 
      delta*G11t^2*A2*lqr^2 - delta*G11t^2*A1*f1*lqr^3 - 2*delta*G11t^2
      *A1*B1*lqr^2*lfr + 1/4*delta*G11t^2*A1^2*lqr^4 + 2*delta*G11t^2*
      G21t - 4/3*delta*G11t^3*f1*lqr - 8/3*delta*G11t^3*B1*lfr + 2/3*
      delta*G11t^3*A1*lqr^2 + 2/3*delta*G11t^4 + 1/2*delta*bt2*f1*lqr^2
       + delta*bt2*B1*lfr^2 - 1/6*delta*bt2*A1*lqr^3 + delta*bt2*G12t
       - 2*delta*bt2*G11t*lqr + delta*bt1*f2*lqr^2 - 1/2*delta*bt1*f1^2
      *lqr^3 + 2*delta*bt1*B2*lfr^2 - delta*bt1*B1*f1*lqr*lfr^2 - delta
      *bt1*B1*f1*lqr^2*lfr - 2*delta*bt1*B1^2*lfr^3 - 1/3*delta*bt1*A2*
      lqr^3 + 5/12*delta*bt1*A1*f1*lqr^4 + 1/2*delta*bt1*A1*B1*lqr^2*
      lfr^2 + 1/3*delta*bt1*A1*B1*lqr^3*lfr - 1/12*delta*bt1*A1^2*lqr^5
       + delta*bt1*G22t - 2*delta*bt1*G21t*lqr - 4/3*delta*bt1*G12t*f1*
      lqr - 8/3*delta*bt1*G12t*B1*lfr + 2/3*delta*bt1*G12t*A1*lqr^2 + 3
      *delta*bt1*G11t*f1*lqr^2 + 2*delta*bt1*G11t*B1*lfr^2 + 4*delta*
      bt1*G11t*B1*lqr*lfr - 4/3*delta*bt1*G11t*A1*lqr^3 + 8/3*delta*bt1
      *G11t*G12t - 4*delta*bt1*G11t^2*lqr + 3/2*delta*bt0*f3*lqr^2 - 3/
      2*delta*bt0*f1*f2*lqr^3 + 1/4*delta*bt0*f1^3*lqr^4 + 3*delta*bt0*
      B3*lfr^2 - 2*delta*bt0*B2*f1*lqr*lfr^2 - delta*bt0*B2*f1*lqr^2*
      lfr - delta*bt0*B1*f2*lqr*lfr^2 - 2*delta*bt0*B1*f2*lqr^2*lfr + 1/
      2*delta*bt0*B1*f1^2*lqr^2*lfr^2 + delta*bt0*B1*f1^2*lqr^3*lfr - 6
      *delta*bt0*B1*B2*lfr^3 + 2*delta*bt0*B1^2*f1*lqr*lfr^3 + delta*
      bt0*B1^2*f1*lqr^2*lfr^2 + 2*delta*bt0*B1^3*lfr^4 - 1/2*delta*bt0*
      A3*lqr^3 + 7/12*delta*bt0*A2*f1*lqr^4 + 1/2*delta*bt0*A2*B1*lqr^2
      *lfr^2 + 2/3*delta*bt0*A2*B1*lqr^3*lfr + 2/3*delta*bt0*A1*f2*
      lqr^4 - 1/3*delta*bt0*A1*f1^2*lqr^5 + delta*bt0*A1*B2*lqr^2*lfr^2
       + 1/3*delta*bt0*A1*B2*lqr^3*lfr - 1/2*delta*bt0*A1*B1*f1*lqr^3*
      lfr^2 - 5/6*delta*bt0*A1*B1*f1*lqr^4*lfr - delta*bt0*A1*B1^2*
      lqr^2*lfr^3 - 1/3*delta*bt0*A1*B1^2*lqr^3*lfr^2 - 1/4*delta*bt0*
      A1*A2*lqr^5 + 7/48*delta*bt0*A1^2*f1*lqr^6 + 1/8*delta*bt0*A1^2*
      B1*lqr^4*lfr^2 + 1/6*delta*bt0*A1^2*B1*lqr^5*lfr - 1/48*delta*bt0
      *A1^3*lqr^7 + delta*bt0*G32t - 2*delta*bt0*G31t*lqr - 4/3*delta*
      bt0*G22t*f1*lqr - 8/3*delta*bt0*G22t*B1*lfr + 2/3*delta*bt0*G22t*
      A1*lqr^2 + 5/2*delta*bt0*G21t*f1*lqr^2 + delta*bt0*G21t*B1*lfr^2
       + 4*delta*bt0*G21t*B1*lqr*lfr - 7/6*delta*bt0*G21t*A1*lqr^3 - 2*
      delta*bt0*G12t*f2*lqr + delta*bt0*G12t*f1^2*lqr^2 - 4*delta*bt0*
      G12t*B2*lfr + 4*delta*bt0*G12t*B1*f1*lqr*lfr + 4*delta*bt0*G12t*
      B1^2*lfr^2 + delta*bt0*G12t*A2*lqr^2 - delta*bt0*G12t*A1*f1*lqr^3
       - 2*delta*bt0*G12t*A1*B1*lqr^2*lfr + 1/4*delta*bt0*G12t*A1^2*
      lqr^4 + 2*delta*bt0*G12t*G21t + 4*delta*bt0*G11t*f2*lqr^2 - 2*
      delta*bt0*G11t*f1^2*lqr^3 + 4*delta*bt0*G11t*B2*lfr^2 + 4*delta*
      bt0*G11t*B2*lqr*lfr - 2*delta*bt0*G11t*B1*f1*lqr*lfr^2 - 6*delta*
      bt0*G11t*B1*f1*lqr^2*lfr - 4*delta*bt0*G11t*B1^2*lfr^3 - 4*delta*
      bt0*G11t*B1^2*lqr*lfr^2 - 5/3*delta*bt0*G11t*A2*lqr^3 + 11/6*
      delta*bt0*G11t*A1*f1*lqr^4 + delta*bt0*G11t*A1*B1*lqr^2*lfr^2 + 8/
      3*delta*bt0*G11t*A1*B1*lqr^3*lfr - 5/12*delta*bt0*G11t*A1^2*lqr^5
       + 8/3*delta*bt0*G11t*G22t - 6*delta*bt0*G11t*G21t*lqr - 4*delta*
      bt0*G11t*G12t*f1*lqr - 8*delta*bt0*G11t*G12t*B1*lfr + 2*delta*bt0
      *G11t*G12t*A1*lqr^2 + 5*delta*bt0*G11t^2*f1*lqr^2 + 2*delta*bt0*
      G11t^2*B1*lfr^2 + 8*delta*bt0*G11t^2*B1*lqr*lfr - 7/3*delta*bt0*
      G11t^2*A1*lqr^3 + 4*delta*bt0*G11t^2*G12t - 4*delta*bt0*G11t^3*
      lqr - 5/6*delta*bt0*bt1*f1*lqr^3 - 5/3*delta*bt0*bt1*B1*lfr^3 + 5/
      24*delta*bt0*bt1*A1*lqr^4 + 4*delta*bt0*bt1*G13t - 8*delta*bt0*
      bt1*G12t*lqr + 5*delta*bt0*bt1*G11t*lqr^2 - delta*bt0^2*f2*lqr^3
       + 11/24*delta*bt0^2*f1^2*lqr^4 - 2*delta*bt0^2*B2*lfr^3 + 2/3*
      delta*bt0^2*B1*f1*lqr*lfr^3 + 1/2*delta*bt0^2*B1*f1*lqr^2*lfr^2
       + 2/3*delta*bt0^2*B1*f1*lqr^3*lfr + 11/6*delta*bt0^2*B1^2*lfr^4
       + 1/4*delta*bt0^2*A2*lqr^4 - 1/3*delta*bt0^2*A1*f1*lqr^5 - 1/3*
      delta*bt0^2*A1*B1*lqr^2*lfr^3 - 1/6*delta*bt0^2*A1*B1*lqr^3*lfr^2
       - 1/6*delta*bt0^2*A1*B1*lqr^4*lfr + 1/18*delta*bt0^2*A1^2*lqr^6
       + 2*delta*bt0^2*G23t - 4*delta*bt0^2*G22t*lqr + 3*delta*bt0^2*
      G21t*lqr^2 - 8/3*delta*bt0^2*G13t*f1*lqr - 16/3*delta*bt0^2*G13t*
      B1*lfr + 4/3*delta*bt0^2*G13t*A1*lqr^2 + 5*delta*bt0^2*G12t*f1*
      lqr^2 + 2*delta*bt0^2*G12t*B1*lfr^2 + 8*delta*bt0^2*G12t*B1*lqr*
      lfr - 7/3*delta*bt0^2*G12t*A1*lqr^3 + 2*delta*bt0^2*G12t^2 - 11/3
      *delta*bt0^2*G11t*f1*lqr^3 - 4/3*delta*bt0^2*G11t*B1*lfr^3 - 2*
      delta*bt0^2*G11t*B1*lqr*lfr^2 - 4*delta*bt0^2*G11t*B1*lqr^2*lfr
       + 3/2*delta*bt0^2*G11t*A1*lqr^4 + 16/3*delta*bt0^2*G11t*G13t - 
      12*delta*bt0^2*G11t*G12t*lqr + 6*delta*bt0^2*G11t^2*lqr^2 + 1/4*
      delta*bt0^3*f1*lqr^4 + 1/2*delta*bt0^3*B1*lfr^4 - 1/20*delta*
      bt0^3*A1*lqr^5 + 4*delta*bt0^3*G14t - 8*delta*bt0^3*G13t*lqr + 6*
      delta*bt0^3*G12t*lqr^2 - 2*delta*bt0^3*G11t*lqr^3 - 1920*delta*
      zeta7*A1^3*f1 - 1920*delta*zeta7*A1^4*lfr + 1920*delta*zeta7*A1^4
      *lqr - 1920*delta*zeta7*bt0*A1^3 - 64*delta*zeta5*A1*f1^3 - 192*
      delta*zeta5*A1*A2*f1 - 96*delta*zeta5*A1^2*f2 - 192*delta*zeta5*
      A1^2*f1^2*lfr + 288*delta*zeta5*A1^2*f1^2*lqr + 192*delta*zeta5*
      A1^2*B1*f1*lfr - 288*delta*zeta5*A1^2*A2*lfr + 288*delta*zeta5*
      A1^2*A2*lqr - 192*delta*zeta5*A1^3*f1*lfr^2 + 480*delta*zeta5*
      A1^3*f1*lqr*lfr - 336*delta*zeta5*A1^3*f1*lqr^2 + 192*delta*zeta5
      *A1^3*B1*lfr^2 - 192*delta*zeta5*A1^3*B1*lqr*lfr - 64*delta*zeta5
      *A1^4*lfr^3 + 192*delta*zeta5*A1^4*lqr*lfr^2 - 240*delta*zeta5*
      A1^4*lqr^2*lfr + 112*delta*zeta5*A1^4*lqr^3 - 192*delta*zeta5*
      G11t*A1^2*f1 - 192*delta*zeta5*G11t*A1^3*lfr + 192*delta*zeta5*
      G11t*A1^3*lqr - 64*delta*zeta5*bt1*A1^2 - 256*delta*zeta5*bt0*A1*
      f1^2 - 192*delta*zeta5*bt0*A1*A2 - 320*delta*zeta5*bt0*A1^2*f1*
      lfr + 672*delta*zeta5*bt0*A1^2*f1*lqr + 128*delta*zeta5*bt0*A1^2*
      B1*lfr - 16*delta*zeta5*bt0*A1^3*lfr^2 + 320*delta*zeta5*bt0*A1^3
      *lqr*lfr - 336*delta*zeta5*bt0*A1^3*lqr^2 - 320*delta*zeta5*bt0*
      G11t*A1^2 - 256*delta*zeta5*bt0^2*A1*f1 - 64*delta*zeta5*bt0^2*
      A1^2*lfr + 256*delta*zeta5*bt0^2*A1^2*lqr - 8*delta*zeta3*f1^2*f2
       + 8/3*delta*zeta3*f1^4*lqr + 16/3*delta*zeta3*B1*f1^3*lfr - 8*
      delta*zeta3*A3*f1 - 8*delta*zeta3*A2*f2 - 8*delta*zeta3*A2*f1^2*
      lfr + 16*delta*zeta3*A2*f1^2*lqr + 16*delta*zeta3*A2*B1*f1*lfr - 
      8*delta*zeta3*A2^2*lfr + 8*delta*zeta3*A2^2*lqr - 8*delta*zeta3*
      A1*f3 - 16*delta*zeta3*A1*f1*f2*lfr + 32*delta*zeta3*A1*f1*f2*lqr
       + 8*delta*zeta3*A1*f1^3*lqr*lfr - 40/3*delta*zeta3*A1*f1^3*lqr^2
       + 16*delta*zeta3*A1*B2*f1*lfr + 16*delta*zeta3*A1*B1*f2*lfr + 16
      *delta*zeta3*A1*B1*f1^2*lfr^2 - 32*delta*zeta3*A1*B1*f1^2*lqr*lfr
       - 16*delta*zeta3*A1*B1^2*f1*lfr^2 - 16*delta*zeta3*A1*A3*lfr + 
      16*delta*zeta3*A1*A3*lqr - 16*delta*zeta3*A1*A2*f1*lfr^2 + 48*
      delta*zeta3*A1*A2*f1*lqr*lfr - 40*delta*zeta3*A1*A2*f1*lqr^2 + 32
      *delta*zeta3*A1*A2*B1*lfr^2 - 32*delta*zeta3*A1*A2*B1*lqr*lfr - 8
      *delta*zeta3*A1^2*f2*lfr^2 + 24*delta*zeta3*A1^2*f2*lqr*lfr - 20*
      delta*zeta3*A1^2*f2*lqr^2 + 8*delta*zeta3*A1^2*f1^2*lqr*lfr^2 - 
      24*delta*zeta3*A1^2*f1^2*lqr^2*lfr + 20*delta*zeta3*A1^2*f1^2*
      lqr^3 + 16*delta*zeta3*A1^2*B2*lfr^2 - 16*delta*zeta3*A1^2*B2*lqr
      *lfr + 16*delta*zeta3*A1^2*B1*f1*lfr^3 - 48*delta*zeta3*A1^2*B1*
      f1*lqr*lfr^2 + 40*delta*zeta3*A1^2*B1*f1*lqr^2*lfr - 16*delta*
      zeta3*A1^2*B1^2*lfr^3 + 16*delta*zeta3*A1^2*B1^2*lqr*lfr^2 - 8*
      delta*zeta3*A1^2*A2*lfr^3 + 24*delta*zeta3*A1^2*A2*lqr*lfr^2 - 36
      *delta*zeta3*A1^2*A2*lqr^2*lfr + 20*delta*zeta3*A1^2*A2*lqr^3 + 8/
      3*delta*zeta3*A1^3*f1*lqr*lfr^3 - 12*delta*zeta3*A1^3*f1*lqr^2*
      lfr^2 + 20*delta*zeta3*A1^3*f1*lqr^3*lfr - 35/3*delta*zeta3*A1^3*
      f1*lqr^4 + 16/3*delta*zeta3*A1^3*B1*lfr^4 - 16*delta*zeta3*A1^3*
      B1*lqr*lfr^3 + 24*delta*zeta3*A1^3*B1*lqr^2*lfr^2 - 40/3*delta*
      zeta3*A1^3*B1*lqr^3*lfr - 4/3*delta*zeta3*A1^4*lqr^2*lfr^3 + 4*
      delta*zeta3*A1^4*lqr^3*lfr^2 - 5*delta*zeta3*A1^4*lqr^4*lfr + 7/3
      *delta*zeta3*A1^4*lqr^5 - 8*delta*zeta3*G21t*A1*f1 - 8*delta*
      zeta3*G21t*A1^2*lfr + 8*delta*zeta3*G21t*A1^2*lqr - 16/3*delta*
      zeta3*G11t*f1^3 - 16*delta*zeta3*G11t*A2*f1 - 16*delta*zeta3*G11t
      *A1*f2 - 16*delta*zeta3*G11t*A1*f1^2*lfr + 32*delta*zeta3*G11t*A1
      *f1^2*lqr + 32*delta*zeta3*G11t*A1*B1*f1*lfr - 32*delta*zeta3*
      G11t*A1*A2*lfr + 32*delta*zeta3*G11t*A1*A2*lqr - 16*delta*zeta3*
      G11t*A1^2*f1*lfr^2 + 48*delta*zeta3*G11t*A1^2*f1*lqr*lfr - 40*
      delta*zeta3*G11t*A1^2*f1*lqr^2 + 32*delta*zeta3*G11t*A1^2*B1*
      lfr^2 - 32*delta*zeta3*G11t*A1^2*B1*lqr*lfr - 16/3*delta*zeta3*
      G11t*A1^3*lfr^3 + 16*delta*zeta3*G11t*A1^3*lqr*lfr^2 - 24*delta*
      zeta3*G11t*A1^3*lqr^2*lfr + 40/3*delta*zeta3*G11t*A1^3*lqr^3 - 16
      *delta*zeta3*G11t^2*A1*f1 - 16*delta*zeta3*G11t^2*A1^2*lfr + 16*
      delta*zeta3*G11t^2*A1^2*lqr - 8*delta*zeta3*bt1*f1^2 - 8*delta*
      zeta3*bt1*A1*f1*lfr + 24*delta*zeta3*bt1*A1*f1*lqr + 4*delta*
      zeta3*bt1*A1^2*lfr^2 + 8*delta*zeta3*bt1*A1^2*lqr*lfr - 12*delta*
      zeta3*bt1*A1^2*lqr^2 - 16*delta*zeta3*bt1*G11t*A1 - 24*delta*
      zeta3*bt0*f1*f2 + 16*delta*zeta3*bt0*f1^3*lqr + 16*delta*zeta3*
      bt0*B1*f1^2*lfr - 8*delta*zeta3*bt0*A2*f1*lfr + 32*delta*zeta3*
      bt0*A2*f1*lqr - 16*delta*zeta3*bt0*A1*f2*lfr + 40*delta*zeta3*bt0
      *A1*f2*lqr + 4*delta*zeta3*bt0*A1*f1^2*lfr^2 + 24*delta*zeta3*bt0
      *A1*f1^2*lqr*lfr - 52*delta*zeta3*bt0*A1*f1^2*lqr^2 + 8*delta*
      zeta3*bt0*A1*B1*f1*lfr^2 - 48*delta*zeta3*bt0*A1*B1*f1*lqr*lfr + 
      12*delta*zeta3*bt0*A1*A2*lfr^2 + 24*delta*zeta3*bt0*A1*A2*lqr*lfr
       - 36*delta*zeta3*bt0*A1*A2*lqr^2 + 8*delta*zeta3*bt0*A1^2*f1*
      lfr^3 - 4*delta*zeta3*bt0*A1^2*f1*lqr*lfr^2 - 40*delta*zeta3*bt0*
      A1^2*f1*lqr^2*lfr + 136/3*delta*zeta3*bt0*A1^2*f1*lqr^3 - 16*
      delta*zeta3*bt0*A1^2*B1*lfr^3 - 8*delta*zeta3*bt0*A1^2*B1*lqr*
      lfr^2 + 24*delta*zeta3*bt0*A1^2*B1*lqr^2*lfr + 4*delta*zeta3*bt0*
      A1^3*lfr^4 - 8*delta*zeta3*bt0*A1^3*lqr*lfr^3 + 2*delta*zeta3*bt0
      *A1^3*lqr^2*lfr^2 + 40/3*delta*zeta3*bt0*A1^3*lqr^3*lfr - 34/3*
      delta*zeta3*bt0*A1^3*lqr^4 - 16*delta*zeta3*bt0*G21t*A1 - 16*
      delta*zeta3*bt0*G12t*A1*f1 - 16*delta*zeta3*bt0*G12t*A1^2*lfr + 
      16*delta*zeta3*bt0*G12t*A1^2*lqr - 32*delta*zeta3*bt0*G11t*f1^2
       - 16*delta*zeta3*bt0*G11t*A2 - 48*delta*zeta3*bt0*G11t*A1*f1*lfr
       + 112*delta*zeta3*bt0*G11t*A1*f1*lqr + 32*delta*zeta3*bt0*G11t*
      A1*B1*lfr - 8*delta*zeta3*bt0*G11t*A1^2*lfr^2 + 64*delta*zeta3*
      bt0*G11t*A1^2*lqr*lfr - 64*delta*zeta3*bt0*G11t*A1^2*lqr^2 - 32*
      delta*zeta3*bt0*G11t^2*A1 + 24*delta*zeta3*bt0^2*f1^2*lqr + 4*
      delta*zeta3*bt0^2*A1*f1*lfr^2 + 16*delta*zeta3*bt0^2*A1*f1*lqr*
      lfr - 44*delta*zeta3*bt0^2*A1*f1*lqr^2 - 8/3*delta*zeta3*bt0^2*
      A1^2*lfr^3 - 4*delta*zeta3*bt0^2*A1^2*lqr*lfr^2 - 8*delta*zeta3*
      bt0^2*A1^2*lqr^2*lfr + 44/3*delta*zeta3*bt0^2*A1^2*lqr^3 - 32*
      delta*zeta3*bt0^2*G12t*A1 - 48*delta*zeta3*bt0^2*G11t*f1 - 32*
      delta*zeta3*bt0^2*G11t*A1*lfr + 80*delta*zeta3*bt0^2*G11t*A1*lqr
       + 1792*delta*zeta3*zeta5*A1^4 + 160*delta*zeta3^2*A1^2*f1^2 + 
      160*delta*zeta3^2*A1^2*A2 + 320*delta*zeta3^2*A1^3*f1*lfr - 1120/
      3*delta*zeta3^2*A1^3*f1*lqr - 320/3*delta*zeta3^2*A1^3*B1*lfr + 
      160*delta*zeta3^2*A1^4*lfr^2 - 320*delta*zeta3^2*A1^4*lqr*lfr + 
      560/3*delta*zeta3^2*A1^4*lqr^2 + 320/3*delta*zeta3^2*G11t*A1^3 + 
      352*delta*zeta3^2*bt0*A1^2*f1 + 192*delta*zeta3^2*bt0*A1^3*lfr - 
      352*delta*zeta3^2*bt0*A1^3*lqr + 96*delta*zeta3^2*bt0^2*A1^2 - 2*
      delta*zeta2*f2^2 - 4*delta*zeta2*f1*f3 + 6*delta*zeta2*f1^2*f2*
      lqr - delta*zeta2*f1^4*lqr^2 + 4*delta*zeta2*B2*f1^2*lfr + 8*
      delta*zeta2*B1*f1*f2*lfr - 4*delta*zeta2*B1*f1^3*lqr*lfr - 4*
      delta*zeta2*B1^2*f1^2*lfr^2 - 4*delta*zeta2*A3*f1*lfr + 4*delta*
      zeta2*A3*f1*lqr - 4*delta*zeta2*A2*f2*lfr + 4*delta*zeta2*A2*f2*
      lqr + 4*delta*zeta2*A2*f1^2*lqr*lfr - 5*delta*zeta2*A2*f1^2*lqr^2
       + 8*delta*zeta2*A2*B1*f1*lfr^2 - 8*delta*zeta2*A2*B1*f1*lqr*lfr
       - 2*delta*zeta2*A2^2*lfr^2 + 4*delta*zeta2*A2^2*lqr*lfr - 2*
      delta*zeta2*A2^2*lqr^2 - 4*delta*zeta2*A1*f3*lfr + 4*delta*zeta2*
      A1*f3*lqr + 8*delta*zeta2*A1*f1*f2*lqr*lfr - 10*delta*zeta2*A1*f1
      *f2*lqr^2 - 2*delta*zeta2*A1*f1^3*lqr^2*lfr + 3*delta*zeta2*A1*
      f1^3*lqr^3 + 8*delta*zeta2*A1*B2*f1*lfr^2 - 8*delta*zeta2*A1*B2*
      f1*lqr*lfr + 8*delta*zeta2*A1*B1*f2*lfr^2 - 8*delta*zeta2*A1*B1*
      f2*lqr*lfr - 8*delta*zeta2*A1*B1*f1^2*lqr*lfr^2 + 10*delta*zeta2*
      A1*B1*f1^2*lqr^2*lfr - 8*delta*zeta2*A1*B1^2*f1*lfr^3 + 8*delta*
      zeta2*A1*B1^2*f1*lqr*lfr^2 - 4*delta*zeta2*A1*A3*lfr^2 + 8*delta*
      zeta2*A1*A3*lqr*lfr - 4*delta*zeta2*A1*A3*lqr^2 + 4*delta*zeta2*
      A1*A2*f1*lqr*lfr^2 - 12*delta*zeta2*A1*A2*f1*lqr^2*lfr + 8*delta*
      zeta2*A1*A2*f1*lqr^3 + 8*delta*zeta2*A1*A2*B1*lfr^3 - 16*delta*
      zeta2*A1*A2*B1*lqr*lfr^2 + 8*delta*zeta2*A1*A2*B1*lqr^2*lfr + 2*
      delta*zeta2*A1^2*f2*lqr*lfr^2 - 6*delta*zeta2*A1^2*f2*lqr^2*lfr
       + 4*delta*zeta2*A1^2*f2*lqr^3 - delta*zeta2*A1^2*f1^2*lqr^2*
      lfr^2 + 4*delta*zeta2*A1^2*f1^2*lqr^3*lfr - 13/4*delta*zeta2*A1^2
      *f1^2*lqr^4 + 4*delta*zeta2*A1^2*B2*lfr^3 - 8*delta*zeta2*A1^2*B2
      *lqr*lfr^2 + 4*delta*zeta2*A1^2*B2*lqr^2*lfr - 4*delta*zeta2*A1^2
      *B1*f1*lqr*lfr^3 + 12*delta*zeta2*A1^2*B1*f1*lqr^2*lfr^2 - 8*
      delta*zeta2*A1^2*B1*f1*lqr^3*lfr - 4*delta*zeta2*A1^2*B1^2*lfr^4
       + 8*delta*zeta2*A1^2*B1^2*lqr*lfr^3 - 4*delta*zeta2*A1^2*B1^2*
      lqr^2*lfr^2 - 3*delta*zeta2*A1^2*A2*lqr^2*lfr^2 + 6*delta*zeta2*
      A1^2*A2*lqr^3*lfr - 3*delta*zeta2*A1^2*A2*lqr^4 + delta*zeta2*
      A1^3*f1*lqr^3*lfr^2 - 5/2*delta*zeta2*A1^3*f1*lqr^4*lfr + 3/2*
      delta*zeta2*A1^3*f1*lqr^5 + 2*delta*zeta2*A1^3*B1*lqr^2*lfr^3 - 4
      *delta*zeta2*A1^3*B1*lqr^3*lfr^2 + 2*delta*zeta2*A1^3*B1*lqr^4*
      lfr - 1/4*delta*zeta2*A1^4*lqr^4*lfr^2 + 1/2*delta*zeta2*A1^4*
      lqr^5*lfr - 1/4*delta*zeta2*A1^4*lqr^6 - 2*delta*zeta2*G21t*f1^2
       - 4*delta*zeta2*G21t*A1*f1*lfr + 4*delta*zeta2*G21t*A1*f1*lqr - 
      2*delta*zeta2*G21t*A1^2*lfr^2 + 4*delta*zeta2*G21t*A1^2*lqr*lfr
       - 2*delta*zeta2*G21t*A1^2*lqr^2 - 8*delta*zeta2*G11t*f1*f2 + 4*
      delta*zeta2*G11t*f1^3*lqr + 8*delta*zeta2*G11t*B1*f1^2*lfr - 8*
      delta*zeta2*G11t*A2*f1*lfr + 8*delta*zeta2*G11t*A2*f1*lqr - 8*
      delta*zeta2*G11t*A1*f2*lfr + 8*delta*zeta2*G11t*A1*f2*lqr + 8*
      delta*zeta2*G11t*A1*f1^2*lqr*lfr - 10*delta*zeta2*G11t*A1*f1^2*
      lqr^2 + 16*delta*zeta2*G11t*A1*B1*f1*lfr^2 - 16*delta*zeta2*G11t*
      A1*B1*f1*lqr*lfr - 8*delta*zeta2*G11t*A1*A2*lfr^2 + 16*delta*
      zeta2*G11t*A1*A2*lqr*lfr - 8*delta*zeta2*G11t*A1*A2*lqr^2 + 4*
      delta*zeta2*G11t*A1^2*f1*lqr*lfr^2 - 12*delta*zeta2*G11t*A1^2*f1*
      lqr^2*lfr + 8*delta*zeta2*G11t*A1^2*f1*lqr^3 + 8*delta*zeta2*G11t
      *A1^2*B1*lfr^3 - 16*delta*zeta2*G11t*A1^2*B1*lqr*lfr^2 + 8*delta*
      zeta2*G11t*A1^2*B1*lqr^2*lfr - 2*delta*zeta2*G11t*A1^3*lqr^2*
      lfr^2 + 4*delta*zeta2*G11t*A1^3*lqr^3*lfr - 2*delta*zeta2*G11t*
      A1^3*lqr^4 - 4*delta*zeta2*G11t^2*f1^2 - 8*delta*zeta2*G11t^2*A1*
      f1*lfr + 8*delta*zeta2*G11t^2*A1*f1*lqr - 4*delta*zeta2*G11t^2*
      A1^2*lfr^2 + 8*delta*zeta2*G11t^2*A1^2*lqr*lfr - 4*delta*zeta2*
      G11t^2*A1^2*lqr^2 + 4*delta*zeta2*bt1*f1^2*lqr + 2*delta*zeta2*
      bt1*A1*f1*lfr^2 + 4*delta*zeta2*bt1*A1*f1*lqr*lfr - 6*delta*zeta2
      *bt1*A1*f1*lqr^2 + 2*delta*zeta2*bt1*A1^2*lfr^3 - 2*delta*zeta2*
      bt1*A1^2*lqr*lfr^2 - 2*delta*zeta2*bt1*A1^2*lqr^2*lfr + 2*delta*
      zeta2*bt1*A1^2*lqr^3 - 8*delta*zeta2*bt1*G11t*f1 - 8*delta*zeta2*
      bt1*G11t*A1*lfr + 8*delta*zeta2*bt1*G11t*A1*lqr + 12*delta*zeta2*
      bt0*f1*f2*lqr - 5*delta*zeta2*bt0*f1^3*lqr^2 - 2*delta*zeta2*bt0*
      B1*f1^2*lfr^2 - 8*delta*zeta2*bt0*B1*f1^2*lqr*lfr + 4*delta*zeta2
      *bt0*A2*f1*lfr^2 + 4*delta*zeta2*bt0*A2*f1*lqr*lfr - 8*delta*
      zeta2*bt0*A2*f1*lqr^2 + 2*delta*zeta2*bt0*A1*f2*lfr^2 + 8*delta*
      zeta2*bt0*A1*f2*lqr*lfr - 10*delta*zeta2*bt0*A1*f2*lqr^2 - 2*
      delta*zeta2*bt0*A1*f1^2*lqr*lfr^2 - 6*delta*zeta2*bt0*A1*f1^2*
      lqr^2*lfr + 31/3*delta*zeta2*bt0*A1*f1^2*lqr^3 - 8*delta*zeta2*
      bt0*A1*B1*f1*lfr^3 - 4*delta*zeta2*bt0*A1*B1*f1*lqr*lfr^2 + 12*
      delta*zeta2*bt0*A1*B1*f1*lqr^2*lfr + 6*delta*zeta2*bt0*A1*A2*
      lfr^3 - 6*delta*zeta2*bt0*A1*A2*lqr*lfr^2 - 6*delta*zeta2*bt0*A1*
      A2*lqr^2*lfr + 6*delta*zeta2*bt0*A1*A2*lqr^3 - 2*delta*zeta2*bt0*
      A1^2*f1*lqr*lfr^3 + 2*delta*zeta2*bt0*A1^2*f1*lqr^2*lfr^2 + 20/3*
      delta*zeta2*bt0*A1^2*f1*lqr^3*lfr - 20/3*delta*zeta2*bt0*A1^2*f1*
      lqr^4 - 6*delta*zeta2*bt0*A1^2*B1*lfr^4 + 8*delta*zeta2*bt0*A1^2*
      B1*lqr*lfr^3 + 2*delta*zeta2*bt0*A1^2*B1*lqr^2*lfr^2 - 4*delta*
      zeta2*bt0*A1^2*B1*lqr^3*lfr + delta*zeta2*bt0*A1^3*lqr^2*lfr^3 - 
      2/3*delta*zeta2*bt0*A1^3*lqr^3*lfr^2 - 5/3*delta*zeta2*bt0*A1^3*
      lqr^4*lfr + 4/3*delta*zeta2*bt0*A1^3*lqr^5 - 8*delta*zeta2*bt0*
      G21t*f1 - 8*delta*zeta2*bt0*G21t*A1*lfr + 8*delta*zeta2*bt0*G21t*
      A1*lqr - 4*delta*zeta2*bt0*G12t*f1^2 - 8*delta*zeta2*bt0*G12t*A1*
      f1*lfr + 8*delta*zeta2*bt0*G12t*A1*f1*lqr - 4*delta*zeta2*bt0*
      G12t*A1^2*lfr^2 + 8*delta*zeta2*bt0*G12t*A1^2*lqr*lfr - 4*delta*
      zeta2*bt0*G12t*A1^2*lqr^2 - 8*delta*zeta2*bt0*G11t*f2 + 20*delta*
      zeta2*bt0*G11t*f1^2*lqr + 16*delta*zeta2*bt0*G11t*B1*f1*lfr - 8*
      delta*zeta2*bt0*G11t*A2*lfr + 8*delta*zeta2*bt0*G11t*A2*lqr + 4*
      delta*zeta2*bt0*G11t*A1*f1*lfr^2 + 24*delta*zeta2*bt0*G11t*A1*f1*
      lqr*lfr - 32*delta*zeta2*bt0*G11t*A1*f1*lqr^2 + 16*delta*zeta2*
      bt0*G11t*A1*B1*lfr^2 - 16*delta*zeta2*bt0*G11t*A1*B1*lqr*lfr + 4*
      delta*zeta2*bt0*G11t*A1^2*lfr^3 - 16*delta*zeta2*bt0*G11t*A1^2*
      lqr^2*lfr + 12*delta*zeta2*bt0*G11t*A1^2*lqr^3 - 16*delta*zeta2*
      bt0*G11t^2*f1 - 16*delta*zeta2*bt0*G11t^2*A1*lfr + 16*delta*zeta2
      *bt0*G11t^2*A1*lqr - 6*delta*zeta2*bt0^2*f1^2*lqr^2 - 4/3*delta*
      zeta2*bt0^2*A1*f1*lfr^3 - 2*delta*zeta2*bt0^2*A1*f1*lqr*lfr^2 - 4
      *delta*zeta2*bt0^2*A1*f1*lqr^2*lfr + 22/3*delta*zeta2*bt0^2*A1*f1
      *lqr^3 - 11/6*delta*zeta2*bt0^2*A1^2*lfr^4 + 4/3*delta*zeta2*
      bt0^2*A1^2*lqr*lfr^3 + delta*zeta2*bt0^2*A1^2*lqr^2*lfr^2 + 4/3*
      delta*zeta2*bt0^2*A1^2*lqr^3*lfr - 11/6*delta*zeta2*bt0^2*A1^2*
      lqr^4 - 16*delta*zeta2*bt0^2*G12t*f1 - 16*delta*zeta2*bt0^2*G12t*
      A1*lfr + 16*delta*zeta2*bt0^2*G12t*A1*lqr + 24*delta*zeta2*bt0^2*
      G11t*f1*lqr + 4*delta*zeta2*bt0^2*G11t*A1*lfr^2 + 16*delta*zeta2*
      bt0^2*G11t*A1*lqr*lfr - 20*delta*zeta2*bt0^2*G11t*A1*lqr^2 - 8*
      delta*zeta2*bt0^2*G11t^2 + 1152*delta*zeta2*zeta5*A1^3*f1 + 1152*
      delta*zeta2*zeta5*A1^4*lfr - 1152*delta*zeta2*zeta5*A1^4*lqr + 
      1024*delta*zeta2*zeta5*bt0*A1^3 + 48*delta*zeta2*zeta3*A1*f1^3 + 
      128*delta*zeta2*zeta3*A1*A2*f1 + 64*delta*zeta2*zeta3*A1^2*f2 + 
      144*delta*zeta2*zeta3*A1^2*f1^2*lfr - 208*delta*zeta2*zeta3*A1^2*
      f1^2*lqr - 128*delta*zeta2*zeta3*A1^2*B1*f1*lfr + 192*delta*zeta2
      *zeta3*A1^2*A2*lfr - 192*delta*zeta2*zeta3*A1^2*A2*lqr + 144*
      delta*zeta2*zeta3*A1^3*f1*lfr^2 - 352*delta*zeta2*zeta3*A1^3*f1*
      lqr*lfr + 240*delta*zeta2*zeta3*A1^3*f1*lqr^2 - 128*delta*zeta2*
      zeta3*A1^3*B1*lfr^2 + 128*delta*zeta2*zeta3*A1^3*B1*lqr*lfr + 48*
      delta*zeta2*zeta3*A1^4*lfr^3 - 144*delta*zeta2*zeta3*A1^4*lqr*
      lfr^2 + 176*delta*zeta2*zeta3*A1^4*lqr^2*lfr - 80*delta*zeta2*
      zeta3*A1^4*lqr^3 + 128*delta*zeta2*zeta3*G11t*A1^2*f1 + 128*delta
      *zeta2*zeta3*G11t*A1^3*lfr - 128*delta*zeta2*zeta3*G11t*A1^3*lqr
       + 32*delta*zeta2*zeta3*bt1*A1^2 + 160*delta*zeta2*zeta3*bt0*A1*
      f1^2 + 96*delta*zeta2*zeta3*bt0*A1*A2 + 192*delta*zeta2*zeta3*bt0
      *A1^2*f1*lfr - 416*delta*zeta2*zeta3*bt0*A1^2*f1*lqr - 64*delta*
      zeta2*zeta3*bt0*A1^2*B1*lfr - 192*delta*zeta2*zeta3*bt0*A1^3*lqr*
      lfr + 208*delta*zeta2*zeta3*bt0*A1^3*lqr^2 + 192*delta*zeta2*
      zeta3*bt0*G11t*A1^2 + 96*delta*zeta2*zeta3*bt0^2*A1*f1 - 96*delta
      *zeta2*zeta3*bt0^2*A1^2*lqr - 640*delta*zeta2*zeta3^2*A1^4 + 2/5*
      delta*zeta2^2*f1^4 - 8/5*delta*zeta2^2*A2*f1^2 - 4/5*delta*
      zeta2^2*A2^2 - 16/5*delta*zeta2^2*A1*f1*f2 + 8/5*delta*zeta2^2*A1
      *f1^3*lfr + 16/5*delta*zeta2^2*A1*B1*f1^2*lfr - 8/5*delta*zeta2^2
      *A1*A3 - 32/5*delta*zeta2^2*A1*A2*f1*lfr + 8*delta*zeta2^2*A1*A2*
      f1*lqr + 16/5*delta*zeta2^2*A1*A2*B1*lfr - 16/5*delta*zeta2^2*
      A1^2*f2*lfr + 4*delta*zeta2^2*A1^2*f2*lqr + 12/5*delta*zeta2^2*
      A1^2*f1^2*lfr^2 - 8/5*delta*zeta2^2*A1^2*f1^2*lqr*lfr - 2*delta*
      zeta2^2*A1^2*f1^2*lqr^2 + 8/5*delta*zeta2^2*A1^2*B2*lfr + 32/5*
      delta*zeta2^2*A1^2*B1*f1*lfr^2 - 8*delta*zeta2^2*A1^2*B1*f1*lqr*
      lfr - 8/5*delta*zeta2^2*A1^2*B1^2*lfr^2 - 24/5*delta*zeta2^2*A1^2
      *A2*lfr^2 + 48/5*delta*zeta2^2*A1^2*A2*lqr*lfr - 6*delta*zeta2^2*
      A1^2*A2*lqr^2 + 8/5*delta*zeta2^2*A1^3*f1*lfr^3 - 16/5*delta*
      zeta2^2*A1^3*f1*lqr*lfr^2 + 2*delta*zeta2^2*A1^3*f1*lqr^3 + 16/5*
      delta*zeta2^2*A1^3*B1*lfr^3 - 32/5*delta*zeta2^2*A1^3*B1*lqr*
      lfr^2 + 4*delta*zeta2^2*A1^3*B1*lqr^2*lfr + 2/5*delta*zeta2^2*
      A1^4*lfr^4 - 8/5*delta*zeta2^2*A1^4*lqr*lfr^3 + 8/5*delta*zeta2^2
      *A1^4*lqr^2*lfr^2 - 1/2*delta*zeta2^2*A1^4*lqr^4 - 4/5*delta*
      zeta2^2*G21t*A1^2 - 16/5*delta*zeta2^2*G11t*A1*f1^2 - 16/5*delta*
      zeta2^2*G11t*A1*A2 - 32/5*delta*zeta2^2*G11t*A1^2*f1*lfr + 8*
      delta*zeta2^2*G11t*A1^2*f1*lqr + 16/5*delta*zeta2^2*G11t*A1^2*B1*
      lfr - 16/5*delta*zeta2^2*G11t*A1^3*lfr^2 + 32/5*delta*zeta2^2*
      G11t*A1^3*lqr*lfr - 4*delta*zeta2^2*G11t*A1^3*lqr^2 - 8/5*delta*
      zeta2^2*G11t^2*A1^2 - 8*delta*zeta2^2*bt1*A1*f1 - 32/5*delta*
      zeta2^2*bt1*A1^2*lfr + 8*delta*zeta2^2*bt1*A1^2*lqr - 8/5*delta*
      zeta2^2*bt0*f1^3 - 72/5*delta*zeta2^2*bt0*A2*f1 - 48/5*delta*
      zeta2^2*bt0*A1*f2 - 16/5*delta*zeta2^2*bt0*A1*f1^2*lfr + 16*delta
      *zeta2^2*bt0*A1*f1^2*lqr + 16*delta*zeta2^2*bt0*A1*B1*f1*lfr - 96/
      5*delta*zeta2^2*bt0*A1*A2*lfr + 24*delta*zeta2^2*bt0*A1*A2*lqr + 
      16*delta*zeta2^2*bt0*A1^2*f1*lqr*lfr - 22*delta*zeta2^2*bt0*A1^2*
      f1*lqr^2 + 12*delta*zeta2^2*bt0*A1^2*B1*lfr^2 - 16*delta*zeta2^2*
      bt0*A1^2*B1*lqr*lfr + 8/5*delta*zeta2^2*bt0*A1^3*lfr^3 - 8*delta*
      zeta2^2*bt0*A1^3*lqr^2*lfr + 22/3*delta*zeta2^2*bt0*A1^3*lqr^3 - 
      8/5*delta*zeta2^2*bt0*G12t*A1^2 - 112/5*delta*zeta2^2*bt0*G11t*A1
      *f1 - 96/5*delta*zeta2^2*bt0*G11t*A1^2*lfr + 24*delta*zeta2^2*bt0
      *G11t*A1^2*lqr - 68/5*delta*zeta2^2*bt0^2*f1^2 - 64/5*delta*
      zeta2^2*bt0^2*A1*f1*lfr + 184/5*delta*zeta2^2*bt0^2*A1*f1*lqr + 
      16/5*delta*zeta2^2*bt0^2*A1^2*lfr^2 + 64/5*delta*zeta2^2*bt0^2*
      A1^2*lqr*lfr - 92/5*delta*zeta2^2*bt0^2*A1^2*lqr^2 - 96/5*delta*
      zeta2^2*bt0^2*G11t*A1 + 32*delta*zeta2^2*zeta3*A1^3*f1 + 32*delta
      *zeta2^2*zeta3*A1^4*lfr - 32*delta*zeta2^2*zeta3*A1^4*lqr + 576/5
      *delta*zeta2^2*zeta3*bt0*A1^3 - 872/35*delta*zeta2^3*A1^2*f1^2 - 
      928/35*delta*zeta2^3*A1^2*A2 - 1744/35*delta*zeta2^3*A1^3*f1*lfr
       + 176/3*delta*zeta2^3*A1^3*f1*lqr + 1856/105*delta*zeta2^3*A1^3*
      B1*lfr - 872/35*delta*zeta2^3*A1^4*lfr^2 + 1744/35*delta*zeta2^3*
      A1^4*lqr*lfr - 88/3*delta*zeta2^3*A1^4*lqr^2 - 1856/105*delta*
      zeta2^3*G11t*A1^3 - 64*delta*zeta2^3*bt0*A1^2*f1 - 1312/35*delta*
      zeta2^3*bt0*A1^3*lfr + 64*delta*zeta2^3*bt0*A1^3*lqr - 1136/35*
      delta*zeta2^3*bt0^2*A1^2 - 680/7*delta*zeta2^4*A1^4 )
}

DeltaISV = {
DeltaISV1 -> ( 2*M01*delta - 2*M00*f1*cD0 + 4*M00*A1*cD1 - 2*M00*A1*lfr
      *cD0 + 2*M00*A1*lqr*cD0 - M00*delta*f1*lqr - 2*M00*delta*B1*lfr
       + 1/2*M00*delta*A1*lqr^2 + 2*M00*delta*G11t ),
DeltaISV2 -> ( M11*delta + 2*M02*delta - 4*M01*f1*cD0 + 8*M01*A1*cD1 - 
      4*M01*A1*lfr*cD0 + 4*M01*A1*lqr*cD0 - 2*M01*delta*f1*lqr - 4*M01*
      delta*B1*lfr + M01*delta*A1*lqr^2 + 4*M01*delta*G11t - 2*M00*f2*
      cD0 + 4*M00*f1^2*cD1 + 2*M00*f1^2*lqr*cD0 + 4*M00*B1*f1*lfr*cD0
       + 4*M00*A2*cD1 - 2*M00*A2*lfr*cD0 + 2*M00*A2*lqr*cD0 - 12*M00*A1
      *f1*cD2 + 8*M00*A1*f1*lfr*cD1 - 12*M00*A1*f1*lqr*cD1 + 2*M00*A1*
      f1*lqr*lfr*cD0 - 3*M00*A1*f1*lqr^2*cD0 - 8*M00*A1*B1*lfr*cD1 + 4*
      M00*A1*B1*lfr^2*cD0 - 4*M00*A1*B1*lqr*lfr*cD0 + 8*M00*A1^2*cD3 - 
      12*M00*A1^2*lfr*cD2 + 4*M00*A1^2*lfr^2*cD1 + 12*M00*A1^2*lqr*cD2
       - 8*M00*A1^2*lqr*lfr*cD1 + 6*M00*A1^2*lqr^2*cD1 - M00*A1^2*lqr^2
      *lfr*cD0 + M00*A1^2*lqr^3*cD0 - 4*M00*G11t*f1*cD0 + 8*M00*G11t*A1
      *cD1 - 4*M00*G11t*A1*lfr*cD0 + 4*M00*G11t*A1*lqr*cD0 + 4*M00*bt0*
      f1*cD1 + 2*M00*bt0*f1*lqr*cD0 - 4*M00*bt0*A1*cD2 + M00*bt0*A1*
      lfr^2*cD0 - 4*M00*bt0*A1*lqr*cD1 - M00*bt0*A1*lqr^2*cD0 - 4*M00*
      bt0*G11t*cD0 + 16*M00*zeta3*A1^2*cD0 + 8*M00*zeta2*A1*f1*cD0 - 16
      *M00*zeta2*A1^2*cD1 + 8*M00*zeta2*A1^2*lfr*cD0 - 8*M00*zeta2*A1^2
      *lqr*cD0 - M00*delta*f2*lqr + 1/2*M00*delta*f1^2*lqr^2 - 2*M00*
      delta*B2*lfr + 2*M00*delta*B1*f1*lqr*lfr + 2*M00*delta*B1^2*lfr^2
       + 1/2*M00*delta*A2*lqr^2 - 1/2*M00*delta*A1*f1*lqr^3 - M00*delta
      *A1*B1*lqr^2*lfr + 1/8*M00*delta*A1^2*lqr^4 + M00*delta*G21t - 2*
      M00*delta*G11t*f1*lqr - 4*M00*delta*G11t*B1*lfr + M00*delta*G11t*
      A1*lqr^2 + 2*M00*delta*G11t^2 + 1/2*M00*delta*bt0*f1*lqr^2 + M00*
      delta*bt0*B1*lfr^2 - 1/6*M00*delta*bt0*A1*lqr^3 + 2*M00*delta*bt0
      *G12t - 2*M00*delta*bt0*G11t*lqr - 8*M00*delta*zeta3*A1*f1 - 8*
      M00*delta*zeta3*A1^2*lfr + 8*M00*delta*zeta3*A1^2*lqr - 2*M00*
      delta*zeta2*f1^2 - 4*M00*delta*zeta2*A1*f1*lfr + 4*M00*delta*
      zeta2*A1*f1*lqr - 2*M00*delta*zeta2*A1^2*lfr^2 + 4*M00*delta*
      zeta2*A1^2*lqr*lfr - 2*M00*delta*zeta2*A1^2*lqr^2 - 4/5*M00*delta
      *zeta2^2*A1^2 ),
DeltaISV3 -> (  - 2*M11*f1*cD0 + 4*M11*A1*cD1 - 2*M11*A1*lfr*cD0 + 2*
      M11*A1*lqr*cD0 - M11*delta*f1*lqr - 2*M11*delta*B1*lfr + 1/2*M11*
      delta*A1*lqr^2 + 2*M11*delta*G11t + 2*M12*delta + 2*M03*delta - 4
      *M02*f1*cD0 + 8*M02*A1*cD1 - 4*M02*A1*lfr*cD0 + 4*M02*A1*lqr*cD0
       - 2*M02*delta*f1*lqr - 4*M02*delta*B1*lfr + M02*delta*A1*lqr^2
       + 4*M02*delta*G11t - 4*M01*f2*cD0 + 8*M01*f1^2*cD1 + 4*M01*f1^2*
      lqr*cD0 + 8*M01*B1*f1*lfr*cD0 + 8*M01*A2*cD1 - 4*M01*A2*lfr*cD0
       + 4*M01*A2*lqr*cD0 - 24*M01*A1*f1*cD2 + 16*M01*A1*f1*lfr*cD1 - 
      24*M01*A1*f1*lqr*cD1 + 4*M01*A1*f1*lqr*lfr*cD0 - 6*M01*A1*f1*
      lqr^2*cD0 - 16*M01*A1*B1*lfr*cD1 + 8*M01*A1*B1*lfr^2*cD0 - 8*M01*
      A1*B1*lqr*lfr*cD0 + 16*M01*A1^2*cD3 - 24*M01*A1^2*lfr*cD2 + 8*M01
      *A1^2*lfr^2*cD1 + 24*M01*A1^2*lqr*cD2 - 16*M01*A1^2*lqr*lfr*cD1
       + 12*M01*A1^2*lqr^2*cD1 - 2*M01*A1^2*lqr^2*lfr*cD0 + 2*M01*A1^2*
      lqr^3*cD0 - 8*M01*G11t*f1*cD0 + 16*M01*G11t*A1*cD1 - 8*M01*G11t*
      A1*lfr*cD0 + 8*M01*G11t*A1*lqr*cD0 + 8*M01*bt0*f1*cD1 + 4*M01*bt0
      *f1*lqr*cD0 - 8*M01*bt0*A1*cD2 + 2*M01*bt0*A1*lfr^2*cD0 - 8*M01*
      bt0*A1*lqr*cD1 - 2*M01*bt0*A1*lqr^2*cD0 - 8*M01*bt0*G11t*cD0 + 32
      *M01*zeta3*A1^2*cD0 + 16*M01*zeta2*A1*f1*cD0 - 32*M01*zeta2*A1^2*
      cD1 + 16*M01*zeta2*A1^2*lfr*cD0 - 16*M01*zeta2*A1^2*lqr*cD0 - 2*
      M01*delta*f2*lqr + M01*delta*f1^2*lqr^2 - 4*M01*delta*B2*lfr + 4*
      M01*delta*B1*f1*lqr*lfr + 4*M01*delta*B1^2*lfr^2 + M01*delta*A2*
      lqr^2 - M01*delta*A1*f1*lqr^3 - 2*M01*delta*A1*B1*lqr^2*lfr + 1/4
      *M01*delta*A1^2*lqr^4 + 2*M01*delta*G21t - 4*M01*delta*G11t*f1*
      lqr - 8*M01*delta*G11t*B1*lfr + 2*M01*delta*G11t*A1*lqr^2 + 4*M01
      *delta*G11t^2 + M01*delta*bt0*f1*lqr^2 + 2*M01*delta*bt0*B1*lfr^2
       - 1/3*M01*delta*bt0*A1*lqr^3 + 4*M01*delta*bt0*G12t - 4*M01*
      delta*bt0*G11t*lqr - 16*M01*delta*zeta3*A1*f1 - 16*M01*delta*
      zeta3*A1^2*lfr + 16*M01*delta*zeta3*A1^2*lqr - 4*M01*delta*zeta2*
      f1^2 - 8*M01*delta*zeta2*A1*f1*lfr + 8*M01*delta*zeta2*A1*f1*lqr
       - 4*M01*delta*zeta2*A1^2*lfr^2 + 8*M01*delta*zeta2*A1^2*lqr*lfr
       - 4*M01*delta*zeta2*A1^2*lqr^2 - 8/5*M01*delta*zeta2^2*A1^2 - 2*
      M00*f3*cD0 + 8*M00*f1*f2*cD1 + 4*M00*f1*f2*lqr*cD0 - 4*M00*f1^3*
      cD2 - 4*M00*f1^3*lqr*cD1 - M00*f1^3*lqr^2*cD0 + 4*M00*B2*f1*lfr*
      cD0 + 4*M00*B1*f2*lfr*cD0 - 8*M00*B1*f1^2*lfr*cD1 - 4*M00*B1*f1^2
      *lqr*lfr*cD0 - 4*M00*B1^2*f1*lfr^2*cD0 + 4*M00*A3*cD1 - 2*M00*A3*
      lfr*cD0 + 2*M00*A3*lqr*cD0 - 12*M00*A2*f1*cD2 + 8*M00*A2*f1*lfr*
      cD1 - 12*M00*A2*f1*lqr*cD1 + 2*M00*A2*f1*lqr*lfr*cD0 - 3*M00*A2*
      f1*lqr^2*cD0 - 8*M00*A2*B1*lfr*cD1 + 4*M00*A2*B1*lfr^2*cD0 - 4*
      M00*A2*B1*lqr*lfr*cD0 - 12*M00*A1*f2*cD2 + 8*M00*A1*f2*lfr*cD1 - 
      12*M00*A1*f2*lqr*cD1 + 2*M00*A1*f2*lqr*lfr*cD0 - 3*M00*A1*f2*
      lqr^2*cD0 + 16*M00*A1*f1^2*cD3 - 12*M00*A1*f1^2*lfr*cD2 + 24*M00*
      A1*f1^2*lqr*cD2 - 8*M00*A1*f1^2*lqr*lfr*cD1 + 12*M00*A1*f1^2*
      lqr^2*cD1 - M00*A1*f1^2*lqr^2*lfr*cD0 + 2*M00*A1*f1^2*lqr^3*cD0
       - 8*M00*A1*B2*lfr*cD1 + 4*M00*A1*B2*lfr^2*cD0 - 4*M00*A1*B2*lqr*
      lfr*cD0 + 24*M00*A1*B1*f1*lfr*cD2 - 16*M00*A1*B1*f1*lfr^2*cD1 + 
      24*M00*A1*B1*f1*lqr*lfr*cD1 - 4*M00*A1*B1*f1*lqr*lfr^2*cD0 + 6*
      M00*A1*B1*f1*lqr^2*lfr*cD0 + 8*M00*A1*B1^2*lfr^2*cD1 - 4*M00*A1*
      B1^2*lfr^3*cD0 + 4*M00*A1*B1^2*lqr*lfr^2*cD0 + 16*M00*A1*A2*cD3
       - 24*M00*A1*A2*lfr*cD2 + 8*M00*A1*A2*lfr^2*cD1 + 24*M00*A1*A2*
      lqr*cD2 - 16*M00*A1*A2*lqr*lfr*cD1 + 12*M00*A1*A2*lqr^2*cD1 - 2*
      M00*A1*A2*lqr^2*lfr*cD0 + 2*M00*A1*A2*lqr^3*cD0 - 20*M00*A1^2*f1*
      cD4 + 32*M00*A1^2*f1*lfr*cD3 - 12*M00*A1^2*f1*lfr^2*cD2 - 40*M00*
      A1^2*f1*lqr*cD3 + 36*M00*A1^2*f1*lqr*lfr*cD2 - 4*M00*A1^2*f1*lqr*
      lfr^2*cD1 - 30*M00*A1^2*f1*lqr^2*cD2 + 12*M00*A1^2*f1*lqr^2*lfr*
      cD1 - 10*M00*A1^2*f1*lqr^3*cD1 + M00*A1^2*f1*lqr^3*lfr*cD0 - 5/4*
      M00*A1^2*f1*lqr^4*cD0 - 16*M00*A1^2*B1*lfr*cD3 + 24*M00*A1^2*B1*
      lfr^2*cD2 - 8*M00*A1^2*B1*lfr^3*cD1 - 24*M00*A1^2*B1*lqr*lfr*cD2
       + 16*M00*A1^2*B1*lqr*lfr^2*cD1 - 12*M00*A1^2*B1*lqr^2*lfr*cD1 + 
      2*M00*A1^2*B1*lqr^2*lfr^2*cD0 - 2*M00*A1^2*B1*lqr^3*lfr*cD0 + 8*
      M00*A1^3*cD5 - 20*M00*A1^3*lfr*cD4 + 16*M00*A1^3*lfr^2*cD3 - 4*
      M00*A1^3*lfr^3*cD2 + 20*M00*A1^3*lqr*cD4 - 32*M00*A1^3*lqr*lfr*
      cD3 + 12*M00*A1^3*lqr*lfr^2*cD2 + 20*M00*A1^3*lqr^2*cD3 - 18*M00*
      A1^3*lqr^2*lfr*cD2 + 2*M00*A1^3*lqr^2*lfr^2*cD1 + 10*M00*A1^3*
      lqr^3*cD2 - 4*M00*A1^3*lqr^3*lfr*cD1 + 5/2*M00*A1^3*lqr^4*cD1 - 1/
      4*M00*A1^3*lqr^4*lfr*cD0 + 1/4*M00*A1^3*lqr^5*cD0 - 2*M00*G21t*f1
      *cD0 + 4*M00*G21t*A1*cD1 - 2*M00*G21t*A1*lfr*cD0 + 2*M00*G21t*A1*
      lqr*cD0 - 4*M00*G11t*f2*cD0 + 8*M00*G11t*f1^2*cD1 + 4*M00*G11t*
      f1^2*lqr*cD0 + 8*M00*G11t*B1*f1*lfr*cD0 + 8*M00*G11t*A2*cD1 - 4*
      M00*G11t*A2*lfr*cD0 + 4*M00*G11t*A2*lqr*cD0 - 24*M00*G11t*A1*f1*
      cD2 + 16*M00*G11t*A1*f1*lfr*cD1 - 24*M00*G11t*A1*f1*lqr*cD1 + 4*
      M00*G11t*A1*f1*lqr*lfr*cD0 - 6*M00*G11t*A1*f1*lqr^2*cD0 - 16*M00*
      G11t*A1*B1*lfr*cD1 + 8*M00*G11t*A1*B1*lfr^2*cD0 - 8*M00*G11t*A1*
      B1*lqr*lfr*cD0 + 16*M00*G11t*A1^2*cD3 - 24*M00*G11t*A1^2*lfr*cD2
       + 8*M00*G11t*A1^2*lfr^2*cD1 + 24*M00*G11t*A1^2*lqr*cD2 - 16*M00*
      G11t*A1^2*lqr*lfr*cD1 + 12*M00*G11t*A1^2*lqr^2*cD1 - 2*M00*G11t*
      A1^2*lqr^2*lfr*cD0 + 2*M00*G11t*A1^2*lqr^3*cD0 - 4*M00*G11t^2*f1*
      cD0 + 8*M00*G11t^2*A1*cD1 - 4*M00*G11t^2*A1*lfr*cD0 + 4*M00*
      G11t^2*A1*lqr*cD0 + 4*M00*bt1*f1*cD1 + 2*M00*bt1*f1*lqr*cD0 - 4*
      M00*bt1*A1*cD2 + M00*bt1*A1*lfr^2*cD0 - 4*M00*bt1*A1*lqr*cD1 - 
      M00*bt1*A1*lqr^2*cD0 - 4*M00*bt1*G11t*cD0 + 8*M00*bt0*f2*cD1 + 4*
      M00*bt0*f2*lqr*cD0 - 12*M00*bt0*f1^2*cD2 - 12*M00*bt0*f1^2*lqr*
      cD1 - 3*M00*bt0*f1^2*lqr^2*cD0 - 8*M00*bt0*B1*f1*lfr*cD1 - 2*M00*
      bt0*B1*f1*lfr^2*cD0 - 4*M00*bt0*B1*f1*lqr*lfr*cD0 - 8*M00*bt0*A2*
      cD2 + 2*M00*bt0*A2*lfr^2*cD0 - 8*M00*bt0*A2*lqr*cD1 - 2*M00*bt0*
      A2*lqr^2*cD0 + 80/3*M00*bt0*A1*f1*cD3 - 12*M00*bt0*A1*f1*lfr*cD2
       - 4*M00*bt0*A1*f1*lfr^2*cD1 + 40*M00*bt0*A1*f1*lqr*cD2 - 8*M00*
      bt0*A1*f1*lqr*lfr*cD1 - M00*bt0*A1*f1*lqr*lfr^2*cD0 + 20*M00*bt0*
      A1*f1*lqr^2*cD1 - M00*bt0*A1*f1*lqr^2*lfr*cD0 + 10/3*M00*bt0*A1*
      f1*lqr^3*cD0 + 8*M00*bt0*A1*B1*lfr*cD2 + 4*M00*bt0*A1*B1*lfr^2*
      cD1 - 4*M00*bt0*A1*B1*lfr^3*cD0 + 8*M00*bt0*A1*B1*lqr*lfr*cD1 + 2
      *M00*bt0*A1*B1*lqr*lfr^2*cD0 + 2*M00*bt0*A1*B1*lqr^2*lfr*cD0 - 40/
      3*M00*bt0*A1^2*cD4 + 32/3*M00*bt0*A1^2*lfr*cD3 + 6*M00*bt0*A1^2*
      lfr^2*cD2 - 4*M00*bt0*A1^2*lfr^3*cD1 - 80/3*M00*bt0*A1^2*lqr*cD3
       + 12*M00*bt0*A1^2*lqr*lfr*cD2 + 4*M00*bt0*A1^2*lqr*lfr^2*cD1 - 
      20*M00*bt0*A1^2*lqr^2*cD2 + 4*M00*bt0*A1^2*lqr^2*lfr*cD1 + 1/2*
      M00*bt0*A1^2*lqr^2*lfr^2*cD0 - 20/3*M00*bt0*A1^2*lqr^3*cD1 + 1/3*
      M00*bt0*A1^2*lqr^3*lfr*cD0 - 5/6*M00*bt0*A1^2*lqr^4*cD0 - 4*M00*
      bt0*G21t*cD0 - 4*M00*bt0*G12t*f1*cD0 + 8*M00*bt0*G12t*A1*cD1 - 4*
      M00*bt0*G12t*A1*lfr*cD0 + 4*M00*bt0*G12t*A1*lqr*cD0 + 24*M00*bt0*
      G11t*f1*cD1 + 12*M00*bt0*G11t*f1*lqr*cD0 + 8*M00*bt0*G11t*B1*lfr*
      cD0 - 32*M00*bt0*G11t*A1*cD2 + 16*M00*bt0*G11t*A1*lfr*cD1 + 2*M00
      *bt0*G11t*A1*lfr^2*cD0 - 32*M00*bt0*G11t*A1*lqr*cD1 + 4*M00*bt0*
      G11t*A1*lqr*lfr*cD0 - 8*M00*bt0*G11t*A1*lqr^2*cD0 - 8*M00*bt0*
      G11t^2*cD0 - 8*M00*bt0^2*f1*cD2 - 8*M00*bt0^2*f1*lqr*cD1 - 2*M00*
      bt0^2*f1*lqr^2*cD0 + 16/3*M00*bt0^2*A1*cD3 - 2/3*M00*bt0^2*A1*
      lfr^3*cD0 + 8*M00*bt0^2*A1*lqr*cD2 + 4*M00*bt0^2*A1*lqr^2*cD1 + 2/
      3*M00*bt0^2*A1*lqr^3*cD0 - 8*M00*bt0^2*G12t*cD0 + 16*M00*bt0^2*
      G11t*cD1 + 8*M00*bt0^2*G11t*lqr*cD0 + 192*M00*zeta5*A1^3*cD0 + 32
      *M00*zeta3*A1*f1^2*cD0 + 32*M00*zeta3*A1*A2*cD0 - 160*M00*zeta3*
      A1^2*f1*cD1 + 64*M00*zeta3*A1^2*f1*lfr*cD0 - 80*M00*zeta3*A1^2*f1
      *lqr*cD0 - 32*M00*zeta3*A1^2*B1*lfr*cD0 + 160*M00*zeta3*A1^3*cD2
       - 160*M00*zeta3*A1^3*lfr*cD1 + 32*M00*zeta3*A1^3*lfr^2*cD0 + 160
      *M00*zeta3*A1^3*lqr*cD1 - 64*M00*zeta3*A1^3*lqr*lfr*cD0 + 40*M00*
      zeta3*A1^3*lqr^2*cD0 + 32*M00*zeta3*G11t*A1^2*cD0 + 48*M00*zeta3*
      bt0*A1*f1*cD0 - 96*M00*zeta3*bt0*A1^2*cD1 + 16*M00*zeta3*bt0*A1^2
      *lfr*cD0 - 48*M00*zeta3*bt0*A1^2*lqr*cD0 + 4*M00*zeta2*f1^3*cD0
       + 8*M00*zeta2*A2*f1*cD0 + 8*M00*zeta2*A1*f2*cD0 - 40*M00*zeta2*
      A1*f1^2*cD1 + 12*M00*zeta2*A1*f1^2*lfr*cD0 - 20*M00*zeta2*A1*f1^2
      *lqr*cD0 - 16*M00*zeta2*A1*B1*f1*lfr*cD0 - 32*M00*zeta2*A1*A2*cD1
       + 16*M00*zeta2*A1*A2*lfr*cD0 - 16*M00*zeta2*A1*A2*lqr*cD0 + 96*
      M00*zeta2*A1^2*f1*cD2 - 80*M00*zeta2*A1^2*f1*lfr*cD1 + 12*M00*
      zeta2*A1^2*f1*lfr^2*cD0 + 96*M00*zeta2*A1^2*f1*lqr*cD1 - 32*M00*
      zeta2*A1^2*f1*lqr*lfr*cD0 + 24*M00*zeta2*A1^2*f1*lqr^2*cD0 + 32*
      M00*zeta2*A1^2*B1*lfr*cD1 - 16*M00*zeta2*A1^2*B1*lfr^2*cD0 + 16*
      M00*zeta2*A1^2*B1*lqr*lfr*cD0 - 64*M00*zeta2*A1^3*cD3 + 96*M00*
      zeta2*A1^3*lfr*cD2 - 40*M00*zeta2*A1^3*lfr^2*cD1 + 4*M00*zeta2*
      A1^3*lfr^3*cD0 - 96*M00*zeta2*A1^3*lqr*cD2 + 80*M00*zeta2*A1^3*
      lqr*lfr*cD1 - 12*M00*zeta2*A1^3*lqr*lfr^2*cD0 - 48*M00*zeta2*A1^3
      *lqr^2*cD1 + 16*M00*zeta2*A1^3*lqr^2*lfr*cD0 - 8*M00*zeta2*A1^3*
      lqr^3*cD0 + 16*M00*zeta2*G11t*A1*f1*cD0 - 32*M00*zeta2*G11t*A1^2*
      cD1 + 16*M00*zeta2*G11t*A1^2*lfr*cD0 - 16*M00*zeta2*G11t*A1^2*lqr
      *cD0 + 8*M00*zeta2*bt0*f1^2*cD0 - 48*M00*zeta2*bt0*A1*f1*cD1 + 8*
      M00*zeta2*bt0*A1*f1*lfr*cD0 - 24*M00*zeta2*bt0*A1*f1*lqr*cD0 + 48
      *M00*zeta2*bt0*A1^2*cD2 - 16*M00*zeta2*bt0*A1^2*lfr*cD1 - 4*M00*
      zeta2*bt0*A1^2*lfr^2*cD0 + 48*M00*zeta2*bt0*A1^2*lqr*cD1 - 8*M00*
      zeta2*bt0*A1^2*lqr*lfr*cD0 + 12*M00*zeta2*bt0*A1^2*lqr^2*cD0 + 16
      *M00*zeta2*bt0*G11t*A1*cD0 - 128*M00*zeta2*zeta3*A1^3*cD0 + 8*M00
      *zeta2^2*A1^2*f1*cD0 - 16*M00*zeta2^2*A1^3*cD1 + 8*M00*zeta2^2*
      A1^3*lfr*cD0 - 8*M00*zeta2^2*A1^3*lqr*cD0 + 16*M00*zeta2^2*bt0*
      A1^2*cD0 - M00*delta*f3*lqr + M00*delta*f1*f2*lqr^2 - 1/6*M00*
      delta*f1^3*lqr^3 - 2*M00*delta*B3*lfr + 2*M00*delta*B2*f1*lqr*lfr
       + 2*M00*delta*B1*f2*lqr*lfr - M00*delta*B1*f1^2*lqr^2*lfr + 4*
      M00*delta*B1*B2*lfr^2 - 2*M00*delta*B1^2*f1*lqr*lfr^2 - 4/3*M00*
      delta*B1^3*lfr^3 + 1/2*M00*delta*A3*lqr^2 - 1/2*M00*delta*A2*f1*
      lqr^3 - M00*delta*A2*B1*lqr^2*lfr - 1/2*M00*delta*A1*f2*lqr^3 + 1/
      4*M00*delta*A1*f1^2*lqr^4 - M00*delta*A1*B2*lqr^2*lfr + M00*delta
      *A1*B1*f1*lqr^3*lfr + M00*delta*A1*B1^2*lqr^2*lfr^2 + 1/4*M00*
      delta*A1*A2*lqr^4 - 1/8*M00*delta*A1^2*f1*lqr^5 - 1/4*M00*delta*
      A1^2*B1*lqr^4*lfr + 1/48*M00*delta*A1^3*lqr^6 + 2/3*M00*delta*
      G31t - M00*delta*G21t*f1*lqr - 2*M00*delta*G21t*B1*lfr + 1/2*M00*
      delta*G21t*A1*lqr^2 - 2*M00*delta*G11t*f2*lqr + M00*delta*G11t*
      f1^2*lqr^2 - 4*M00*delta*G11t*B2*lfr + 4*M00*delta*G11t*B1*f1*lqr
      *lfr + 4*M00*delta*G11t*B1^2*lfr^2 + M00*delta*G11t*A2*lqr^2 - 
      M00*delta*G11t*A1*f1*lqr^3 - 2*M00*delta*G11t*A1*B1*lqr^2*lfr + 1/
      4*M00*delta*G11t*A1^2*lqr^4 + 2*M00*delta*G11t*G21t - 2*M00*delta
      *G11t^2*f1*lqr - 4*M00*delta*G11t^2*B1*lfr + M00*delta*G11t^2*A1*
      lqr^2 + 4/3*M00*delta*G11t^3 + 1/2*M00*delta*bt1*f1*lqr^2 + M00*
      delta*bt1*B1*lfr^2 - 1/6*M00*delta*bt1*A1*lqr^3 + 4/3*M00*delta*
      bt1*G12t - 2*M00*delta*bt1*G11t*lqr + M00*delta*bt0*f2*lqr^2 - 1/
      2*M00*delta*bt0*f1^2*lqr^3 + 2*M00*delta*bt0*B2*lfr^2 - M00*delta
      *bt0*B1*f1*lqr*lfr^2 - M00*delta*bt0*B1*f1*lqr^2*lfr - 2*M00*
      delta*bt0*B1^2*lfr^3 - 1/3*M00*delta*bt0*A2*lqr^3 + 5/12*M00*
      delta*bt0*A1*f1*lqr^4 + 1/2*M00*delta*bt0*A1*B1*lqr^2*lfr^2 + 1/3
      *M00*delta*bt0*A1*B1*lqr^3*lfr - 1/12*M00*delta*bt0*A1^2*lqr^5 + 
      4/3*M00*delta*bt0*G22t - 2*M00*delta*bt0*G21t*lqr - 2*M00*delta*
      bt0*G12t*f1*lqr - 4*M00*delta*bt0*G12t*B1*lfr + M00*delta*bt0*
      G12t*A1*lqr^2 + 3*M00*delta*bt0*G11t*f1*lqr^2 + 2*M00*delta*bt0*
      G11t*B1*lfr^2 + 4*M00*delta*bt0*G11t*B1*lqr*lfr - 4/3*M00*delta*
      bt0*G11t*A1*lqr^3 + 4*M00*delta*bt0*G11t*G12t - 4*M00*delta*bt0*
      G11t^2*lqr - 1/3*M00*delta*bt0^2*f1*lqr^3 - 2/3*M00*delta*bt0^2*
      B1*lfr^3 + 1/12*M00*delta*bt0^2*A1*lqr^4 + 8/3*M00*delta*bt0^2*
      G13t - 4*M00*delta*bt0^2*G12t*lqr + 2*M00*delta*bt0^2*G11t*lqr^2
       - 96*M00*delta*zeta5*A1^2*f1 - 96*M00*delta*zeta5*A1^3*lfr + 96*
      M00*delta*zeta5*A1^3*lqr - 64*M00*delta*zeta5*bt0*A1^2 - 8/3*M00*
      delta*zeta3*f1^3 - 8*M00*delta*zeta3*A2*f1 - 8*M00*delta*zeta3*A1
      *f2 - 8*M00*delta*zeta3*A1*f1^2*lfr + 16*M00*delta*zeta3*A1*f1^2*
      lqr + 16*M00*delta*zeta3*A1*B1*f1*lfr - 16*M00*delta*zeta3*A1*A2*
      lfr + 16*M00*delta*zeta3*A1*A2*lqr - 8*M00*delta*zeta3*A1^2*f1*
      lfr^2 + 24*M00*delta*zeta3*A1^2*f1*lqr*lfr - 20*M00*delta*zeta3*
      A1^2*f1*lqr^2 + 16*M00*delta*zeta3*A1^2*B1*lfr^2 - 16*M00*delta*
      zeta3*A1^2*B1*lqr*lfr - 8/3*M00*delta*zeta3*A1^3*lfr^3 + 8*M00*
      delta*zeta3*A1^3*lqr*lfr^2 - 12*M00*delta*zeta3*A1^3*lqr^2*lfr + 
      20/3*M00*delta*zeta3*A1^3*lqr^3 - 16*M00*delta*zeta3*G11t*A1*f1
       - 16*M00*delta*zeta3*G11t*A1^2*lfr + 16*M00*delta*zeta3*G11t*
      A1^2*lqr - 8*M00*delta*zeta3*bt0*f1^2 - 8*M00*delta*zeta3*bt0*A1*
      f1*lfr + 24*M00*delta*zeta3*bt0*A1*f1*lqr + 4*M00*delta*zeta3*bt0
      *A1^2*lfr^2 + 8*M00*delta*zeta3*bt0*A1^2*lqr*lfr - 12*M00*delta*
      zeta3*bt0*A1^2*lqr^2 - 16*M00*delta*zeta3*bt0*G11t*A1 + 160/3*M00
      *delta*zeta3^2*A1^3 - 4*M00*delta*zeta2*f1*f2 + 2*M00*delta*zeta2
      *f1^3*lqr + 4*M00*delta*zeta2*B1*f1^2*lfr - 4*M00*delta*zeta2*A2*
      f1*lfr + 4*M00*delta*zeta2*A2*f1*lqr - 4*M00*delta*zeta2*A1*f2*
      lfr + 4*M00*delta*zeta2*A1*f2*lqr + 4*M00*delta*zeta2*A1*f1^2*lqr
      *lfr - 5*M00*delta*zeta2*A1*f1^2*lqr^2 + 8*M00*delta*zeta2*A1*B1*
      f1*lfr^2 - 8*M00*delta*zeta2*A1*B1*f1*lqr*lfr - 4*M00*delta*zeta2
      *A1*A2*lfr^2 + 8*M00*delta*zeta2*A1*A2*lqr*lfr - 4*M00*delta*
      zeta2*A1*A2*lqr^2 + 2*M00*delta*zeta2*A1^2*f1*lqr*lfr^2 - 6*M00*
      delta*zeta2*A1^2*f1*lqr^2*lfr + 4*M00*delta*zeta2*A1^2*f1*lqr^3
       + 4*M00*delta*zeta2*A1^2*B1*lfr^3 - 8*M00*delta*zeta2*A1^2*B1*
      lqr*lfr^2 + 4*M00*delta*zeta2*A1^2*B1*lqr^2*lfr - M00*delta*zeta2
      *A1^3*lqr^2*lfr^2 + 2*M00*delta*zeta2*A1^3*lqr^3*lfr - M00*delta*
      zeta2*A1^3*lqr^4 - 4*M00*delta*zeta2*G11t*f1^2 - 8*M00*delta*
      zeta2*G11t*A1*f1*lfr + 8*M00*delta*zeta2*G11t*A1*f1*lqr - 4*M00*
      delta*zeta2*G11t*A1^2*lfr^2 + 8*M00*delta*zeta2*G11t*A1^2*lqr*lfr
       - 4*M00*delta*zeta2*G11t*A1^2*lqr^2 + 4*M00*delta*zeta2*bt0*f1^2
      *lqr + 2*M00*delta*zeta2*bt0*A1*f1*lfr^2 + 4*M00*delta*zeta2*bt0*
      A1*f1*lqr*lfr - 6*M00*delta*zeta2*bt0*A1*f1*lqr^2 + 2*M00*delta*
      zeta2*bt0*A1^2*lfr^3 - 2*M00*delta*zeta2*bt0*A1^2*lqr*lfr^2 - 2*
      M00*delta*zeta2*bt0*A1^2*lqr^2*lfr + 2*M00*delta*zeta2*bt0*A1^2*
      lqr^3 - 8*M00*delta*zeta2*bt0*G11t*f1 - 8*M00*delta*zeta2*bt0*
      G11t*A1*lfr + 8*M00*delta*zeta2*bt0*G11t*A1*lqr + 64*M00*delta*
      zeta2*zeta3*A1^2*f1 + 64*M00*delta*zeta2*zeta3*A1^3*lfr - 64*M00*
      delta*zeta2*zeta3*A1^3*lqr + 32*M00*delta*zeta2*zeta3*bt0*A1^2 - 
      8/5*M00*delta*zeta2^2*A1*f1^2 - 8/5*M00*delta*zeta2^2*A1*A2 - 16/
      5*M00*delta*zeta2^2*A1^2*f1*lfr + 4*M00*delta*zeta2^2*A1^2*f1*lqr
       + 8/5*M00*delta*zeta2^2*A1^2*B1*lfr - 8/5*M00*delta*zeta2^2*A1^3
      *lfr^2 + 16/5*M00*delta*zeta2^2*A1^3*lqr*lfr - 2*M00*delta*
      zeta2^2*A1^3*lqr^2 - 8/5*M00*delta*zeta2^2*G11t*A1^2 - 8*M00*
      delta*zeta2^2*bt0*A1*f1 - 32/5*M00*delta*zeta2^2*bt0*A1^2*lfr + 8
      *M00*delta*zeta2^2*bt0*A1^2*lqr - 928/105*M00*delta*zeta2^3*A1^3 ),
DeltaISV4 -> ( M22*delta - 2*M11*f2*cD0 + 4*M11*f1^2*cD1 + 2*M11*f1^2*
      lqr*cD0 + 4*M11*B1*f1*lfr*cD0 + 4*M11*A2*cD1 - 2*M11*A2*lfr*cD0
       + 2*M11*A2*lqr*cD0 - 12*M11*A1*f1*cD2 + 8*M11*A1*f1*lfr*cD1 - 12
      *M11*A1*f1*lqr*cD1 + 2*M11*A1*f1*lqr*lfr*cD0 - 3*M11*A1*f1*lqr^2*
      cD0 - 8*M11*A1*B1*lfr*cD1 + 4*M11*A1*B1*lfr^2*cD0 - 4*M11*A1*B1*
      lqr*lfr*cD0 + 8*M11*A1^2*cD3 - 12*M11*A1^2*lfr*cD2 + 4*M11*A1^2*
      lfr^2*cD1 + 12*M11*A1^2*lqr*cD2 - 8*M11*A1^2*lqr*lfr*cD1 + 6*M11*
      A1^2*lqr^2*cD1 - M11*A1^2*lqr^2*lfr*cD0 + M11*A1^2*lqr^3*cD0 - 4*
      M11*G11t*f1*cD0 + 8*M11*G11t*A1*cD1 - 4*M11*G11t*A1*lfr*cD0 + 4*
      M11*G11t*A1*lqr*cD0 + 4*M11*bt0*f1*cD1 + 2*M11*bt0*f1*lqr*cD0 - 4
      *M11*bt0*A1*cD2 + M11*bt0*A1*lfr^2*cD0 - 4*M11*bt0*A1*lqr*cD1 - 
      M11*bt0*A1*lqr^2*cD0 - 4*M11*bt0*G11t*cD0 + 16*M11*zeta3*A1^2*cD0
       + 8*M11*zeta2*A1*f1*cD0 - 16*M11*zeta2*A1^2*cD1 + 8*M11*zeta2*
      A1^2*lfr*cD0 - 8*M11*zeta2*A1^2*lqr*cD0 - M11*delta*f2*lqr + 1/2*
      M11*delta*f1^2*lqr^2 - 2*M11*delta*B2*lfr + 2*M11*delta*B1*f1*lqr
      *lfr + 2*M11*delta*B1^2*lfr^2 + 1/2*M11*delta*A2*lqr^2 - 1/2*M11*
      delta*A1*f1*lqr^3 - M11*delta*A1*B1*lqr^2*lfr + 1/8*M11*delta*
      A1^2*lqr^4 + M11*delta*G21t - 2*M11*delta*G11t*f1*lqr - 4*M11*
      delta*G11t*B1*lfr + M11*delta*G11t*A1*lqr^2 + 2*M11*delta*G11t^2
       + 1/2*M11*delta*bt0*f1*lqr^2 + M11*delta*bt0*B1*lfr^2 - 1/6*M11*
      delta*bt0*A1*lqr^3 + 2*M11*delta*bt0*G12t - 2*M11*delta*bt0*G11t*
      lqr - 8*M11*delta*zeta3*A1*f1 - 8*M11*delta*zeta3*A1^2*lfr + 8*
      M11*delta*zeta3*A1^2*lqr - 2*M11*delta*zeta2*f1^2 - 4*M11*delta*
      zeta2*A1*f1*lfr + 4*M11*delta*zeta2*A1*f1*lqr - 2*M11*delta*zeta2
      *A1^2*lfr^2 + 4*M11*delta*zeta2*A1^2*lqr*lfr - 2*M11*delta*zeta2*
      A1^2*lqr^2 - 4/5*M11*delta*zeta2^2*A1^2 + 2*M13*delta - 4*M12*f1*
      cD0 + 8*M12*A1*cD1 - 4*M12*A1*lfr*cD0 + 4*M12*A1*lqr*cD0 - 2*M12*
      delta*f1*lqr - 4*M12*delta*B1*lfr + M12*delta*A1*lqr^2 + 4*M12*
      delta*G11t + 2*M04*delta - 4*M03*f1*cD0 + 8*M03*A1*cD1 - 4*M03*A1
      *lfr*cD0 + 4*M03*A1*lqr*cD0 - 2*M03*delta*f1*lqr - 4*M03*delta*B1
      *lfr + M03*delta*A1*lqr^2 + 4*M03*delta*G11t - 4*M02*f2*cD0 + 8*
      M02*f1^2*cD1 + 4*M02*f1^2*lqr*cD0 + 8*M02*B1*f1*lfr*cD0 + 8*M02*
      A2*cD1 - 4*M02*A2*lfr*cD0 + 4*M02*A2*lqr*cD0 - 24*M02*A1*f1*cD2
       + 16*M02*A1*f1*lfr*cD1 - 24*M02*A1*f1*lqr*cD1 + 4*M02*A1*f1*lqr*
      lfr*cD0 - 6*M02*A1*f1*lqr^2*cD0 - 16*M02*A1*B1*lfr*cD1 + 8*M02*A1
      *B1*lfr^2*cD0 - 8*M02*A1*B1*lqr*lfr*cD0 + 16*M02*A1^2*cD3 - 24*
      M02*A1^2*lfr*cD2 + 8*M02*A1^2*lfr^2*cD1 + 24*M02*A1^2*lqr*cD2 - 
      16*M02*A1^2*lqr*lfr*cD1 + 12*M02*A1^2*lqr^2*cD1 - 2*M02*A1^2*
      lqr^2*lfr*cD0 + 2*M02*A1^2*lqr^3*cD0 - 8*M02*G11t*f1*cD0 + 16*M02
      *G11t*A1*cD1 - 8*M02*G11t*A1*lfr*cD0 + 8*M02*G11t*A1*lqr*cD0 + 8*
      M02*bt0*f1*cD1 + 4*M02*bt0*f1*lqr*cD0 - 8*M02*bt0*A1*cD2 + 2*M02*
      bt0*A1*lfr^2*cD0 - 8*M02*bt0*A1*lqr*cD1 - 2*M02*bt0*A1*lqr^2*cD0
       - 8*M02*bt0*G11t*cD0 + 32*M02*zeta3*A1^2*cD0 + 16*M02*zeta2*A1*
      f1*cD0 - 32*M02*zeta2*A1^2*cD1 + 16*M02*zeta2*A1^2*lfr*cD0 - 16*
      M02*zeta2*A1^2*lqr*cD0 - 2*M02*delta*f2*lqr + M02*delta*f1^2*
      lqr^2 - 4*M02*delta*B2*lfr + 4*M02*delta*B1*f1*lqr*lfr + 4*M02*
      delta*B1^2*lfr^2 + M02*delta*A2*lqr^2 - M02*delta*A1*f1*lqr^3 - 2
      *M02*delta*A1*B1*lqr^2*lfr + 1/4*M02*delta*A1^2*lqr^4 + 2*M02*
      delta*G21t - 4*M02*delta*G11t*f1*lqr - 8*M02*delta*G11t*B1*lfr + 
      2*M02*delta*G11t*A1*lqr^2 + 4*M02*delta*G11t^2 + M02*delta*bt0*f1
      *lqr^2 + 2*M02*delta*bt0*B1*lfr^2 - 1/3*M02*delta*bt0*A1*lqr^3 + 
      4*M02*delta*bt0*G12t - 4*M02*delta*bt0*G11t*lqr - 16*M02*delta*
      zeta3*A1*f1 - 16*M02*delta*zeta3*A1^2*lfr + 16*M02*delta*zeta3*
      A1^2*lqr - 4*M02*delta*zeta2*f1^2 - 8*M02*delta*zeta2*A1*f1*lfr
       + 8*M02*delta*zeta2*A1*f1*lqr - 4*M02*delta*zeta2*A1^2*lfr^2 + 8
      *M02*delta*zeta2*A1^2*lqr*lfr - 4*M02*delta*zeta2*A1^2*lqr^2 - 8/
      5*M02*delta*zeta2^2*A1^2 - 4*M01*f3*cD0 + 16*M01*f1*f2*cD1 + 8*
      M01*f1*f2*lqr*cD0 - 8*M01*f1^3*cD2 - 8*M01*f1^3*lqr*cD1 - 2*M01*
      f1^3*lqr^2*cD0 + 8*M01*B2*f1*lfr*cD0 + 8*M01*B1*f2*lfr*cD0 - 16*
      M01*B1*f1^2*lfr*cD1 - 8*M01*B1*f1^2*lqr*lfr*cD0 - 8*M01*B1^2*f1*
      lfr^2*cD0 + 8*M01*A3*cD1 - 4*M01*A3*lfr*cD0 + 4*M01*A3*lqr*cD0 - 
      24*M01*A2*f1*cD2 + 16*M01*A2*f1*lfr*cD1 - 24*M01*A2*f1*lqr*cD1 + 
      4*M01*A2*f1*lqr*lfr*cD0 - 6*M01*A2*f1*lqr^2*cD0 - 16*M01*A2*B1*
      lfr*cD1 + 8*M01*A2*B1*lfr^2*cD0 - 8*M01*A2*B1*lqr*lfr*cD0 - 24*
      M01*A1*f2*cD2 + 16*M01*A1*f2*lfr*cD1 - 24*M01*A1*f2*lqr*cD1 + 4*
      M01*A1*f2*lqr*lfr*cD0 - 6*M01*A1*f2*lqr^2*cD0 + 32*M01*A1*f1^2*
      cD3 - 24*M01*A1*f1^2*lfr*cD2 + 48*M01*A1*f1^2*lqr*cD2 - 16*M01*A1
      *f1^2*lqr*lfr*cD1 + 24*M01*A1*f1^2*lqr^2*cD1 - 2*M01*A1*f1^2*
      lqr^2*lfr*cD0 + 4*M01*A1*f1^2*lqr^3*cD0 - 16*M01*A1*B2*lfr*cD1 + 
      8*M01*A1*B2*lfr^2*cD0 - 8*M01*A1*B2*lqr*lfr*cD0 + 48*M01*A1*B1*f1
      *lfr*cD2 - 32*M01*A1*B1*f1*lfr^2*cD1 + 48*M01*A1*B1*f1*lqr*lfr*
      cD1 - 8*M01*A1*B1*f1*lqr*lfr^2*cD0 + 12*M01*A1*B1*f1*lqr^2*lfr*
      cD0 + 16*M01*A1*B1^2*lfr^2*cD1 - 8*M01*A1*B1^2*lfr^3*cD0 + 8*M01*
      A1*B1^2*lqr*lfr^2*cD0 + 32*M01*A1*A2*cD3 - 48*M01*A1*A2*lfr*cD2
       + 16*M01*A1*A2*lfr^2*cD1 + 48*M01*A1*A2*lqr*cD2 - 32*M01*A1*A2*
      lqr*lfr*cD1 + 24*M01*A1*A2*lqr^2*cD1 - 4*M01*A1*A2*lqr^2*lfr*cD0
       + 4*M01*A1*A2*lqr^3*cD0 - 40*M01*A1^2*f1*cD4 + 64*M01*A1^2*f1*
      lfr*cD3 - 24*M01*A1^2*f1*lfr^2*cD2 - 80*M01*A1^2*f1*lqr*cD3 + 72*
      M01*A1^2*f1*lqr*lfr*cD2 - 8*M01*A1^2*f1*lqr*lfr^2*cD1 - 60*M01*
      A1^2*f1*lqr^2*cD2 + 24*M01*A1^2*f1*lqr^2*lfr*cD1 - 20*M01*A1^2*f1
      *lqr^3*cD1 + 2*M01*A1^2*f1*lqr^3*lfr*cD0 - 5/2*M01*A1^2*f1*lqr^4*
      cD0 - 32*M01*A1^2*B1*lfr*cD3 + 48*M01*A1^2*B1*lfr^2*cD2 - 16*M01*
      A1^2*B1*lfr^3*cD1 - 48*M01*A1^2*B1*lqr*lfr*cD2 + 32*M01*A1^2*B1*
      lqr*lfr^2*cD1 - 24*M01*A1^2*B1*lqr^2*lfr*cD1 + 4*M01*A1^2*B1*
      lqr^2*lfr^2*cD0 - 4*M01*A1^2*B1*lqr^3*lfr*cD0 + 16*M01*A1^3*cD5
       - 40*M01*A1^3*lfr*cD4 + 32*M01*A1^3*lfr^2*cD3 - 8*M01*A1^3*lfr^3
      *cD2 + 40*M01*A1^3*lqr*cD4 - 64*M01*A1^3*lqr*lfr*cD3 + 24*M01*
      A1^3*lqr*lfr^2*cD2 + 40*M01*A1^3*lqr^2*cD3 - 36*M01*A1^3*lqr^2*
      lfr*cD2 + 4*M01*A1^3*lqr^2*lfr^2*cD1 + 20*M01*A1^3*lqr^3*cD2 - 8*
      M01*A1^3*lqr^3*lfr*cD1 + 5*M01*A1^3*lqr^4*cD1 - 1/2*M01*A1^3*
      lqr^4*lfr*cD0 + 1/2*M01*A1^3*lqr^5*cD0 - 4*M01*G21t*f1*cD0 + 8*
      M01*G21t*A1*cD1 - 4*M01*G21t*A1*lfr*cD0 + 4*M01*G21t*A1*lqr*cD0
       - 8*M01*G11t*f2*cD0 + 16*M01*G11t*f1^2*cD1 + 8*M01*G11t*f1^2*lqr
      *cD0 + 16*M01*G11t*B1*f1*lfr*cD0 + 16*M01*G11t*A2*cD1 - 8*M01*
      G11t*A2*lfr*cD0 + 8*M01*G11t*A2*lqr*cD0 - 48*M01*G11t*A1*f1*cD2
       + 32*M01*G11t*A1*f1*lfr*cD1 - 48*M01*G11t*A1*f1*lqr*cD1 + 8*M01*
      G11t*A1*f1*lqr*lfr*cD0 - 12*M01*G11t*A1*f1*lqr^2*cD0 - 32*M01*
      G11t*A1*B1*lfr*cD1 + 16*M01*G11t*A1*B1*lfr^2*cD0 - 16*M01*G11t*A1
      *B1*lqr*lfr*cD0 + 32*M01*G11t*A1^2*cD3 - 48*M01*G11t*A1^2*lfr*cD2
       + 16*M01*G11t*A1^2*lfr^2*cD1 + 48*M01*G11t*A1^2*lqr*cD2 - 32*M01
      *G11t*A1^2*lqr*lfr*cD1 + 24*M01*G11t*A1^2*lqr^2*cD1 - 4*M01*G11t*
      A1^2*lqr^2*lfr*cD0 + 4*M01*G11t*A1^2*lqr^3*cD0 - 8*M01*G11t^2*f1*
      cD0 + 16*M01*G11t^2*A1*cD1 - 8*M01*G11t^2*A1*lfr*cD0 + 8*M01*
      G11t^2*A1*lqr*cD0 + 8*M01*bt1*f1*cD1 + 4*M01*bt1*f1*lqr*cD0 - 8*
      M01*bt1*A1*cD2 + 2*M01*bt1*A1*lfr^2*cD0 - 8*M01*bt1*A1*lqr*cD1 - 
      2*M01*bt1*A1*lqr^2*cD0 - 8*M01*bt1*G11t*cD0 + 16*M01*bt0*f2*cD1
       + 8*M01*bt0*f2*lqr*cD0 - 24*M01*bt0*f1^2*cD2 - 24*M01*bt0*f1^2*
      lqr*cD1 - 6*M01*bt0*f1^2*lqr^2*cD0 - 16*M01*bt0*B1*f1*lfr*cD1 - 4
      *M01*bt0*B1*f1*lfr^2*cD0 - 8*M01*bt0*B1*f1*lqr*lfr*cD0 - 16*M01*
      bt0*A2*cD2 + 4*M01*bt0*A2*lfr^2*cD0 - 16*M01*bt0*A2*lqr*cD1 - 4*
      M01*bt0*A2*lqr^2*cD0 + 160/3*M01*bt0*A1*f1*cD3 - 24*M01*bt0*A1*f1
      *lfr*cD2 - 8*M01*bt0*A1*f1*lfr^2*cD1 + 80*M01*bt0*A1*f1*lqr*cD2
       - 16*M01*bt0*A1*f1*lqr*lfr*cD1 - 2*M01*bt0*A1*f1*lqr*lfr^2*cD0
       + 40*M01*bt0*A1*f1*lqr^2*cD1 - 2*M01*bt0*A1*f1*lqr^2*lfr*cD0 + 
      20/3*M01*bt0*A1*f1*lqr^3*cD0 + 16*M01*bt0*A1*B1*lfr*cD2 + 8*M01*
      bt0*A1*B1*lfr^2*cD1 - 8*M01*bt0*A1*B1*lfr^3*cD0 + 16*M01*bt0*A1*
      B1*lqr*lfr*cD1 + 4*M01*bt0*A1*B1*lqr*lfr^2*cD0 + 4*M01*bt0*A1*B1*
      lqr^2*lfr*cD0 - 80/3*M01*bt0*A1^2*cD4 + 64/3*M01*bt0*A1^2*lfr*cD3
       + 12*M01*bt0*A1^2*lfr^2*cD2 - 8*M01*bt0*A1^2*lfr^3*cD1 - 160/3*
      M01*bt0*A1^2*lqr*cD3 + 24*M01*bt0*A1^2*lqr*lfr*cD2 + 8*M01*bt0*
      A1^2*lqr*lfr^2*cD1 - 40*M01*bt0*A1^2*lqr^2*cD2 + 8*M01*bt0*A1^2*
      lqr^2*lfr*cD1 + M01*bt0*A1^2*lqr^2*lfr^2*cD0 - 40/3*M01*bt0*A1^2*
      lqr^3*cD1 + 2/3*M01*bt0*A1^2*lqr^3*lfr*cD0 - 5/3*M01*bt0*A1^2*
      lqr^4*cD0 - 8*M01*bt0*G21t*cD0 - 8*M01*bt0*G12t*f1*cD0 + 16*M01*
      bt0*G12t*A1*cD1 - 8*M01*bt0*G12t*A1*lfr*cD0 + 8*M01*bt0*G12t*A1*
      lqr*cD0 + 48*M01*bt0*G11t*f1*cD1 + 24*M01*bt0*G11t*f1*lqr*cD0 + 
      16*M01*bt0*G11t*B1*lfr*cD0 - 64*M01*bt0*G11t*A1*cD2 + 32*M01*bt0*
      G11t*A1*lfr*cD1 + 4*M01*bt0*G11t*A1*lfr^2*cD0 - 64*M01*bt0*G11t*
      A1*lqr*cD1 + 8*M01*bt0*G11t*A1*lqr*lfr*cD0 - 16*M01*bt0*G11t*A1*
      lqr^2*cD0 - 16*M01*bt0*G11t^2*cD0 - 16*M01*bt0^2*f1*cD2 - 16*M01*
      bt0^2*f1*lqr*cD1 - 4*M01*bt0^2*f1*lqr^2*cD0 + 32/3*M01*bt0^2*A1*
      cD3 - 4/3*M01*bt0^2*A1*lfr^3*cD0 + 16*M01*bt0^2*A1*lqr*cD2 + 8*
      M01*bt0^2*A1*lqr^2*cD1 + 4/3*M01*bt0^2*A1*lqr^3*cD0 - 16*M01*
      bt0^2*G12t*cD0 + 32*M01*bt0^2*G11t*cD1 + 16*M01*bt0^2*G11t*lqr*
      cD0 + 384*M01*zeta5*A1^3*cD0 + 64*M01*zeta3*A1*f1^2*cD0 + 64*M01*
      zeta3*A1*A2*cD0 - 320*M01*zeta3*A1^2*f1*cD1 + 128*M01*zeta3*A1^2*
      f1*lfr*cD0 - 160*M01*zeta3*A1^2*f1*lqr*cD0 - 64*M01*zeta3*A1^2*B1
      *lfr*cD0 + 320*M01*zeta3*A1^3*cD2 - 320*M01*zeta3*A1^3*lfr*cD1 + 
      64*M01*zeta3*A1^3*lfr^2*cD0 + 320*M01*zeta3*A1^3*lqr*cD1 - 128*
      M01*zeta3*A1^3*lqr*lfr*cD0 + 80*M01*zeta3*A1^3*lqr^2*cD0 + 64*M01
      *zeta3*G11t*A1^2*cD0 + 96*M01*zeta3*bt0*A1*f1*cD0 - 192*M01*zeta3
      *bt0*A1^2*cD1 + 32*M01*zeta3*bt0*A1^2*lfr*cD0 - 96*M01*zeta3*bt0*
      A1^2*lqr*cD0 + 8*M01*zeta2*f1^3*cD0 + 16*M01*zeta2*A2*f1*cD0 + 16
      *M01*zeta2*A1*f2*cD0 - 80*M01*zeta2*A1*f1^2*cD1 + 24*M01*zeta2*A1
      *f1^2*lfr*cD0 - 40*M01*zeta2*A1*f1^2*lqr*cD0 - 32*M01*zeta2*A1*B1
      *f1*lfr*cD0 - 64*M01*zeta2*A1*A2*cD1 + 32*M01*zeta2*A1*A2*lfr*cD0
       - 32*M01*zeta2*A1*A2*lqr*cD0 + 192*M01*zeta2*A1^2*f1*cD2 - 160*
      M01*zeta2*A1^2*f1*lfr*cD1 + 24*M01*zeta2*A1^2*f1*lfr^2*cD0 + 192*
      M01*zeta2*A1^2*f1*lqr*cD1 - 64*M01*zeta2*A1^2*f1*lqr*lfr*cD0 + 48
      *M01*zeta2*A1^2*f1*lqr^2*cD0 + 64*M01*zeta2*A1^2*B1*lfr*cD1 - 32*
      M01*zeta2*A1^2*B1*lfr^2*cD0 + 32*M01*zeta2*A1^2*B1*lqr*lfr*cD0 - 
      128*M01*zeta2*A1^3*cD3 + 192*M01*zeta2*A1^3*lfr*cD2 - 80*M01*
      zeta2*A1^3*lfr^2*cD1 + 8*M01*zeta2*A1^3*lfr^3*cD0 - 192*M01*zeta2
      *A1^3*lqr*cD2 + 160*M01*zeta2*A1^3*lqr*lfr*cD1 - 24*M01*zeta2*
      A1^3*lqr*lfr^2*cD0 - 96*M01*zeta2*A1^3*lqr^2*cD1 + 32*M01*zeta2*
      A1^3*lqr^2*lfr*cD0 - 16*M01*zeta2*A1^3*lqr^3*cD0 + 32*M01*zeta2*
      G11t*A1*f1*cD0 - 64*M01*zeta2*G11t*A1^2*cD1 + 32*M01*zeta2*G11t*
      A1^2*lfr*cD0 - 32*M01*zeta2*G11t*A1^2*lqr*cD0 + 16*M01*zeta2*bt0*
      f1^2*cD0 - 96*M01*zeta2*bt0*A1*f1*cD1 + 16*M01*zeta2*bt0*A1*f1*
      lfr*cD0 - 48*M01*zeta2*bt0*A1*f1*lqr*cD0 + 96*M01*zeta2*bt0*A1^2*
      cD2 - 32*M01*zeta2*bt0*A1^2*lfr*cD1 - 8*M01*zeta2*bt0*A1^2*lfr^2*
      cD0 + 96*M01*zeta2*bt0*A1^2*lqr*cD1 - 16*M01*zeta2*bt0*A1^2*lqr*
      lfr*cD0 + 24*M01*zeta2*bt0*A1^2*lqr^2*cD0 + 32*M01*zeta2*bt0*G11t
      *A1*cD0 - 256*M01*zeta2*zeta3*A1^3*cD0 + 16*M01*zeta2^2*A1^2*f1*
      cD0 - 32*M01*zeta2^2*A1^3*cD1 + 16*M01*zeta2^2*A1^3*lfr*cD0 - 16*
      M01*zeta2^2*A1^3*lqr*cD0 + 32*M01*zeta2^2*bt0*A1^2*cD0 - 2*M01*
      delta*f3*lqr + 2*M01*delta*f1*f2*lqr^2 - 1/3*M01*delta*f1^3*lqr^3
       - 4*M01*delta*B3*lfr + 4*M01*delta*B2*f1*lqr*lfr + 4*M01*delta*
      B1*f2*lqr*lfr - 2*M01*delta*B1*f1^2*lqr^2*lfr + 8*M01*delta*B1*B2
      *lfr^2 - 4*M01*delta*B1^2*f1*lqr*lfr^2 - 8/3*M01*delta*B1^3*lfr^3
       + M01*delta*A3*lqr^2 - M01*delta*A2*f1*lqr^3 - 2*M01*delta*A2*B1
      *lqr^2*lfr - M01*delta*A1*f2*lqr^3 + 1/2*M01*delta*A1*f1^2*lqr^4
       - 2*M01*delta*A1*B2*lqr^2*lfr + 2*M01*delta*A1*B1*f1*lqr^3*lfr
       + 2*M01*delta*A1*B1^2*lqr^2*lfr^2 + 1/2*M01*delta*A1*A2*lqr^4 - 
      1/4*M01*delta*A1^2*f1*lqr^5 - 1/2*M01*delta*A1^2*B1*lqr^4*lfr + 1/
      24*M01*delta*A1^3*lqr^6 + 4/3*M01*delta*G31t - 2*M01*delta*G21t*
      f1*lqr - 4*M01*delta*G21t*B1*lfr + M01*delta*G21t*A1*lqr^2 - 4*
      M01*delta*G11t*f2*lqr + 2*M01*delta*G11t*f1^2*lqr^2 - 8*M01*delta
      *G11t*B2*lfr + 8*M01*delta*G11t*B1*f1*lqr*lfr + 8*M01*delta*G11t*
      B1^2*lfr^2 + 2*M01*delta*G11t*A2*lqr^2 - 2*M01*delta*G11t*A1*f1*
      lqr^3 - 4*M01*delta*G11t*A1*B1*lqr^2*lfr + 1/2*M01*delta*G11t*
      A1^2*lqr^4 + 4*M01*delta*G11t*G21t - 4*M01*delta*G11t^2*f1*lqr - 
      8*M01*delta*G11t^2*B1*lfr + 2*M01*delta*G11t^2*A1*lqr^2 + 8/3*M01
      *delta*G11t^3 + M01*delta*bt1*f1*lqr^2 + 2*M01*delta*bt1*B1*lfr^2
       - 1/3*M01*delta*bt1*A1*lqr^3 + 8/3*M01*delta*bt1*G12t - 4*M01*
      delta*bt1*G11t*lqr + 2*M01*delta*bt0*f2*lqr^2 - M01*delta*bt0*
      f1^2*lqr^3 + 4*M01*delta*bt0*B2*lfr^2 - 2*M01*delta*bt0*B1*f1*lqr
      *lfr^2 - 2*M01*delta*bt0*B1*f1*lqr^2*lfr - 4*M01*delta*bt0*B1^2*
      lfr^3 - 2/3*M01*delta*bt0*A2*lqr^3 + 5/6*M01*delta*bt0*A1*f1*
      lqr^4 + M01*delta*bt0*A1*B1*lqr^2*lfr^2 + 2/3*M01*delta*bt0*A1*B1
      *lqr^3*lfr - 1/6*M01*delta*bt0*A1^2*lqr^5 + 8/3*M01*delta*bt0*
      G22t - 4*M01*delta*bt0*G21t*lqr - 4*M01*delta*bt0*G12t*f1*lqr - 8
      *M01*delta*bt0*G12t*B1*lfr + 2*M01*delta*bt0*G12t*A1*lqr^2 + 6*
      M01*delta*bt0*G11t*f1*lqr^2 + 4*M01*delta*bt0*G11t*B1*lfr^2 + 8*
      M01*delta*bt0*G11t*B1*lqr*lfr - 8/3*M01*delta*bt0*G11t*A1*lqr^3
       + 8*M01*delta*bt0*G11t*G12t - 8*M01*delta*bt0*G11t^2*lqr - 2/3*
      M01*delta*bt0^2*f1*lqr^3 - 4/3*M01*delta*bt0^2*B1*lfr^3 + 1/6*M01
      *delta*bt0^2*A1*lqr^4 + 16/3*M01*delta*bt0^2*G13t - 8*M01*delta*
      bt0^2*G12t*lqr + 4*M01*delta*bt0^2*G11t*lqr^2 - 192*M01*delta*
      zeta5*A1^2*f1 - 192*M01*delta*zeta5*A1^3*lfr + 192*M01*delta*
      zeta5*A1^3*lqr - 128*M01*delta*zeta5*bt0*A1^2 - 16/3*M01*delta*
      zeta3*f1^3 - 16*M01*delta*zeta3*A2*f1 - 16*M01*delta*zeta3*A1*f2
       - 16*M01*delta*zeta3*A1*f1^2*lfr + 32*M01*delta*zeta3*A1*f1^2*
      lqr + 32*M01*delta*zeta3*A1*B1*f1*lfr - 32*M01*delta*zeta3*A1*A2*
      lfr + 32*M01*delta*zeta3*A1*A2*lqr - 16*M01*delta*zeta3*A1^2*f1*
      lfr^2 + 48*M01*delta*zeta3*A1^2*f1*lqr*lfr - 40*M01*delta*zeta3*
      A1^2*f1*lqr^2 + 32*M01*delta*zeta3*A1^2*B1*lfr^2 - 32*M01*delta*
      zeta3*A1^2*B1*lqr*lfr - 16/3*M01*delta*zeta3*A1^3*lfr^3 + 16*M01*
      delta*zeta3*A1^3*lqr*lfr^2 - 24*M01*delta*zeta3*A1^3*lqr^2*lfr + 
      40/3*M01*delta*zeta3*A1^3*lqr^3 - 32*M01*delta*zeta3*G11t*A1*f1
       - 32*M01*delta*zeta3*G11t*A1^2*lfr + 32*M01*delta*zeta3*G11t*
      A1^2*lqr - 16*M01*delta*zeta3*bt0*f1^2 - 16*M01*delta*zeta3*bt0*
      A1*f1*lfr + 48*M01*delta*zeta3*bt0*A1*f1*lqr + 8*M01*delta*zeta3*
      bt0*A1^2*lfr^2 + 16*M01*delta*zeta3*bt0*A1^2*lqr*lfr - 24*M01*
      delta*zeta3*bt0*A1^2*lqr^2 - 32*M01*delta*zeta3*bt0*G11t*A1 + 320/
      3*M01*delta*zeta3^2*A1^3 - 8*M01*delta*zeta2*f1*f2 + 4*M01*delta*
      zeta2*f1^3*lqr + 8*M01*delta*zeta2*B1*f1^2*lfr - 8*M01*delta*
      zeta2*A2*f1*lfr + 8*M01*delta*zeta2*A2*f1*lqr - 8*M01*delta*zeta2
      *A1*f2*lfr + 8*M01*delta*zeta2*A1*f2*lqr + 8*M01*delta*zeta2*A1*
      f1^2*lqr*lfr - 10*M01*delta*zeta2*A1*f1^2*lqr^2 + 16*M01*delta*
      zeta2*A1*B1*f1*lfr^2 - 16*M01*delta*zeta2*A1*B1*f1*lqr*lfr - 8*
      M01*delta*zeta2*A1*A2*lfr^2 + 16*M01*delta*zeta2*A1*A2*lqr*lfr - 
      8*M01*delta*zeta2*A1*A2*lqr^2 + 4*M01*delta*zeta2*A1^2*f1*lqr*
      lfr^2 - 12*M01*delta*zeta2*A1^2*f1*lqr^2*lfr + 8*M01*delta*zeta2*
      A1^2*f1*lqr^3 + 8*M01*delta*zeta2*A1^2*B1*lfr^3 - 16*M01*delta*
      zeta2*A1^2*B1*lqr*lfr^2 + 8*M01*delta*zeta2*A1^2*B1*lqr^2*lfr - 2
      *M01*delta*zeta2*A1^3*lqr^2*lfr^2 + 4*M01*delta*zeta2*A1^3*lqr^3*
      lfr - 2*M01*delta*zeta2*A1^3*lqr^4 - 8*M01*delta*zeta2*G11t*f1^2
       - 16*M01*delta*zeta2*G11t*A1*f1*lfr + 16*M01*delta*zeta2*G11t*A1
      *f1*lqr - 8*M01*delta*zeta2*G11t*A1^2*lfr^2 + 16*M01*delta*zeta2*
      G11t*A1^2*lqr*lfr - 8*M01*delta*zeta2*G11t*A1^2*lqr^2 + 8*M01*
      delta*zeta2*bt0*f1^2*lqr + 4*M01*delta*zeta2*bt0*A1*f1*lfr^2 + 8*
      M01*delta*zeta2*bt0*A1*f1*lqr*lfr - 12*M01*delta*zeta2*bt0*A1*f1*
      lqr^2 + 4*M01*delta*zeta2*bt0*A1^2*lfr^3 - 4*M01*delta*zeta2*bt0*
      A1^2*lqr*lfr^2 - 4*M01*delta*zeta2*bt0*A1^2*lqr^2*lfr + 4*M01*
      delta*zeta2*bt0*A1^2*lqr^3 - 16*M01*delta*zeta2*bt0*G11t*f1 - 16*
      M01*delta*zeta2*bt0*G11t*A1*lfr + 16*M01*delta*zeta2*bt0*G11t*A1*
      lqr + 128*M01*delta*zeta2*zeta3*A1^2*f1 + 128*M01*delta*zeta2*
      zeta3*A1^3*lfr - 128*M01*delta*zeta2*zeta3*A1^3*lqr + 64*M01*
      delta*zeta2*zeta3*bt0*A1^2 - 16/5*M01*delta*zeta2^2*A1*f1^2 - 16/
      5*M01*delta*zeta2^2*A1*A2 - 32/5*M01*delta*zeta2^2*A1^2*f1*lfr + 
      8*M01*delta*zeta2^2*A1^2*f1*lqr + 16/5*M01*delta*zeta2^2*A1^2*B1*
      lfr - 16/5*M01*delta*zeta2^2*A1^3*lfr^2 + 32/5*M01*delta*zeta2^2*
      A1^3*lqr*lfr - 4*M01*delta*zeta2^2*A1^3*lqr^2 - 16/5*M01*delta*
      zeta2^2*G11t*A1^2 - 16*M01*delta*zeta2^2*bt0*A1*f1 - 64/5*M01*
      delta*zeta2^2*bt0*A1^2*lfr + 16*M01*delta*zeta2^2*bt0*A1^2*lqr - 
      1856/105*M01*delta*zeta2^3*A1^3 - 2*M00*f4*cD0 + 4*M00*f2^2*cD1
       + 2*M00*f2^2*lqr*cD0 + 8*M00*f1*f3*cD1 + 4*M00*f1*f3*lqr*cD0 - 
      12*M00*f1^2*f2*cD2 - 12*M00*f1^2*f2*lqr*cD1 - 3*M00*f1^2*f2*lqr^2
      *cD0 + 8/3*M00*f1^4*cD3 + 4*M00*f1^4*lqr*cD2 + 2*M00*f1^4*lqr^2*
      cD1 + 1/3*M00*f1^4*lqr^3*cD0 + 4*M00*B3*f1*lfr*cD0 + 4*M00*B2*f2*
      lfr*cD0 - 8*M00*B2*f1^2*lfr*cD1 - 4*M00*B2*f1^2*lqr*lfr*cD0 + 4*
      M00*B1*f3*lfr*cD0 - 16*M00*B1*f1*f2*lfr*cD1 - 8*M00*B1*f1*f2*lqr*
      lfr*cD0 + 8*M00*B1*f1^3*lfr*cD2 + 8*M00*B1*f1^3*lqr*lfr*cD1 + 2*
      M00*B1*f1^3*lqr^2*lfr*cD0 - 8*M00*B1*B2*f1*lfr^2*cD0 - 4*M00*B1^2
      *f2*lfr^2*cD0 + 8*M00*B1^2*f1^2*lfr^2*cD1 + 4*M00*B1^2*f1^2*lqr*
      lfr^2*cD0 + 8/3*M00*B1^3*f1*lfr^3*cD0 + 4*M00*A4*cD1 - 2*M00*A4*
      lfr*cD0 + 2*M00*A4*lqr*cD0 - 12*M00*A3*f1*cD2 + 8*M00*A3*f1*lfr*
      cD1 - 12*M00*A3*f1*lqr*cD1 + 2*M00*A3*f1*lqr*lfr*cD0 - 3*M00*A3*
      f1*lqr^2*cD0 - 8*M00*A3*B1*lfr*cD1 + 4*M00*A3*B1*lfr^2*cD0 - 4*
      M00*A3*B1*lqr*lfr*cD0 - 12*M00*A2*f2*cD2 + 8*M00*A2*f2*lfr*cD1 - 
      12*M00*A2*f2*lqr*cD1 + 2*M00*A2*f2*lqr*lfr*cD0 - 3*M00*A2*f2*
      lqr^2*cD0 + 16*M00*A2*f1^2*cD3 - 12*M00*A2*f1^2*lfr*cD2 + 24*M00*
      A2*f1^2*lqr*cD2 - 8*M00*A2*f1^2*lqr*lfr*cD1 + 12*M00*A2*f1^2*
      lqr^2*cD1 - M00*A2*f1^2*lqr^2*lfr*cD0 + 2*M00*A2*f1^2*lqr^3*cD0
       - 8*M00*A2*B2*lfr*cD1 + 4*M00*A2*B2*lfr^2*cD0 - 4*M00*A2*B2*lqr*
      lfr*cD0 + 24*M00*A2*B1*f1*lfr*cD2 - 16*M00*A2*B1*f1*lfr^2*cD1 + 
      24*M00*A2*B1*f1*lqr*lfr*cD1 - 4*M00*A2*B1*f1*lqr*lfr^2*cD0 + 6*
      M00*A2*B1*f1*lqr^2*lfr*cD0 + 8*M00*A2*B1^2*lfr^2*cD1 - 4*M00*A2*
      B1^2*lfr^3*cD0 + 4*M00*A2*B1^2*lqr*lfr^2*cD0 + 8*M00*A2^2*cD3 - 
      12*M00*A2^2*lfr*cD2 + 4*M00*A2^2*lfr^2*cD1 + 12*M00*A2^2*lqr*cD2
       - 8*M00*A2^2*lqr*lfr*cD1 + 6*M00*A2^2*lqr^2*cD1 - M00*A2^2*lqr^2
      *lfr*cD0 + M00*A2^2*lqr^3*cD0 - 12*M00*A1*f3*cD2 + 8*M00*A1*f3*
      lfr*cD1 - 12*M00*A1*f3*lqr*cD1 + 2*M00*A1*f3*lqr*lfr*cD0 - 3*M00*
      A1*f3*lqr^2*cD0 + 32*M00*A1*f1*f2*cD3 - 24*M00*A1*f1*f2*lfr*cD2
       + 48*M00*A1*f1*f2*lqr*cD2 - 16*M00*A1*f1*f2*lqr*lfr*cD1 + 24*M00
      *A1*f1*f2*lqr^2*cD1 - 2*M00*A1*f1*f2*lqr^2*lfr*cD0 + 4*M00*A1*f1*
      f2*lqr^3*cD0 - 40/3*M00*A1*f1^3*cD4 + 32/3*M00*A1*f1^3*lfr*cD3 - 
      80/3*M00*A1*f1^3*lqr*cD3 + 12*M00*A1*f1^3*lqr*lfr*cD2 - 20*M00*A1
      *f1^3*lqr^2*cD2 + 4*M00*A1*f1^3*lqr^2*lfr*cD1 - 20/3*M00*A1*f1^3*
      lqr^3*cD1 + 1/3*M00*A1*f1^3*lqr^3*lfr*cD0 - 5/6*M00*A1*f1^3*lqr^4
      *cD0 - 8*M00*A1*B3*lfr*cD1 + 4*M00*A1*B3*lfr^2*cD0 - 4*M00*A1*B3*
      lqr*lfr*cD0 + 24*M00*A1*B2*f1*lfr*cD2 - 16*M00*A1*B2*f1*lfr^2*cD1
       + 24*M00*A1*B2*f1*lqr*lfr*cD1 - 4*M00*A1*B2*f1*lqr*lfr^2*cD0 + 6
      *M00*A1*B2*f1*lqr^2*lfr*cD0 + 24*M00*A1*B1*f2*lfr*cD2 - 16*M00*A1
      *B1*f2*lfr^2*cD1 + 24*M00*A1*B1*f2*lqr*lfr*cD1 - 4*M00*A1*B1*f2*
      lqr*lfr^2*cD0 + 6*M00*A1*B1*f2*lqr^2*lfr*cD0 - 32*M00*A1*B1*f1^2*
      lfr*cD3 + 24*M00*A1*B1*f1^2*lfr^2*cD2 - 48*M00*A1*B1*f1^2*lqr*lfr
      *cD2 + 16*M00*A1*B1*f1^2*lqr*lfr^2*cD1 - 24*M00*A1*B1*f1^2*lqr^2*
      lfr*cD1 + 2*M00*A1*B1*f1^2*lqr^2*lfr^2*cD0 - 4*M00*A1*B1*f1^2*
      lqr^3*lfr*cD0 + 16*M00*A1*B1*B2*lfr^2*cD1 - 8*M00*A1*B1*B2*lfr^3*
      cD0 + 8*M00*A1*B1*B2*lqr*lfr^2*cD0 - 24*M00*A1*B1^2*f1*lfr^2*cD2
       + 16*M00*A1*B1^2*f1*lfr^3*cD1 - 24*M00*A1*B1^2*f1*lqr*lfr^2*cD1
       + 4*M00*A1*B1^2*f1*lqr*lfr^3*cD0 - 6*M00*A1*B1^2*f1*lqr^2*lfr^2*
      cD0 - 16/3*M00*A1*B1^3*lfr^3*cD1 + 8/3*M00*A1*B1^3*lfr^4*cD0 - 8/
      3*M00*A1*B1^3*lqr*lfr^3*cD0 + 16*M00*A1*A3*cD3 - 24*M00*A1*A3*lfr
      *cD2 + 8*M00*A1*A3*lfr^2*cD1 + 24*M00*A1*A3*lqr*cD2 - 16*M00*A1*
      A3*lqr*lfr*cD1 + 12*M00*A1*A3*lqr^2*cD1 - 2*M00*A1*A3*lqr^2*lfr*
      cD0 + 2*M00*A1*A3*lqr^3*cD0 - 40*M00*A1*A2*f1*cD4 + 64*M00*A1*A2*
      f1*lfr*cD3 - 24*M00*A1*A2*f1*lfr^2*cD2 - 80*M00*A1*A2*f1*lqr*cD3
       + 72*M00*A1*A2*f1*lqr*lfr*cD2 - 8*M00*A1*A2*f1*lqr*lfr^2*cD1 - 
      60*M00*A1*A2*f1*lqr^2*cD2 + 24*M00*A1*A2*f1*lqr^2*lfr*cD1 - 20*
      M00*A1*A2*f1*lqr^3*cD1 + 2*M00*A1*A2*f1*lqr^3*lfr*cD0 - 5/2*M00*
      A1*A2*f1*lqr^4*cD0 - 32*M00*A1*A2*B1*lfr*cD3 + 48*M00*A1*A2*B1*
      lfr^2*cD2 - 16*M00*A1*A2*B1*lfr^3*cD1 - 48*M00*A1*A2*B1*lqr*lfr*
      cD2 + 32*M00*A1*A2*B1*lqr*lfr^2*cD1 - 24*M00*A1*A2*B1*lqr^2*lfr*
      cD1 + 4*M00*A1*A2*B1*lqr^2*lfr^2*cD0 - 4*M00*A1*A2*B1*lqr^3*lfr*
      cD0 - 20*M00*A1^2*f2*cD4 + 32*M00*A1^2*f2*lfr*cD3 - 12*M00*A1^2*
      f2*lfr^2*cD2 - 40*M00*A1^2*f2*lqr*cD3 + 36*M00*A1^2*f2*lqr*lfr*
      cD2 - 4*M00*A1^2*f2*lqr*lfr^2*cD1 - 30*M00*A1^2*f2*lqr^2*cD2 + 12
      *M00*A1^2*f2*lqr^2*lfr*cD1 - 10*M00*A1^2*f2*lqr^3*cD1 + M00*A1^2*
      f2*lqr^3*lfr*cD0 - 5/4*M00*A1^2*f2*lqr^4*cD0 + 24*M00*A1^2*f1^2*
      cD5 - 40*M00*A1^2*f1^2*lfr*cD4 + 16*M00*A1^2*f1^2*lfr^2*cD3 + 60*
      M00*A1^2*f1^2*lqr*cD4 - 64*M00*A1^2*f1^2*lqr*lfr*cD3 + 12*M00*
      A1^2*f1^2*lqr*lfr^2*cD2 + 60*M00*A1^2*f1^2*lqr^2*cD3 - 36*M00*
      A1^2*f1^2*lqr^2*lfr*cD2 + 2*M00*A1^2*f1^2*lqr^2*lfr^2*cD1 + 30*
      M00*A1^2*f1^2*lqr^3*cD2 - 8*M00*A1^2*f1^2*lqr^3*lfr*cD1 + 15/2*
      M00*A1^2*f1^2*lqr^4*cD1 - 1/2*M00*A1^2*f1^2*lqr^4*lfr*cD0 + 3/4*
      M00*A1^2*f1^2*lqr^5*cD0 - 16*M00*A1^2*B2*lfr*cD3 + 24*M00*A1^2*B2
      *lfr^2*cD2 - 8*M00*A1^2*B2*lfr^3*cD1 - 24*M00*A1^2*B2*lqr*lfr*cD2
       + 16*M00*A1^2*B2*lqr*lfr^2*cD1 - 12*M00*A1^2*B2*lqr^2*lfr*cD1 + 
      2*M00*A1^2*B2*lqr^2*lfr^2*cD0 - 2*M00*A1^2*B2*lqr^3*lfr*cD0 + 40*
      M00*A1^2*B1*f1*lfr*cD4 - 64*M00*A1^2*B1*f1*lfr^2*cD3 + 24*M00*
      A1^2*B1*f1*lfr^3*cD2 + 80*M00*A1^2*B1*f1*lqr*lfr*cD3 - 72*M00*
      A1^2*B1*f1*lqr*lfr^2*cD2 + 8*M00*A1^2*B1*f1*lqr*lfr^3*cD1 + 60*
      M00*A1^2*B1*f1*lqr^2*lfr*cD2 - 24*M00*A1^2*B1*f1*lqr^2*lfr^2*cD1
       + 20*M00*A1^2*B1*f1*lqr^3*lfr*cD1 - 2*M00*A1^2*B1*f1*lqr^3*lfr^2
      *cD0 + 5/2*M00*A1^2*B1*f1*lqr^4*lfr*cD0 + 16*M00*A1^2*B1^2*lfr^2*
      cD3 - 24*M00*A1^2*B1^2*lfr^3*cD2 + 8*M00*A1^2*B1^2*lfr^4*cD1 + 24
      *M00*A1^2*B1^2*lqr*lfr^2*cD2 - 16*M00*A1^2*B1^2*lqr*lfr^3*cD1 + 
      12*M00*A1^2*B1^2*lqr^2*lfr^2*cD1 - 2*M00*A1^2*B1^2*lqr^2*lfr^3*
      cD0 + 2*M00*A1^2*B1^2*lqr^3*lfr^2*cD0 + 24*M00*A1^2*A2*cD5 - 60*
      M00*A1^2*A2*lfr*cD4 + 48*M00*A1^2*A2*lfr^2*cD3 - 12*M00*A1^2*A2*
      lfr^3*cD2 + 60*M00*A1^2*A2*lqr*cD4 - 96*M00*A1^2*A2*lqr*lfr*cD3
       + 36*M00*A1^2*A2*lqr*lfr^2*cD2 + 60*M00*A1^2*A2*lqr^2*cD3 - 54*
      M00*A1^2*A2*lqr^2*lfr*cD2 + 6*M00*A1^2*A2*lqr^2*lfr^2*cD1 + 30*
      M00*A1^2*A2*lqr^3*cD2 - 12*M00*A1^2*A2*lqr^3*lfr*cD1 + 15/2*M00*
      A1^2*A2*lqr^4*cD1 - 3/4*M00*A1^2*A2*lqr^4*lfr*cD0 + 3/4*M00*A1^2*
      A2*lqr^5*cD0 - 56/3*M00*A1^3*f1*cD6 + 48*M00*A1^3*f1*lfr*cD5 - 40
      *M00*A1^3*f1*lfr^2*cD4 + 32/3*M00*A1^3*f1*lfr^3*cD3 - 56*M00*A1^3
      *f1*lqr*cD5 + 100*M00*A1^3*f1*lqr*lfr*cD4 - 48*M00*A1^3*f1*lqr*
      lfr^2*cD3 + 4*M00*A1^3*f1*lqr*lfr^3*cD2 - 70*M00*A1^3*f1*lqr^2*
      cD4 + 80*M00*A1^3*f1*lqr^2*lfr*cD3 - 18*M00*A1^3*f1*lqr^2*lfr^2*
      cD2 - 140/3*M00*A1^3*f1*lqr^3*cD3 + 30*M00*A1^3*f1*lqr^3*lfr*cD2
       - 2*M00*A1^3*f1*lqr^3*lfr^2*cD1 - 35/2*M00*A1^3*f1*lqr^4*cD2 + 5
      *M00*A1^3*f1*lqr^4*lfr*cD1 - 7/2*M00*A1^3*f1*lqr^5*cD1 + 1/4*M00*
      A1^3*f1*lqr^5*lfr*cD0 - 7/24*M00*A1^3*f1*lqr^6*cD0 - 16*M00*A1^3*
      B1*lfr*cD5 + 40*M00*A1^3*B1*lfr^2*cD4 - 32*M00*A1^3*B1*lfr^3*cD3
       + 8*M00*A1^3*B1*lfr^4*cD2 - 40*M00*A1^3*B1*lqr*lfr*cD4 + 64*M00*
      A1^3*B1*lqr*lfr^2*cD3 - 24*M00*A1^3*B1*lqr*lfr^3*cD2 - 40*M00*
      A1^3*B1*lqr^2*lfr*cD3 + 36*M00*A1^3*B1*lqr^2*lfr^2*cD2 - 4*M00*
      A1^3*B1*lqr^2*lfr^3*cD1 - 20*M00*A1^3*B1*lqr^3*lfr*cD2 + 8*M00*
      A1^3*B1*lqr^3*lfr^2*cD1 - 5*M00*A1^3*B1*lqr^4*lfr*cD1 + 1/2*M00*
      A1^3*B1*lqr^4*lfr^2*cD0 - 1/2*M00*A1^3*B1*lqr^5*lfr*cD0 + 16/3*
      M00*A1^4*cD7 - 56/3*M00*A1^4*lfr*cD6 + 24*M00*A1^4*lfr^2*cD5 - 40/
      3*M00*A1^4*lfr^3*cD4 + 8/3*M00*A1^4*lfr^4*cD3 + 56/3*M00*A1^4*lqr
      *cD6 - 48*M00*A1^4*lqr*lfr*cD5 + 40*M00*A1^4*lqr*lfr^2*cD4 - 32/3
      *M00*A1^4*lqr*lfr^3*cD3 + 28*M00*A1^4*lqr^2*cD5 - 50*M00*A1^4*
      lqr^2*lfr*cD4 + 24*M00*A1^4*lqr^2*lfr^2*cD3 - 2*M00*A1^4*lqr^2*
      lfr^3*cD2 + 70/3*M00*A1^4*lqr^3*cD4 - 80/3*M00*A1^4*lqr^3*lfr*cD3
       + 6*M00*A1^4*lqr^3*lfr^2*cD2 + 35/3*M00*A1^4*lqr^4*cD3 - 15/2*
      M00*A1^4*lqr^4*lfr*cD2 + 1/2*M00*A1^4*lqr^4*lfr^2*cD1 + 7/2*M00*
      A1^4*lqr^5*cD2 - M00*A1^4*lqr^5*lfr*cD1 + 7/12*M00*A1^4*lqr^6*cD1
       - 1/24*M00*A1^4*lqr^6*lfr*cD0 + 1/24*M00*A1^4*lqr^7*cD0 - 4/3*
      M00*G31t*f1*cD0 + 8/3*M00*G31t*A1*cD1 - 4/3*M00*G31t*A1*lfr*cD0
       + 4/3*M00*G31t*A1*lqr*cD0 - 2*M00*G21t*f2*cD0 + 4*M00*G21t*f1^2*
      cD1 + 2*M00*G21t*f1^2*lqr*cD0 + 4*M00*G21t*B1*f1*lfr*cD0 + 4*M00*
      G21t*A2*cD1 - 2*M00*G21t*A2*lfr*cD0 + 2*M00*G21t*A2*lqr*cD0 - 12*
      M00*G21t*A1*f1*cD2 + 8*M00*G21t*A1*f1*lfr*cD1 - 12*M00*G21t*A1*f1
      *lqr*cD1 + 2*M00*G21t*A1*f1*lqr*lfr*cD0 - 3*M00*G21t*A1*f1*lqr^2*
      cD0 - 8*M00*G21t*A1*B1*lfr*cD1 + 4*M00*G21t*A1*B1*lfr^2*cD0 - 4*
      M00*G21t*A1*B1*lqr*lfr*cD0 + 8*M00*G21t*A1^2*cD3 - 12*M00*G21t*
      A1^2*lfr*cD2 + 4*M00*G21t*A1^2*lfr^2*cD1 + 12*M00*G21t*A1^2*lqr*
      cD2 - 8*M00*G21t*A1^2*lqr*lfr*cD1 + 6*M00*G21t*A1^2*lqr^2*cD1 - 
      M00*G21t*A1^2*lqr^2*lfr*cD0 + M00*G21t*A1^2*lqr^3*cD0 - 4*M00*
      G11t*f3*cD0 + 16*M00*G11t*f1*f2*cD1 + 8*M00*G11t*f1*f2*lqr*cD0 - 
      8*M00*G11t*f1^3*cD2 - 8*M00*G11t*f1^3*lqr*cD1 - 2*M00*G11t*f1^3*
      lqr^2*cD0 + 8*M00*G11t*B2*f1*lfr*cD0 + 8*M00*G11t*B1*f2*lfr*cD0
       - 16*M00*G11t*B1*f1^2*lfr*cD1 - 8*M00*G11t*B1*f1^2*lqr*lfr*cD0
       - 8*M00*G11t*B1^2*f1*lfr^2*cD0 + 8*M00*G11t*A3*cD1 - 4*M00*G11t*
      A3*lfr*cD0 + 4*M00*G11t*A3*lqr*cD0 - 24*M00*G11t*A2*f1*cD2 + 16*
      M00*G11t*A2*f1*lfr*cD1 - 24*M00*G11t*A2*f1*lqr*cD1 + 4*M00*G11t*
      A2*f1*lqr*lfr*cD0 - 6*M00*G11t*A2*f1*lqr^2*cD0 - 16*M00*G11t*A2*
      B1*lfr*cD1 + 8*M00*G11t*A2*B1*lfr^2*cD0 - 8*M00*G11t*A2*B1*lqr*
      lfr*cD0 - 24*M00*G11t*A1*f2*cD2 + 16*M00*G11t*A1*f2*lfr*cD1 - 24*
      M00*G11t*A1*f2*lqr*cD1 + 4*M00*G11t*A1*f2*lqr*lfr*cD0 - 6*M00*
      G11t*A1*f2*lqr^2*cD0 + 32*M00*G11t*A1*f1^2*cD3 - 24*M00*G11t*A1*
      f1^2*lfr*cD2 + 48*M00*G11t*A1*f1^2*lqr*cD2 - 16*M00*G11t*A1*f1^2*
      lqr*lfr*cD1 + 24*M00*G11t*A1*f1^2*lqr^2*cD1 - 2*M00*G11t*A1*f1^2*
      lqr^2*lfr*cD0 + 4*M00*G11t*A1*f1^2*lqr^3*cD0 - 16*M00*G11t*A1*B2*
      lfr*cD1 + 8*M00*G11t*A1*B2*lfr^2*cD0 - 8*M00*G11t*A1*B2*lqr*lfr*
      cD0 + 48*M00*G11t*A1*B1*f1*lfr*cD2 - 32*M00*G11t*A1*B1*f1*lfr^2*
      cD1 + 48*M00*G11t*A1*B1*f1*lqr*lfr*cD1 - 8*M00*G11t*A1*B1*f1*lqr*
      lfr^2*cD0 + 12*M00*G11t*A1*B1*f1*lqr^2*lfr*cD0 + 16*M00*G11t*A1*
      B1^2*lfr^2*cD1 - 8*M00*G11t*A1*B1^2*lfr^3*cD0 + 8*M00*G11t*A1*
      B1^2*lqr*lfr^2*cD0 + 32*M00*G11t*A1*A2*cD3 - 48*M00*G11t*A1*A2*
      lfr*cD2 + 16*M00*G11t*A1*A2*lfr^2*cD1 + 48*M00*G11t*A1*A2*lqr*cD2
       - 32*M00*G11t*A1*A2*lqr*lfr*cD1 + 24*M00*G11t*A1*A2*lqr^2*cD1 - 
      4*M00*G11t*A1*A2*lqr^2*lfr*cD0 + 4*M00*G11t*A1*A2*lqr^3*cD0 - 40*
      M00*G11t*A1^2*f1*cD4 + 64*M00*G11t*A1^2*f1*lfr*cD3 - 24*M00*G11t*
      A1^2*f1*lfr^2*cD2 - 80*M00*G11t*A1^2*f1*lqr*cD3 + 72*M00*G11t*
      A1^2*f1*lqr*lfr*cD2 - 8*M00*G11t*A1^2*f1*lqr*lfr^2*cD1 - 60*M00*
      G11t*A1^2*f1*lqr^2*cD2 + 24*M00*G11t*A1^2*f1*lqr^2*lfr*cD1 - 20*
      M00*G11t*A1^2*f1*lqr^3*cD1 + 2*M00*G11t*A1^2*f1*lqr^3*lfr*cD0 - 5/
      2*M00*G11t*A1^2*f1*lqr^4*cD0 - 32*M00*G11t*A1^2*B1*lfr*cD3 + 48*
      M00*G11t*A1^2*B1*lfr^2*cD2 - 16*M00*G11t*A1^2*B1*lfr^3*cD1 - 48*
      M00*G11t*A1^2*B1*lqr*lfr*cD2 + 32*M00*G11t*A1^2*B1*lqr*lfr^2*cD1
       - 24*M00*G11t*A1^2*B1*lqr^2*lfr*cD1 + 4*M00*G11t*A1^2*B1*lqr^2*
      lfr^2*cD0 - 4*M00*G11t*A1^2*B1*lqr^3*lfr*cD0 + 16*M00*G11t*A1^3*
      cD5 - 40*M00*G11t*A1^3*lfr*cD4 + 32*M00*G11t*A1^3*lfr^2*cD3 - 8*
      M00*G11t*A1^3*lfr^3*cD2 + 40*M00*G11t*A1^3*lqr*cD4 - 64*M00*G11t*
      A1^3*lqr*lfr*cD3 + 24*M00*G11t*A1^3*lqr*lfr^2*cD2 + 40*M00*G11t*
      A1^3*lqr^2*cD3 - 36*M00*G11t*A1^3*lqr^2*lfr*cD2 + 4*M00*G11t*A1^3
      *lqr^2*lfr^2*cD1 + 20*M00*G11t*A1^3*lqr^3*cD2 - 8*M00*G11t*A1^3*
      lqr^3*lfr*cD1 + 5*M00*G11t*A1^3*lqr^4*cD1 - 1/2*M00*G11t*A1^3*
      lqr^4*lfr*cD0 + 1/2*M00*G11t*A1^3*lqr^5*cD0 - 4*M00*G11t*G21t*f1*
      cD0 + 8*M00*G11t*G21t*A1*cD1 - 4*M00*G11t*G21t*A1*lfr*cD0 + 4*M00
      *G11t*G21t*A1*lqr*cD0 - 4*M00*G11t^2*f2*cD0 + 8*M00*G11t^2*f1^2*
      cD1 + 4*M00*G11t^2*f1^2*lqr*cD0 + 8*M00*G11t^2*B1*f1*lfr*cD0 + 8*
      M00*G11t^2*A2*cD1 - 4*M00*G11t^2*A2*lfr*cD0 + 4*M00*G11t^2*A2*lqr
      *cD0 - 24*M00*G11t^2*A1*f1*cD2 + 16*M00*G11t^2*A1*f1*lfr*cD1 - 24
      *M00*G11t^2*A1*f1*lqr*cD1 + 4*M00*G11t^2*A1*f1*lqr*lfr*cD0 - 6*
      M00*G11t^2*A1*f1*lqr^2*cD0 - 16*M00*G11t^2*A1*B1*lfr*cD1 + 8*M00*
      G11t^2*A1*B1*lfr^2*cD0 - 8*M00*G11t^2*A1*B1*lqr*lfr*cD0 + 16*M00*
      G11t^2*A1^2*cD3 - 24*M00*G11t^2*A1^2*lfr*cD2 + 8*M00*G11t^2*A1^2*
      lfr^2*cD1 + 24*M00*G11t^2*A1^2*lqr*cD2 - 16*M00*G11t^2*A1^2*lqr*
      lfr*cD1 + 12*M00*G11t^2*A1^2*lqr^2*cD1 - 2*M00*G11t^2*A1^2*lqr^2*
      lfr*cD0 + 2*M00*G11t^2*A1^2*lqr^3*cD0 - 8/3*M00*G11t^3*f1*cD0 + 
      16/3*M00*G11t^3*A1*cD1 - 8/3*M00*G11t^3*A1*lfr*cD0 + 8/3*M00*
      G11t^3*A1*lqr*cD0 + 4*M00*bt2*f1*cD1 + 2*M00*bt2*f1*lqr*cD0 - 4*
      M00*bt2*A1*cD2 + M00*bt2*A1*lfr^2*cD0 - 4*M00*bt2*A1*lqr*cD1 - 
      M00*bt2*A1*lqr^2*cD0 - 4*M00*bt2*G11t*cD0 + 8*M00*bt1*f2*cD1 + 4*
      M00*bt1*f2*lqr*cD0 - 12*M00*bt1*f1^2*cD2 - 12*M00*bt1*f1^2*lqr*
      cD1 - 3*M00*bt1*f1^2*lqr^2*cD0 - 8*M00*bt1*B1*f1*lfr*cD1 - 2*M00*
      bt1*B1*f1*lfr^2*cD0 - 4*M00*bt1*B1*f1*lqr*lfr*cD0 - 8*M00*bt1*A2*
      cD2 + 2*M00*bt1*A2*lfr^2*cD0 - 8*M00*bt1*A2*lqr*cD1 - 2*M00*bt1*
      A2*lqr^2*cD0 + 80/3*M00*bt1*A1*f1*cD3 - 12*M00*bt1*A1*f1*lfr*cD2
       - 4*M00*bt1*A1*f1*lfr^2*cD1 + 40*M00*bt1*A1*f1*lqr*cD2 - 8*M00*
      bt1*A1*f1*lqr*lfr*cD1 - M00*bt1*A1*f1*lqr*lfr^2*cD0 + 20*M00*bt1*
      A1*f1*lqr^2*cD1 - M00*bt1*A1*f1*lqr^2*lfr*cD0 + 10/3*M00*bt1*A1*
      f1*lqr^3*cD0 + 8*M00*bt1*A1*B1*lfr*cD2 + 4*M00*bt1*A1*B1*lfr^2*
      cD1 - 4*M00*bt1*A1*B1*lfr^3*cD0 + 8*M00*bt1*A1*B1*lqr*lfr*cD1 + 2
      *M00*bt1*A1*B1*lqr*lfr^2*cD0 + 2*M00*bt1*A1*B1*lqr^2*lfr*cD0 - 40/
      3*M00*bt1*A1^2*cD4 + 32/3*M00*bt1*A1^2*lfr*cD3 + 6*M00*bt1*A1^2*
      lfr^2*cD2 - 4*M00*bt1*A1^2*lfr^3*cD1 - 80/3*M00*bt1*A1^2*lqr*cD3
       + 12*M00*bt1*A1^2*lqr*lfr*cD2 + 4*M00*bt1*A1^2*lqr*lfr^2*cD1 - 
      20*M00*bt1*A1^2*lqr^2*cD2 + 4*M00*bt1*A1^2*lqr^2*lfr*cD1 + 1/2*
      M00*bt1*A1^2*lqr^2*lfr^2*cD0 - 20/3*M00*bt1*A1^2*lqr^3*cD1 + 1/3*
      M00*bt1*A1^2*lqr^3*lfr*cD0 - 5/6*M00*bt1*A1^2*lqr^4*cD0 - 4*M00*
      bt1*G21t*cD0 - 8/3*M00*bt1*G12t*f1*cD0 + 16/3*M00*bt1*G12t*A1*cD1
       - 8/3*M00*bt1*G12t*A1*lfr*cD0 + 8/3*M00*bt1*G12t*A1*lqr*cD0 + 24
      *M00*bt1*G11t*f1*cD1 + 12*M00*bt1*G11t*f1*lqr*cD0 + 8*M00*bt1*
      G11t*B1*lfr*cD0 - 32*M00*bt1*G11t*A1*cD2 + 16*M00*bt1*G11t*A1*lfr
      *cD1 + 2*M00*bt1*G11t*A1*lfr^2*cD0 - 32*M00*bt1*G11t*A1*lqr*cD1
       + 4*M00*bt1*G11t*A1*lqr*lfr*cD0 - 8*M00*bt1*G11t*A1*lqr^2*cD0 - 
      8*M00*bt1*G11t^2*cD0 + 12*M00*bt0*f3*cD1 + 6*M00*bt0*f3*lqr*cD0
       - 36*M00*bt0*f1*f2*cD2 - 36*M00*bt0*f1*f2*lqr*cD1 - 9*M00*bt0*f1
      *f2*lqr^2*cD0 + 16*M00*bt0*f1^3*cD3 + 24*M00*bt0*f1^3*lqr*cD2 + 
      12*M00*bt0*f1^3*lqr^2*cD1 + 2*M00*bt0*f1^3*lqr^3*cD0 - 8*M00*bt0*
      B2*f1*lfr*cD1 - 4*M00*bt0*B2*f1*lfr^2*cD0 - 4*M00*bt0*B2*f1*lqr*
      lfr*cD0 - 16*M00*bt0*B1*f2*lfr*cD1 - 2*M00*bt0*B1*f2*lfr^2*cD0 - 
      8*M00*bt0*B1*f2*lqr*lfr*cD0 + 24*M00*bt0*B1*f1^2*lfr*cD2 + 4*M00*
      bt0*B1*f1^2*lfr^2*cD1 + 24*M00*bt0*B1*f1^2*lqr*lfr*cD1 + 2*M00*
      bt0*B1*f1^2*lqr*lfr^2*cD0 + 6*M00*bt0*B1*f1^2*lqr^2*lfr*cD0 + 8*
      M00*bt0*B1^2*f1*lfr^2*cD1 + 4*M00*bt0*B1^2*f1*lfr^3*cD0 + 4*M00*
      bt0*B1^2*f1*lqr*lfr^2*cD0 - 12*M00*bt0*A3*cD2 + 3*M00*bt0*A3*
      lfr^2*cD0 - 12*M00*bt0*A3*lqr*cD1 - 3*M00*bt0*A3*lqr^2*cD0 + 112/
      3*M00*bt0*A2*f1*cD3 - 12*M00*bt0*A2*f1*lfr*cD2 - 8*M00*bt0*A2*f1*
      lfr^2*cD1 + 56*M00*bt0*A2*f1*lqr*cD2 - 8*M00*bt0*A2*f1*lqr*lfr*
      cD1 - 2*M00*bt0*A2*f1*lqr*lfr^2*cD0 + 28*M00*bt0*A2*f1*lqr^2*cD1
       - M00*bt0*A2*f1*lqr^2*lfr*cD0 + 14/3*M00*bt0*A2*f1*lqr^3*cD0 + 
      16*M00*bt0*A2*B1*lfr*cD2 + 4*M00*bt0*A2*B1*lfr^2*cD1 - 6*M00*bt0*
      A2*B1*lfr^3*cD0 + 16*M00*bt0*A2*B1*lqr*lfr*cD1 + 2*M00*bt0*A2*B1*
      lqr*lfr^2*cD0 + 4*M00*bt0*A2*B1*lqr^2*lfr*cD0 + 128/3*M00*bt0*A1*
      f2*cD3 - 24*M00*bt0*A1*f2*lfr*cD2 - 4*M00*bt0*A1*f2*lfr^2*cD1 + 
      64*M00*bt0*A1*f2*lqr*cD2 - 16*M00*bt0*A1*f2*lqr*lfr*cD1 - M00*bt0
      *A1*f2*lqr*lfr^2*cD0 + 32*M00*bt0*A1*f2*lqr^2*cD1 - 2*M00*bt0*A1*
      f2*lqr^2*lfr*cD0 + 16/3*M00*bt0*A1*f2*lqr^3*cD0 - 160/3*M00*bt0*
      A1*f1^2*cD4 + 32*M00*bt0*A1*f1^2*lfr*cD3 + 6*M00*bt0*A1*f1^2*
      lfr^2*cD2 - 320/3*M00*bt0*A1*f1^2*lqr*cD3 + 36*M00*bt0*A1*f1^2*
      lqr*lfr*cD2 + 4*M00*bt0*A1*f1^2*lqr*lfr^2*cD1 - 80*M00*bt0*A1*
      f1^2*lqr^2*cD2 + 12*M00*bt0*A1*f1^2*lqr^2*lfr*cD1 + 1/2*M00*bt0*
      A1*f1^2*lqr^2*lfr^2*cD0 - 80/3*M00*bt0*A1*f1^2*lqr^3*cD1 + M00*
      bt0*A1*f1^2*lqr^3*lfr*cD0 - 10/3*M00*bt0*A1*f1^2*lqr^4*cD0 + 8*
      M00*bt0*A1*B2*lfr*cD2 + 8*M00*bt0*A1*B2*lfr^2*cD1 - 6*M00*bt0*A1*
      B2*lfr^3*cD0 + 8*M00*bt0*A1*B2*lqr*lfr*cD1 + 4*M00*bt0*A1*B2*lqr*
      lfr^2*cD0 + 2*M00*bt0*A1*B2*lqr^2*lfr*cD0 - 160/3*M00*bt0*A1*B1*
      f1*lfr*cD3 + 12*M00*bt0*A1*B1*f1*lfr^2*cD2 + 16*M00*bt0*A1*B1*f1*
      lfr^3*cD1 - 80*M00*bt0*A1*B1*f1*lqr*lfr*cD2 + 4*M00*bt0*A1*B1*f1*
      lqr*lfr^2*cD1 + 4*M00*bt0*A1*B1*f1*lqr*lfr^3*cD0 - 40*M00*bt0*A1*
      B1*f1*lqr^2*lfr*cD1 - M00*bt0*A1*B1*f1*lqr^2*lfr^2*cD0 - 20/3*M00
      *bt0*A1*B1*f1*lqr^3*lfr*cD0 - 8*M00*bt0*A1*B1^2*lfr^2*cD2 - 8*M00
      *bt0*A1*B1^2*lfr^3*cD1 + 6*M00*bt0*A1*B1^2*lfr^4*cD0 - 8*M00*bt0*
      A1*B1^2*lqr*lfr^2*cD1 - 4*M00*bt0*A1*B1^2*lqr*lfr^3*cD0 - 2*M00*
      bt0*A1*B1^2*lqr^2*lfr^2*cD0 - 40*M00*bt0*A1*A2*cD4 + 32*M00*bt0*
      A1*A2*lfr*cD3 + 18*M00*bt0*A1*A2*lfr^2*cD2 - 12*M00*bt0*A1*A2*
      lfr^3*cD1 - 80*M00*bt0*A1*A2*lqr*cD3 + 36*M00*bt0*A1*A2*lqr*lfr*
      cD2 + 12*M00*bt0*A1*A2*lqr*lfr^2*cD1 - 60*M00*bt0*A1*A2*lqr^2*cD2
       + 12*M00*bt0*A1*A2*lqr^2*lfr*cD1 + 3/2*M00*bt0*A1*A2*lqr^2*lfr^2
      *cD0 - 20*M00*bt0*A1*A2*lqr^3*cD1 + M00*bt0*A1*A2*lqr^3*lfr*cD0
       - 5/2*M00*bt0*A1*A2*lqr^4*cD0 + 56*M00*bt0*A1^2*f1*cD5 - 200/3*
      M00*bt0*A1^2*f1*lfr*cD4 + 12*M00*bt0*A1^2*f1*lfr^3*cD2 + 140*M00*
      bt0*A1^2*f1*lqr*cD4 - 320/3*M00*bt0*A1^2*f1*lqr*lfr*cD3 - 6*M00*
      bt0*A1^2*f1*lqr*lfr^2*cD2 + 4*M00*bt0*A1^2*f1*lqr*lfr^3*cD1 + 140
      *M00*bt0*A1^2*f1*lqr^2*cD3 - 60*M00*bt0*A1^2*f1*lqr^2*lfr*cD2 - 4
      *M00*bt0*A1^2*f1*lqr^2*lfr^2*cD1 + 70*M00*bt0*A1^2*f1*lqr^3*cD2
       - 40/3*M00*bt0*A1^2*f1*lqr^3*lfr*cD1 - 1/2*M00*bt0*A1^2*f1*lqr^3
      *lfr^2*cD0 + 35/2*M00*bt0*A1^2*f1*lqr^4*cD1 - 5/6*M00*bt0*A1^2*f1
      *lqr^4*lfr*cD0 + 7/4*M00*bt0*A1^2*f1*lqr^5*cD0 + 80/3*M00*bt0*
      A1^2*B1*lfr*cD4 - 40/3*M00*bt0*A1^2*B1*lfr^2*cD3 - 24*M00*bt0*
      A1^2*B1*lfr^3*cD2 + 12*M00*bt0*A1^2*B1*lfr^4*cD1 + 160/3*M00*bt0*
      A1^2*B1*lqr*lfr*cD3 - 12*M00*bt0*A1^2*B1*lqr*lfr^2*cD2 - 16*M00*
      bt0*A1^2*B1*lqr*lfr^3*cD1 + 40*M00*bt0*A1^2*B1*lqr^2*lfr*cD2 - 2*
      M00*bt0*A1^2*B1*lqr^2*lfr^2*cD1 - 2*M00*bt0*A1^2*B1*lqr^2*lfr^3*
      cD0 + 40/3*M00*bt0*A1^2*B1*lqr^3*lfr*cD1 + 1/3*M00*bt0*A1^2*B1*
      lqr^3*lfr^2*cD0 + 5/3*M00*bt0*A1^2*B1*lqr^4*lfr*cD0 - 56/3*M00*
      bt0*A1^3*cD6 + 32*M00*bt0*A1^3*lfr*cD5 - 10/3*M00*bt0*A1^3*lfr^2*
      cD4 - 16*M00*bt0*A1^3*lfr^3*cD3 + 6*M00*bt0*A1^3*lfr^4*cD2 - 56*
      M00*bt0*A1^3*lqr*cD5 + 200/3*M00*bt0*A1^3*lqr*lfr*cD4 - 12*M00*
      bt0*A1^3*lqr*lfr^3*cD2 - 70*M00*bt0*A1^3*lqr^2*cD4 + 160/3*M00*
      bt0*A1^3*lqr^2*lfr*cD3 + 3*M00*bt0*A1^3*lqr^2*lfr^2*cD2 - 2*M00*
      bt0*A1^3*lqr^2*lfr^3*cD1 - 140/3*M00*bt0*A1^3*lqr^3*cD3 + 20*M00*
      bt0*A1^3*lqr^3*lfr*cD2 + 4/3*M00*bt0*A1^3*lqr^3*lfr^2*cD1 - 35/2*
      M00*bt0*A1^3*lqr^4*cD2 + 10/3*M00*bt0*A1^3*lqr^4*lfr*cD1 + 1/8*
      M00*bt0*A1^3*lqr^4*lfr^2*cD0 - 7/2*M00*bt0*A1^3*lqr^5*cD1 + 1/6*
      M00*bt0*A1^3*lqr^5*lfr*cD0 - 7/24*M00*bt0*A1^3*lqr^6*cD0 - 4*M00*
      bt0*G31t*cD0 - 8/3*M00*bt0*G22t*f1*cD0 + 16/3*M00*bt0*G22t*A1*cD1
       - 8/3*M00*bt0*G22t*A1*lfr*cD0 + 8/3*M00*bt0*G22t*A1*lqr*cD0 + 20
      *M00*bt0*G21t*f1*cD1 + 10*M00*bt0*G21t*f1*lqr*cD0 + 8*M00*bt0*
      G21t*B1*lfr*cD0 - 28*M00*bt0*G21t*A1*cD2 + 16*M00*bt0*G21t*A1*lfr
      *cD1 + M00*bt0*G21t*A1*lfr^2*cD0 - 28*M00*bt0*G21t*A1*lqr*cD1 + 4
      *M00*bt0*G21t*A1*lqr*lfr*cD0 - 7*M00*bt0*G21t*A1*lqr^2*cD0 - 4*
      M00*bt0*G12t*f2*cD0 + 8*M00*bt0*G12t*f1^2*cD1 + 4*M00*bt0*G12t*
      f1^2*lqr*cD0 + 8*M00*bt0*G12t*B1*f1*lfr*cD0 + 8*M00*bt0*G12t*A2*
      cD1 - 4*M00*bt0*G12t*A2*lfr*cD0 + 4*M00*bt0*G12t*A2*lqr*cD0 - 24*
      M00*bt0*G12t*A1*f1*cD2 + 16*M00*bt0*G12t*A1*f1*lfr*cD1 - 24*M00*
      bt0*G12t*A1*f1*lqr*cD1 + 4*M00*bt0*G12t*A1*f1*lqr*lfr*cD0 - 6*M00
      *bt0*G12t*A1*f1*lqr^2*cD0 - 16*M00*bt0*G12t*A1*B1*lfr*cD1 + 8*M00
      *bt0*G12t*A1*B1*lfr^2*cD0 - 8*M00*bt0*G12t*A1*B1*lqr*lfr*cD0 + 16
      *M00*bt0*G12t*A1^2*cD3 - 24*M00*bt0*G12t*A1^2*lfr*cD2 + 8*M00*bt0
      *G12t*A1^2*lfr^2*cD1 + 24*M00*bt0*G12t*A1^2*lqr*cD2 - 16*M00*bt0*
      G12t*A1^2*lqr*lfr*cD1 + 12*M00*bt0*G12t*A1^2*lqr^2*cD1 - 2*M00*
      bt0*G12t*A1^2*lqr^2*lfr*cD0 + 2*M00*bt0*G12t*A1^2*lqr^3*cD0 + 32*
      M00*bt0*G11t*f2*cD1 + 16*M00*bt0*G11t*f2*lqr*cD0 - 48*M00*bt0*
      G11t*f1^2*cD2 - 48*M00*bt0*G11t*f1^2*lqr*cD1 - 12*M00*bt0*G11t*
      f1^2*lqr^2*cD0 + 8*M00*bt0*G11t*B2*lfr*cD0 - 48*M00*bt0*G11t*B1*
      f1*lfr*cD1 - 4*M00*bt0*G11t*B1*f1*lfr^2*cD0 - 24*M00*bt0*G11t*B1*
      f1*lqr*lfr*cD0 - 8*M00*bt0*G11t*B1^2*lfr^2*cD0 - 40*M00*bt0*G11t*
      A2*cD2 + 16*M00*bt0*G11t*A2*lfr*cD1 + 4*M00*bt0*G11t*A2*lfr^2*cD0
       - 40*M00*bt0*G11t*A2*lqr*cD1 + 4*M00*bt0*G11t*A2*lqr*lfr*cD0 - 
      10*M00*bt0*G11t*A2*lqr^2*cD0 + 352/3*M00*bt0*G11t*A1*f1*cD3 - 72*
      M00*bt0*G11t*A1*f1*lfr*cD2 - 8*M00*bt0*G11t*A1*f1*lfr^2*cD1 + 176
      *M00*bt0*G11t*A1*f1*lqr*cD2 - 48*M00*bt0*G11t*A1*f1*lqr*lfr*cD1
       - 2*M00*bt0*G11t*A1*f1*lqr*lfr^2*cD0 + 88*M00*bt0*G11t*A1*f1*
      lqr^2*cD1 - 6*M00*bt0*G11t*A1*f1*lqr^2*lfr*cD0 + 44/3*M00*bt0*
      G11t*A1*f1*lqr^3*cD0 + 64*M00*bt0*G11t*A1*B1*lfr*cD2 - 24*M00*bt0
      *G11t*A1*B1*lfr^2*cD1 - 8*M00*bt0*G11t*A1*B1*lfr^3*cD0 + 64*M00*
      bt0*G11t*A1*B1*lqr*lfr*cD1 - 4*M00*bt0*G11t*A1*B1*lqr*lfr^2*cD0
       + 16*M00*bt0*G11t*A1*B1*lqr^2*lfr*cD0 - 200/3*M00*bt0*G11t*A1^2*
      cD4 + 256/3*M00*bt0*G11t*A1^2*lfr*cD3 - 12*M00*bt0*G11t*A1^2*
      lfr^2*cD2 - 8*M00*bt0*G11t*A1^2*lfr^3*cD1 - 400/3*M00*bt0*G11t*
      A1^2*lqr*cD3 + 96*M00*bt0*G11t*A1^2*lqr*lfr*cD2 - 100*M00*bt0*
      G11t*A1^2*lqr^2*cD2 + 32*M00*bt0*G11t*A1^2*lqr^2*lfr*cD1 + M00*
      bt0*G11t*A1^2*lqr^2*lfr^2*cD0 - 100/3*M00*bt0*G11t*A1^2*lqr^3*cD1
       + 8/3*M00*bt0*G11t*A1^2*lqr^3*lfr*cD0 - 25/6*M00*bt0*G11t*A1^2*
      lqr^4*cD0 - 12*M00*bt0*G11t*G21t*cD0 - 8*M00*bt0*G11t*G12t*f1*cD0
       + 16*M00*bt0*G11t*G12t*A1*cD1 - 8*M00*bt0*G11t*G12t*A1*lfr*cD0
       + 8*M00*bt0*G11t*G12t*A1*lqr*cD0 + 40*M00*bt0*G11t^2*f1*cD1 + 20
      *M00*bt0*G11t^2*f1*lqr*cD0 + 16*M00*bt0*G11t^2*B1*lfr*cD0 - 56*
      M00*bt0*G11t^2*A1*cD2 + 32*M00*bt0*G11t^2*A1*lfr*cD1 + 2*M00*bt0*
      G11t^2*A1*lfr^2*cD0 - 56*M00*bt0*G11t^2*A1*lqr*cD1 + 8*M00*bt0*
      G11t^2*A1*lqr*lfr*cD0 - 14*M00*bt0*G11t^2*A1*lqr^2*cD0 - 8*M00*
      bt0*G11t^3*cD0 - 20*M00*bt0*bt1*f1*cD2 - 20*M00*bt0*bt1*f1*lqr*
      cD1 - 5*M00*bt0*bt1*f1*lqr^2*cD0 + 40/3*M00*bt0*bt1*A1*cD3 - 5/3*
      M00*bt0*bt1*A1*lfr^3*cD0 + 20*M00*bt0*bt1*A1*lqr*cD2 + 10*M00*bt0
      *bt1*A1*lqr^2*cD1 + 5/3*M00*bt0*bt1*A1*lqr^3*cD0 - 16*M00*bt0*bt1
      *G12t*cD0 + 40*M00*bt0*bt1*G11t*cD1 + 20*M00*bt0*bt1*G11t*lqr*cD0
       - 24*M00*bt0^2*f2*cD2 - 24*M00*bt0^2*f2*lqr*cD1 - 6*M00*bt0^2*f2
      *lqr^2*cD0 + 88/3*M00*bt0^2*f1^2*cD3 + 44*M00*bt0^2*f1^2*lqr*cD2
       + 22*M00*bt0^2*f1^2*lqr^2*cD1 + 11/3*M00*bt0^2*f1^2*lqr^3*cD0 + 
      16*M00*bt0^2*B1*f1*lfr*cD2 + 4*M00*bt0^2*B1*f1*lfr^2*cD1 + 4/3*
      M00*bt0^2*B1*f1*lfr^3*cD0 + 16*M00*bt0^2*B1*f1*lqr*lfr*cD1 + 2*
      M00*bt0^2*B1*f1*lqr*lfr^2*cD0 + 4*M00*bt0^2*B1*f1*lqr^2*lfr*cD0
       + 16*M00*bt0^2*A2*cD3 - 2*M00*bt0^2*A2*lfr^3*cD0 + 24*M00*bt0^2*
      A2*lqr*cD2 + 12*M00*bt0^2*A2*lqr^2*cD1 + 2*M00*bt0^2*A2*lqr^3*cD0
       - 160/3*M00*bt0^2*A1*f1*cD4 + 64/3*M00*bt0^2*A1*f1*lfr*cD3 + 6*
      M00*bt0^2*A1*f1*lfr^2*cD2 + 8/3*M00*bt0^2*A1*f1*lfr^3*cD1 - 320/3
      *M00*bt0^2*A1*f1*lqr*cD3 + 24*M00*bt0^2*A1*f1*lqr*lfr*cD2 + 4*M00
      *bt0^2*A1*f1*lqr*lfr^2*cD1 + 2/3*M00*bt0^2*A1*f1*lqr*lfr^3*cD0 - 
      80*M00*bt0^2*A1*f1*lqr^2*cD2 + 8*M00*bt0^2*A1*f1*lqr^2*lfr*cD1 + 
      1/2*M00*bt0^2*A1*f1*lqr^2*lfr^2*cD0 - 80/3*M00*bt0^2*A1*f1*lqr^3*
      cD1 + 2/3*M00*bt0^2*A1*f1*lqr^3*lfr*cD0 - 10/3*M00*bt0^2*A1*f1*
      lqr^4*cD0 - 32/3*M00*bt0^2*A1*B1*lfr*cD3 - 4*M00*bt0^2*A1*B1*
      lfr^2*cD2 - 8/3*M00*bt0^2*A1*B1*lfr^3*cD1 + 11/3*M00*bt0^2*A1*B1*
      lfr^4*cD0 - 16*M00*bt0^2*A1*B1*lqr*lfr*cD2 - 4*M00*bt0^2*A1*B1*
      lqr*lfr^2*cD1 - 4/3*M00*bt0^2*A1*B1*lqr*lfr^3*cD0 - 8*M00*bt0^2*
      A1*B1*lqr^2*lfr*cD1 - M00*bt0^2*A1*B1*lqr^2*lfr^2*cD0 - 4/3*M00*
      bt0^2*A1*B1*lqr^3*lfr*cD0 + 64/3*M00*bt0^2*A1^2*cD5 - 40/3*M00*
      bt0^2*A1^2*lfr*cD4 - 16/3*M00*bt0^2*A1^2*lfr^2*cD3 - 4*M00*bt0^2*
      A1^2*lfr^3*cD2 + 11/3*M00*bt0^2*A1^2*lfr^4*cD1 + 160/3*M00*bt0^2*
      A1^2*lqr*cD4 - 64/3*M00*bt0^2*A1^2*lqr*lfr*cD3 - 6*M00*bt0^2*A1^2
      *lqr*lfr^2*cD2 - 8/3*M00*bt0^2*A1^2*lqr*lfr^3*cD1 + 160/3*M00*
      bt0^2*A1^2*lqr^2*cD3 - 12*M00*bt0^2*A1^2*lqr^2*lfr*cD2 - 2*M00*
      bt0^2*A1^2*lqr^2*lfr^2*cD1 - 1/3*M00*bt0^2*A1^2*lqr^2*lfr^3*cD0
       + 80/3*M00*bt0^2*A1^2*lqr^3*cD2 - 8/3*M00*bt0^2*A1^2*lqr^3*lfr*
      cD1 - 1/6*M00*bt0^2*A1^2*lqr^3*lfr^2*cD0 + 20/3*M00*bt0^2*A1^2*
      lqr^4*cD1 - 1/6*M00*bt0^2*A1^2*lqr^4*lfr*cD0 + 2/3*M00*bt0^2*A1^2
      *lqr^5*cD0 - 8*M00*bt0^2*G22t*cD0 + 24*M00*bt0^2*G21t*cD1 + 12*
      M00*bt0^2*G21t*lqr*cD0 - 16/3*M00*bt0^2*G13t*f1*cD0 + 32/3*M00*
      bt0^2*G13t*A1*cD1 - 16/3*M00*bt0^2*G13t*A1*lfr*cD0 + 16/3*M00*
      bt0^2*G13t*A1*lqr*cD0 + 40*M00*bt0^2*G12t*f1*cD1 + 20*M00*bt0^2*
      G12t*f1*lqr*cD0 + 16*M00*bt0^2*G12t*B1*lfr*cD0 - 56*M00*bt0^2*
      G12t*A1*cD2 + 32*M00*bt0^2*G12t*A1*lfr*cD1 + 2*M00*bt0^2*G12t*A1*
      lfr^2*cD0 - 56*M00*bt0^2*G12t*A1*lqr*cD1 + 8*M00*bt0^2*G12t*A1*
      lqr*lfr*cD0 - 14*M00*bt0^2*G12t*A1*lqr^2*cD0 - 88*M00*bt0^2*G11t*
      f1*cD2 - 88*M00*bt0^2*G11t*f1*lqr*cD1 - 22*M00*bt0^2*G11t*f1*
      lqr^2*cD0 - 32*M00*bt0^2*G11t*B1*lfr*cD1 - 4*M00*bt0^2*G11t*B1*
      lfr^2*cD0 - 16*M00*bt0^2*G11t*B1*lqr*lfr*cD0 + 96*M00*bt0^2*G11t*
      A1*cD3 - 48*M00*bt0^2*G11t*A1*lfr*cD2 - 8*M00*bt0^2*G11t*A1*lfr^2
      *cD1 - 4/3*M00*bt0^2*G11t*A1*lfr^3*cD0 + 144*M00*bt0^2*G11t*A1*
      lqr*cD2 - 32*M00*bt0^2*G11t*A1*lqr*lfr*cD1 - 2*M00*bt0^2*G11t*A1*
      lqr*lfr^2*cD0 + 72*M00*bt0^2*G11t*A1*lqr^2*cD1 - 4*M00*bt0^2*G11t
      *A1*lqr^2*lfr*cD0 + 12*M00*bt0^2*G11t*A1*lqr^3*cD0 - 24*M00*bt0^2
      *G11t*G12t*cD0 + 48*M00*bt0^2*G11t^2*cD1 + 24*M00*bt0^2*G11t^2*
      lqr*cD0 + 16*M00*bt0^3*f1*cD3 + 24*M00*bt0^3*f1*lqr*cD2 + 12*M00*
      bt0^3*f1*lqr^2*cD1 + 2*M00*bt0^3*f1*lqr^3*cD0 - 8*M00*bt0^3*A1*
      cD4 + 1/2*M00*bt0^3*A1*lfr^4*cD0 - 16*M00*bt0^3*A1*lqr*cD3 - 12*
      M00*bt0^3*A1*lqr^2*cD2 - 4*M00*bt0^3*A1*lqr^3*cD1 - 1/2*M00*bt0^3
      *A1*lqr^4*cD0 - 16*M00*bt0^3*G13t*cD0 + 48*M00*bt0^3*G12t*cD1 + 
      24*M00*bt0^3*G12t*lqr*cD0 - 48*M00*bt0^3*G11t*cD2 - 48*M00*bt0^3*
      G11t*lqr*cD1 - 12*M00*bt0^3*G11t*lqr^2*cD0 + 3840*M00*zeta7*A1^4*
      cD0 + 576*M00*zeta5*A1^2*f1^2*cD0 + 576*M00*zeta5*A1^2*A2*cD0 - 
      2688*M00*zeta5*A1^3*f1*cD1 + 1152*M00*zeta5*A1^3*f1*lfr*cD0 - 
      1344*M00*zeta5*A1^3*f1*lqr*cD0 - 384*M00*zeta5*A1^3*B1*lfr*cD0 + 
      2688*M00*zeta5*A1^4*cD2 - 2688*M00*zeta5*A1^4*lfr*cD1 + 576*M00*
      zeta5*A1^4*lfr^2*cD0 + 2688*M00*zeta5*A1^4*lqr*cD1 - 1152*M00*
      zeta5*A1^4*lqr*lfr*cD0 + 672*M00*zeta5*A1^4*lqr^2*cD0 + 384*M00*
      zeta5*G11t*A1^3*cD0 + 1344*M00*zeta5*bt0*A1^2*f1*cD0 - 2688*M00*
      zeta5*bt0*A1^3*cD1 + 768*M00*zeta5*bt0*A1^3*lfr*cD0 - 1344*M00*
      zeta5*bt0*A1^3*lqr*cD0 + 512*M00*zeta5*bt0^2*A1^2*cD0 + 16/3*M00*
      zeta3*f1^4*cD0 + 32*M00*zeta3*A2*f1^2*cD0 + 16*M00*zeta3*A2^2*cD0
       + 64*M00*zeta3*A1*f1*f2*cD0 - 320/3*M00*zeta3*A1*f1^3*cD1 + 64/3
      *M00*zeta3*A1*f1^3*lfr*cD0 - 160/3*M00*zeta3*A1*f1^3*lqr*cD0 - 64
      *M00*zeta3*A1*B1*f1^2*lfr*cD0 + 32*M00*zeta3*A1*A3*cD0 - 320*M00*
      zeta3*A1*A2*f1*cD1 + 128*M00*zeta3*A1*A2*f1*lfr*cD0 - 160*M00*
      zeta3*A1*A2*f1*lqr*cD0 - 64*M00*zeta3*A1*A2*B1*lfr*cD0 - 160*M00*
      zeta3*A1^2*f2*cD1 + 64*M00*zeta3*A1^2*f2*lfr*cD0 - 80*M00*zeta3*
      A1^2*f2*lqr*cD0 + 480*M00*zeta3*A1^2*f1^2*cD2 - 320*M00*zeta3*
      A1^2*f1^2*lfr*cD1 + 32*M00*zeta3*A1^2*f1^2*lfr^2*cD0 + 480*M00*
      zeta3*A1^2*f1^2*lqr*cD1 - 128*M00*zeta3*A1^2*f1^2*lqr*lfr*cD0 + 
      120*M00*zeta3*A1^2*f1^2*lqr^2*cD0 - 32*M00*zeta3*A1^2*B2*lfr*cD0
       + 320*M00*zeta3*A1^2*B1*f1*lfr*cD1 - 128*M00*zeta3*A1^2*B1*f1*
      lfr^2*cD0 + 160*M00*zeta3*A1^2*B1*f1*lqr*lfr*cD0 + 32*M00*zeta3*
      A1^2*B1^2*lfr^2*cD0 + 480*M00*zeta3*A1^2*A2*cD2 - 480*M00*zeta3*
      A1^2*A2*lfr*cD1 + 96*M00*zeta3*A1^2*A2*lfr^2*cD0 + 480*M00*zeta3*
      A1^2*A2*lqr*cD1 - 192*M00*zeta3*A1^2*A2*lqr*lfr*cD0 + 120*M00*
      zeta3*A1^2*A2*lqr^2*cD0 - 2240/3*M00*zeta3*A1^3*f1*cD3 + 960*M00*
      zeta3*A1^3*f1*lfr*cD2 - 320*M00*zeta3*A1^3*f1*lfr^2*cD1 + 64/3*
      M00*zeta3*A1^3*f1*lfr^3*cD0 - 1120*M00*zeta3*A1^3*f1*lqr*cD2 + 
      800*M00*zeta3*A1^3*f1*lqr*lfr*cD1 - 96*M00*zeta3*A1^3*f1*lqr*
      lfr^2*cD0 - 560*M00*zeta3*A1^3*f1*lqr^2*cD1 + 160*M00*zeta3*A1^3*
      f1*lqr^2*lfr*cD0 - 280/3*M00*zeta3*A1^3*f1*lqr^3*cD0 - 320*M00*
      zeta3*A1^3*B1*lfr*cD2 + 320*M00*zeta3*A1^3*B1*lfr^2*cD1 - 64*M00*
      zeta3*A1^3*B1*lfr^3*cD0 - 320*M00*zeta3*A1^3*B1*lqr*lfr*cD1 + 128
      *M00*zeta3*A1^3*B1*lqr*lfr^2*cD0 - 80*M00*zeta3*A1^3*B1*lqr^2*lfr
      *cD0 + 1120/3*M00*zeta3*A1^4*cD4 - 2240/3*M00*zeta3*A1^4*lfr*cD3
       + 480*M00*zeta3*A1^4*lfr^2*cD2 - 320/3*M00*zeta3*A1^4*lfr^3*cD1
       + 16/3*M00*zeta3*A1^4*lfr^4*cD0 + 2240/3*M00*zeta3*A1^4*lqr*cD3
       - 960*M00*zeta3*A1^4*lqr*lfr*cD2 + 320*M00*zeta3*A1^4*lqr*lfr^2*
      cD1 - 64/3*M00*zeta3*A1^4*lqr*lfr^3*cD0 + 560*M00*zeta3*A1^4*
      lqr^2*cD2 - 400*M00*zeta3*A1^4*lqr^2*lfr*cD1 + 48*M00*zeta3*A1^4*
      lqr^2*lfr^2*cD0 + 560/3*M00*zeta3*A1^4*lqr^3*cD1 - 160/3*M00*
      zeta3*A1^4*lqr^3*lfr*cD0 + 70/3*M00*zeta3*A1^4*lqr^4*cD0 + 16*M00
      *zeta3*G21t*A1^2*cD0 + 64*M00*zeta3*G11t*A1*f1^2*cD0 + 64*M00*
      zeta3*G11t*A1*A2*cD0 - 320*M00*zeta3*G11t*A1^2*f1*cD1 + 128*M00*
      zeta3*G11t*A1^2*f1*lfr*cD0 - 160*M00*zeta3*G11t*A1^2*f1*lqr*cD0
       - 64*M00*zeta3*G11t*A1^2*B1*lfr*cD0 + 320*M00*zeta3*G11t*A1^3*
      cD2 - 320*M00*zeta3*G11t*A1^3*lfr*cD1 + 64*M00*zeta3*G11t*A1^3*
      lfr^2*cD0 + 320*M00*zeta3*G11t*A1^3*lqr*cD1 - 128*M00*zeta3*G11t*
      A1^3*lqr*lfr*cD0 + 80*M00*zeta3*G11t*A1^3*lqr^2*cD0 + 32*M00*
      zeta3*G11t^2*A1^2*cD0 + 48*M00*zeta3*bt1*A1*f1*cD0 - 96*M00*zeta3
      *bt1*A1^2*cD1 + 16*M00*zeta3*bt1*A1^2*lfr*cD0 - 48*M00*zeta3*bt1*
      A1^2*lqr*cD0 + 32*M00*zeta3*bt0*f1^3*cD0 + 64*M00*zeta3*bt0*A2*f1
      *cD0 + 80*M00*zeta3*bt0*A1*f2*cD0 - 416*M00*zeta3*bt0*A1*f1^2*cD1
       + 64*M00*zeta3*bt0*A1*f1^2*lfr*cD0 - 208*M00*zeta3*bt0*A1*f1^2*
      lqr*cD0 - 96*M00*zeta3*bt0*A1*B1*f1*lfr*cD0 - 288*M00*zeta3*bt0*
      A1*A2*cD1 + 48*M00*zeta3*bt0*A1*A2*lfr*cD0 - 144*M00*zeta3*bt0*A1
      *A2*lqr*cD0 + 1088*M00*zeta3*bt0*A1^2*f1*cD2 - 512*M00*zeta3*bt0*
      A1^2*f1*lfr*cD1 + 1088*M00*zeta3*bt0*A1^2*f1*lqr*cD1 - 208*M00*
      zeta3*bt0*A1^2*f1*lqr*lfr*cD0 + 272*M00*zeta3*bt0*A1^2*f1*lqr^2*
      cD0 + 192*M00*zeta3*bt0*A1^2*B1*lfr*cD1 - 16*M00*zeta3*bt0*A1^2*
      B1*lfr^2*cD0 + 96*M00*zeta3*bt0*A1^2*B1*lqr*lfr*cD0 - 2176/3*M00*
      zeta3*bt0*A1^3*cD3 + 608*M00*zeta3*bt0*A1^3*lfr*cD2 - 16*M00*
      zeta3*bt0*A1^3*lfr^2*cD1 - 32*M00*zeta3*bt0*A1^3*lfr^3*cD0 - 1088
      *M00*zeta3*bt0*A1^3*lqr*cD2 + 512*M00*zeta3*bt0*A1^3*lqr*lfr*cD1
       - 544*M00*zeta3*bt0*A1^3*lqr^2*cD1 + 104*M00*zeta3*bt0*A1^3*
      lqr^2*lfr*cD0 - 272/3*M00*zeta3*bt0*A1^3*lqr^3*cD0 + 32*M00*zeta3
      *bt0*G12t*A1^2*cD0 + 224*M00*zeta3*bt0*G11t*A1*f1*cD0 - 512*M00*
      zeta3*bt0*G11t*A1^2*cD1 + 160*M00*zeta3*bt0*G11t*A1^2*lfr*cD0 - 
      256*M00*zeta3*bt0*G11t*A1^2*lqr*cD0 + 48*M00*zeta3*bt0^2*f1^2*cD0
       - 352*M00*zeta3*bt0^2*A1*f1*cD1 + 32*M00*zeta3*bt0^2*A1*f1*lfr*
      cD0 - 176*M00*zeta3*bt0^2*A1*f1*lqr*cD0 + 352*M00*zeta3*bt0^2*
      A1^2*cD2 - 64*M00*zeta3*bt0^2*A1^2*lfr*cD1 - 8*M00*zeta3*bt0^2*
      A1^2*lfr^2*cD0 + 352*M00*zeta3*bt0^2*A1^2*lqr*cD1 - 32*M00*zeta3*
      bt0^2*A1^2*lqr*lfr*cD0 + 88*M00*zeta3*bt0^2*A1^2*lqr^2*cD0 + 160*
      M00*zeta3*bt0^2*G11t*A1*cD0 - 2240/3*M00*zeta3^2*A1^3*f1*cD0 + 
      4480/3*M00*zeta3^2*A1^4*cD1 - 2240/3*M00*zeta3^2*A1^4*lfr*cD0 + 
      2240/3*M00*zeta3^2*A1^4*lqr*cD0 - 704*M00*zeta3^2*bt0*A1^3*cD0 + 
      12*M00*zeta2*f1^2*f2*cD0 - 8*M00*zeta2*f1^4*cD1 - 4*M00*zeta2*
      f1^4*lqr*cD0 - 8*M00*zeta2*B1*f1^3*lfr*cD0 + 8*M00*zeta2*A3*f1*
      cD0 + 8*M00*zeta2*A2*f2*cD0 - 40*M00*zeta2*A2*f1^2*cD1 + 12*M00*
      zeta2*A2*f1^2*lfr*cD0 - 20*M00*zeta2*A2*f1^2*lqr*cD0 - 16*M00*
      zeta2*A2*B1*f1*lfr*cD0 - 16*M00*zeta2*A2^2*cD1 + 8*M00*zeta2*A2^2
      *lfr*cD0 - 8*M00*zeta2*A2^2*lqr*cD0 + 8*M00*zeta2*A1*f3*cD0 - 80*
      M00*zeta2*A1*f1*f2*cD1 + 24*M00*zeta2*A1*f1*f2*lfr*cD0 - 40*M00*
      zeta2*A1*f1*f2*lqr*cD0 + 72*M00*zeta2*A1*f1^3*cD2 - 32*M00*zeta2*
      A1*f1^3*lfr*cD1 + 72*M00*zeta2*A1*f1^3*lqr*cD1 - 12*M00*zeta2*A1*
      f1^3*lqr*lfr*cD0 + 18*M00*zeta2*A1*f1^3*lqr^2*cD0 - 16*M00*zeta2*
      A1*B2*f1*lfr*cD0 - 16*M00*zeta2*A1*B1*f2*lfr*cD0 + 80*M00*zeta2*
      A1*B1*f1^2*lfr*cD1 - 24*M00*zeta2*A1*B1*f1^2*lfr^2*cD0 + 40*M00*
      zeta2*A1*B1*f1^2*lqr*lfr*cD0 + 16*M00*zeta2*A1*B1^2*f1*lfr^2*cD0
       - 32*M00*zeta2*A1*A3*cD1 + 16*M00*zeta2*A1*A3*lfr*cD0 - 16*M00*
      zeta2*A1*A3*lqr*cD0 + 192*M00*zeta2*A1*A2*f1*cD2 - 160*M00*zeta2*
      A1*A2*f1*lfr*cD1 + 24*M00*zeta2*A1*A2*f1*lfr^2*cD0 + 192*M00*
      zeta2*A1*A2*f1*lqr*cD1 - 64*M00*zeta2*A1*A2*f1*lqr*lfr*cD0 + 48*
      M00*zeta2*A1*A2*f1*lqr^2*cD0 + 64*M00*zeta2*A1*A2*B1*lfr*cD1 - 32
      *M00*zeta2*A1*A2*B1*lfr^2*cD0 + 32*M00*zeta2*A1*A2*B1*lqr*lfr*cD0
       + 96*M00*zeta2*A1^2*f2*cD2 - 80*M00*zeta2*A1^2*f2*lfr*cD1 + 12*
      M00*zeta2*A1^2*f2*lfr^2*cD0 + 96*M00*zeta2*A1^2*f2*lqr*cD1 - 32*
      M00*zeta2*A1^2*f2*lqr*lfr*cD0 + 24*M00*zeta2*A1^2*f2*lqr^2*cD0 - 
      208*M00*zeta2*A1^2*f1^2*cD3 + 216*M00*zeta2*A1^2*f1^2*lfr*cD2 - 
      48*M00*zeta2*A1^2*f1^2*lfr^2*cD1 - 312*M00*zeta2*A1^2*f1^2*lqr*
      cD2 + 176*M00*zeta2*A1^2*f1^2*lqr*lfr*cD1 - 12*M00*zeta2*A1^2*
      f1^2*lqr*lfr^2*cD0 - 156*M00*zeta2*A1^2*f1^2*lqr^2*cD1 + 34*M00*
      zeta2*A1^2*f1^2*lqr^2*lfr*cD0 - 26*M00*zeta2*A1^2*f1^2*lqr^3*cD0
       + 32*M00*zeta2*A1^2*B2*lfr*cD1 - 16*M00*zeta2*A1^2*B2*lfr^2*cD0
       + 16*M00*zeta2*A1^2*B2*lqr*lfr*cD0 - 192*M00*zeta2*A1^2*B1*f1*
      lfr*cD2 + 160*M00*zeta2*A1^2*B1*f1*lfr^2*cD1 - 24*M00*zeta2*A1^2*
      B1*f1*lfr^3*cD0 - 192*M00*zeta2*A1^2*B1*f1*lqr*lfr*cD1 + 64*M00*
      zeta2*A1^2*B1*f1*lqr*lfr^2*cD0 - 48*M00*zeta2*A1^2*B1*f1*lqr^2*
      lfr*cD0 - 32*M00*zeta2*A1^2*B1^2*lfr^2*cD1 + 16*M00*zeta2*A1^2*
      B1^2*lfr^3*cD0 - 16*M00*zeta2*A1^2*B1^2*lqr*lfr^2*cD0 - 192*M00*
      zeta2*A1^2*A2*cD3 + 288*M00*zeta2*A1^2*A2*lfr*cD2 - 120*M00*zeta2
      *A1^2*A2*lfr^2*cD1 + 12*M00*zeta2*A1^2*A2*lfr^3*cD0 - 288*M00*
      zeta2*A1^2*A2*lqr*cD2 + 240*M00*zeta2*A1^2*A2*lqr*lfr*cD1 - 36*
      M00*zeta2*A1^2*A2*lqr*lfr^2*cD0 - 144*M00*zeta2*A1^2*A2*lqr^2*cD1
       + 48*M00*zeta2*A1^2*A2*lqr^2*lfr*cD0 - 24*M00*zeta2*A1^2*A2*
      lqr^3*cD0 + 240*M00*zeta2*A1^3*f1*cD4 - 416*M00*zeta2*A1^3*f1*lfr
      *cD3 + 216*M00*zeta2*A1^3*f1*lfr^2*cD2 - 32*M00*zeta2*A1^3*f1*
      lfr^3*cD1 + 480*M00*zeta2*A1^3*f1*lqr*cD3 - 528*M00*zeta2*A1^3*f1
      *lqr*lfr*cD2 + 136*M00*zeta2*A1^3*f1*lqr*lfr^2*cD1 - 4*M00*zeta2*
      A1^3*f1*lqr*lfr^3*cD0 + 360*M00*zeta2*A1^3*f1*lqr^2*cD2 - 216*M00
      *zeta2*A1^3*f1*lqr^2*lfr*cD1 + 18*M00*zeta2*A1^3*f1*lqr^2*lfr^2*
      cD0 + 120*M00*zeta2*A1^3*f1*lqr^3*cD1 - 28*M00*zeta2*A1^3*f1*
      lqr^3*lfr*cD0 + 15*M00*zeta2*A1^3*f1*lqr^4*cD0 + 128*M00*zeta2*
      A1^3*B1*lfr*cD3 - 192*M00*zeta2*A1^3*B1*lfr^2*cD2 + 80*M00*zeta2*
      A1^3*B1*lfr^3*cD1 - 8*M00*zeta2*A1^3*B1*lfr^4*cD0 + 192*M00*zeta2
      *A1^3*B1*lqr*lfr*cD2 - 160*M00*zeta2*A1^3*B1*lqr*lfr^2*cD1 + 24*
      M00*zeta2*A1^3*B1*lqr*lfr^3*cD0 + 96*M00*zeta2*A1^3*B1*lqr^2*lfr*
      cD1 - 32*M00*zeta2*A1^3*B1*lqr^2*lfr^2*cD0 + 16*M00*zeta2*A1^3*B1
      *lqr^3*lfr*cD0 - 96*M00*zeta2*A1^4*cD5 + 240*M00*zeta2*A1^4*lfr*
      cD4 - 208*M00*zeta2*A1^4*lfr^2*cD3 + 72*M00*zeta2*A1^4*lfr^3*cD2
       - 8*M00*zeta2*A1^4*lfr^4*cD1 - 240*M00*zeta2*A1^4*lqr*cD4 + 416*
      M00*zeta2*A1^4*lqr*lfr*cD3 - 216*M00*zeta2*A1^4*lqr*lfr^2*cD2 + 
      32*M00*zeta2*A1^4*lqr*lfr^3*cD1 - 240*M00*zeta2*A1^4*lqr^2*cD3 + 
      264*M00*zeta2*A1^4*lqr^2*lfr*cD2 - 68*M00*zeta2*A1^4*lqr^2*lfr^2*
      cD1 + 2*M00*zeta2*A1^4*lqr^2*lfr^3*cD0 - 120*M00*zeta2*A1^4*lqr^3
      *cD2 + 72*M00*zeta2*A1^4*lqr^3*lfr*cD1 - 6*M00*zeta2*A1^4*lqr^3*
      lfr^2*cD0 - 30*M00*zeta2*A1^4*lqr^4*cD1 + 7*M00*zeta2*A1^4*lqr^4*
      lfr*cD0 - 3*M00*zeta2*A1^4*lqr^5*cD0 + 8*M00*zeta2*G21t*A1*f1*cD0
       - 16*M00*zeta2*G21t*A1^2*cD1 + 8*M00*zeta2*G21t*A1^2*lfr*cD0 - 8
      *M00*zeta2*G21t*A1^2*lqr*cD0 + 8*M00*zeta2*G11t*f1^3*cD0 + 16*M00
      *zeta2*G11t*A2*f1*cD0 + 16*M00*zeta2*G11t*A1*f2*cD0 - 80*M00*
      zeta2*G11t*A1*f1^2*cD1 + 24*M00*zeta2*G11t*A1*f1^2*lfr*cD0 - 40*
      M00*zeta2*G11t*A1*f1^2*lqr*cD0 - 32*M00*zeta2*G11t*A1*B1*f1*lfr*
      cD0 - 64*M00*zeta2*G11t*A1*A2*cD1 + 32*M00*zeta2*G11t*A1*A2*lfr*
      cD0 - 32*M00*zeta2*G11t*A1*A2*lqr*cD0 + 192*M00*zeta2*G11t*A1^2*
      f1*cD2 - 160*M00*zeta2*G11t*A1^2*f1*lfr*cD1 + 24*M00*zeta2*G11t*
      A1^2*f1*lfr^2*cD0 + 192*M00*zeta2*G11t*A1^2*f1*lqr*cD1 - 64*M00*
      zeta2*G11t*A1^2*f1*lqr*lfr*cD0 + 48*M00*zeta2*G11t*A1^2*f1*lqr^2*
      cD0 + 64*M00*zeta2*G11t*A1^2*B1*lfr*cD1 - 32*M00*zeta2*G11t*A1^2*
      B1*lfr^2*cD0 + 32*M00*zeta2*G11t*A1^2*B1*lqr*lfr*cD0 - 128*M00*
      zeta2*G11t*A1^3*cD3 + 192*M00*zeta2*G11t*A1^3*lfr*cD2 - 80*M00*
      zeta2*G11t*A1^3*lfr^2*cD1 + 8*M00*zeta2*G11t*A1^3*lfr^3*cD0 - 192
      *M00*zeta2*G11t*A1^3*lqr*cD2 + 160*M00*zeta2*G11t*A1^3*lqr*lfr*
      cD1 - 24*M00*zeta2*G11t*A1^3*lqr*lfr^2*cD0 - 96*M00*zeta2*G11t*
      A1^3*lqr^2*cD1 + 32*M00*zeta2*G11t*A1^3*lqr^2*lfr*cD0 - 16*M00*
      zeta2*G11t*A1^3*lqr^3*cD0 + 16*M00*zeta2*G11t^2*A1*f1*cD0 - 32*
      M00*zeta2*G11t^2*A1^2*cD1 + 16*M00*zeta2*G11t^2*A1^2*lfr*cD0 - 16
      *M00*zeta2*G11t^2*A1^2*lqr*cD0 + 8*M00*zeta2*bt1*f1^2*cD0 - 48*
      M00*zeta2*bt1*A1*f1*cD1 + 8*M00*zeta2*bt1*A1*f1*lfr*cD0 - 24*M00*
      zeta2*bt1*A1*f1*lqr*cD0 + 48*M00*zeta2*bt1*A1^2*cD2 - 16*M00*
      zeta2*bt1*A1^2*lfr*cD1 - 4*M00*zeta2*bt1*A1^2*lfr^2*cD0 + 48*M00*
      zeta2*bt1*A1^2*lqr*cD1 - 8*M00*zeta2*bt1*A1^2*lqr*lfr*cD0 + 12*
      M00*zeta2*bt1*A1^2*lqr^2*cD0 + 16*M00*zeta2*bt1*G11t*A1*cD0 + 24*
      M00*zeta2*bt0*f1*f2*cD0 - 40*M00*zeta2*bt0*f1^3*cD1 - 20*M00*
      zeta2*bt0*f1^3*lqr*cD0 - 16*M00*zeta2*bt0*B1*f1^2*lfr*cD0 - 64*
      M00*zeta2*bt0*A2*f1*cD1 + 8*M00*zeta2*bt0*A2*f1*lfr*cD0 - 32*M00*
      zeta2*bt0*A2*f1*lqr*cD0 - 80*M00*zeta2*bt0*A1*f2*cD1 + 16*M00*
      zeta2*bt0*A1*f2*lfr*cD0 - 40*M00*zeta2*bt0*A1*f2*lqr*cD0 + 248*
      M00*zeta2*bt0*A1*f1^2*cD2 - 80*M00*zeta2*bt0*A1*f1^2*lfr*cD1 - 6*
      M00*zeta2*bt0*A1*f1^2*lfr^2*cD0 + 248*M00*zeta2*bt0*A1*f1^2*lqr*
      cD1 - 32*M00*zeta2*bt0*A1*f1^2*lqr*lfr*cD0 + 62*M00*zeta2*bt0*A1*
      f1^2*lqr^2*cD0 + 96*M00*zeta2*bt0*A1*B1*f1*lfr*cD1 - 8*M00*zeta2*
      bt0*A1*B1*f1*lfr^2*cD0 + 48*M00*zeta2*bt0*A1*B1*f1*lqr*lfr*cD0 + 
      144*M00*zeta2*bt0*A1*A2*cD2 - 48*M00*zeta2*bt0*A1*A2*lfr*cD1 - 12
      *M00*zeta2*bt0*A1*A2*lfr^2*cD0 + 144*M00*zeta2*bt0*A1*A2*lqr*cD1
       - 24*M00*zeta2*bt0*A1*A2*lqr*lfr*cD0 + 36*M00*zeta2*bt0*A1*A2*
      lqr^2*cD0 - 1280/3*M00*zeta2*bt0*A1^2*f1*cD3 + 304*M00*zeta2*bt0*
      A1^2*f1*lfr*cD2 - 12*M00*zeta2*bt0*A1^2*f1*lfr^3*cD0 - 640*M00*
      zeta2*bt0*A1^2*f1*lqr*cD2 + 256*M00*zeta2*bt0*A1^2*f1*lqr*lfr*cD1
       + 4*M00*zeta2*bt0*A1^2*f1*lqr*lfr^2*cD0 - 320*M00*zeta2*bt0*A1^2
      *f1*lqr^2*cD1 + 52*M00*zeta2*bt0*A1^2*f1*lqr^2*lfr*cD0 - 160/3*
      M00*zeta2*bt0*A1^2*f1*lqr^3*cD0 - 96*M00*zeta2*bt0*A1^2*B1*lfr*
      cD2 + 16*M00*zeta2*bt0*A1^2*B1*lfr^2*cD1 + 16*M00*zeta2*bt0*A1^2*
      B1*lfr^3*cD0 - 96*M00*zeta2*bt0*A1^2*B1*lqr*lfr*cD1 + 8*M00*zeta2
      *bt0*A1^2*B1*lqr*lfr^2*cD0 - 24*M00*zeta2*bt0*A1^2*B1*lqr^2*lfr*
      cD0 + 640/3*M00*zeta2*bt0*A1^3*cD4 - 704/3*M00*zeta2*bt0*A1^3*lfr
      *cD3 + 8*M00*zeta2*bt0*A1^3*lfr^2*cD2 + 40*M00*zeta2*bt0*A1^3*
      lfr^3*cD1 - 6*M00*zeta2*bt0*A1^3*lfr^4*cD0 + 1280/3*M00*zeta2*bt0
      *A1^3*lqr*cD3 - 304*M00*zeta2*bt0*A1^3*lqr*lfr*cD2 + 12*M00*zeta2
      *bt0*A1^3*lqr*lfr^3*cD0 + 320*M00*zeta2*bt0*A1^3*lqr^2*cD2 - 128*
      M00*zeta2*bt0*A1^3*lqr^2*lfr*cD1 - 2*M00*zeta2*bt0*A1^3*lqr^2*
      lfr^2*cD0 + 320/3*M00*zeta2*bt0*A1^3*lqr^3*cD1 - 52/3*M00*zeta2*
      bt0*A1^3*lqr^3*lfr*cD0 + 40/3*M00*zeta2*bt0*A1^3*lqr^4*cD0 + 16*
      M00*zeta2*bt0*G21t*A1*cD0 + 16*M00*zeta2*bt0*G12t*A1*f1*cD0 - 32*
      M00*zeta2*bt0*G12t*A1^2*cD1 + 16*M00*zeta2*bt0*G12t*A1^2*lfr*cD0
       - 16*M00*zeta2*bt0*G12t*A1^2*lqr*cD0 + 40*M00*zeta2*bt0*G11t*
      f1^2*cD0 + 16*M00*zeta2*bt0*G11t*A2*cD0 - 256*M00*zeta2*bt0*G11t*
      A1*f1*cD1 + 64*M00*zeta2*bt0*G11t*A1*f1*lfr*cD0 - 128*M00*zeta2*
      bt0*G11t*A1*f1*lqr*cD0 - 32*M00*zeta2*bt0*G11t*A1*B1*lfr*cD0 + 
      288*M00*zeta2*bt0*G11t*A1^2*cD2 - 192*M00*zeta2*bt0*G11t*A1^2*lfr
      *cD1 + 16*M00*zeta2*bt0*G11t*A1^2*lfr^2*cD0 + 288*M00*zeta2*bt0*
      G11t*A1^2*lqr*cD1 - 80*M00*zeta2*bt0*G11t*A1^2*lqr*lfr*cD0 + 72*
      M00*zeta2*bt0*G11t*A1^2*lqr^2*cD0 + 32*M00*zeta2*bt0*G11t^2*A1*
      cD0 - 48*M00*zeta2*bt0^2*f1^2*cD1 - 24*M00*zeta2*bt0^2*f1^2*lqr*
      cD0 + 176*M00*zeta2*bt0^2*A1*f1*cD2 - 32*M00*zeta2*bt0^2*A1*f1*
      lfr*cD1 - 4*M00*zeta2*bt0^2*A1*f1*lfr^2*cD0 + 176*M00*zeta2*bt0^2
      *A1*f1*lqr*cD1 - 16*M00*zeta2*bt0^2*A1*f1*lqr*lfr*cD0 + 44*M00*
      zeta2*bt0^2*A1*f1*lqr^2*cD0 - 352/3*M00*zeta2*bt0^2*A1^2*cD3 + 32
      *M00*zeta2*bt0^2*A1^2*lfr*cD2 + 8*M00*zeta2*bt0^2*A1^2*lfr^2*cD1
       + 8/3*M00*zeta2*bt0^2*A1^2*lfr^3*cD0 - 176*M00*zeta2*bt0^2*A1^2*
      lqr*cD2 + 32*M00*zeta2*bt0^2*A1^2*lqr*lfr*cD1 + 4*M00*zeta2*bt0^2
      *A1^2*lqr*lfr^2*cD0 - 88*M00*zeta2*bt0^2*A1^2*lqr^2*cD1 + 8*M00*
      zeta2*bt0^2*A1^2*lqr^2*lfr*cD0 - 44/3*M00*zeta2*bt0^2*A1^2*lqr^3*
      cD0 + 32*M00*zeta2*bt0^2*G12t*A1*cD0 + 48*M00*zeta2*bt0^2*G11t*f1
      *cD0 - 160*M00*zeta2*bt0^2*G11t*A1*cD1 + 32*M00*zeta2*bt0^2*G11t*
      A1*lfr*cD0 - 80*M00*zeta2*bt0^2*G11t*A1*lqr*cD0 - 2304*M00*zeta2*
      zeta5*A1^4*cD0 - 416*M00*zeta2*zeta3*A1^2*f1^2*cD0 - 384*M00*
      zeta2*zeta3*A1^2*A2*cD0 + 1920*M00*zeta2*zeta3*A1^3*f1*cD1 - 832*
      M00*zeta2*zeta3*A1^3*f1*lfr*cD0 + 960*M00*zeta2*zeta3*A1^3*f1*lqr
      *cD0 + 256*M00*zeta2*zeta3*A1^3*B1*lfr*cD0 - 1920*M00*zeta2*zeta3
      *A1^4*cD2 + 1920*M00*zeta2*zeta3*A1^4*lfr*cD1 - 416*M00*zeta2*
      zeta3*A1^4*lfr^2*cD0 - 1920*M00*zeta2*zeta3*A1^4*lqr*cD1 + 832*
      M00*zeta2*zeta3*A1^4*lqr*lfr*cD0 - 480*M00*zeta2*zeta3*A1^4*lqr^2
      *cD0 - 256*M00*zeta2*zeta3*G11t*A1^3*cD0 - 832*M00*zeta2*zeta3*
      bt0*A1^2*f1*cD0 + 1664*M00*zeta2*zeta3*bt0*A1^3*cD1 - 448*M00*
      zeta2*zeta3*bt0*A1^3*lfr*cD0 + 832*M00*zeta2*zeta3*bt0*A1^3*lqr*
      cD0 - 192*M00*zeta2*zeta3*bt0^2*A1^2*cD0 + 16*M00*zeta2^2*A1*A2*
      f1*cD0 + 8*M00*zeta2^2*A1^2*f2*cD0 - 16*M00*zeta2^2*A1^2*f1^2*cD1
       - 8*M00*zeta2^2*A1^2*f1^2*lqr*cD0 - 16*M00*zeta2^2*A1^2*B1*f1*
      lfr*cD0 - 48*M00*zeta2^2*A1^2*A2*cD1 + 24*M00*zeta2^2*A1^2*A2*lfr
      *cD0 - 24*M00*zeta2^2*A1^2*A2*lqr*cD0 + 48*M00*zeta2^2*A1^3*f1*
      cD2 - 32*M00*zeta2^2*A1^3*f1*lfr*cD1 + 48*M00*zeta2^2*A1^3*f1*lqr
      *cD1 - 8*M00*zeta2^2*A1^3*f1*lqr*lfr*cD0 + 12*M00*zeta2^2*A1^3*f1
      *lqr^2*cD0 + 32*M00*zeta2^2*A1^3*B1*lfr*cD1 - 16*M00*zeta2^2*A1^3
      *B1*lfr^2*cD0 + 16*M00*zeta2^2*A1^3*B1*lqr*lfr*cD0 - 32*M00*
      zeta2^2*A1^4*cD3 + 48*M00*zeta2^2*A1^4*lfr*cD2 - 16*M00*zeta2^2*
      A1^4*lfr^2*cD1 - 48*M00*zeta2^2*A1^4*lqr*cD2 + 32*M00*zeta2^2*
      A1^4*lqr*lfr*cD1 - 24*M00*zeta2^2*A1^4*lqr^2*cD1 + 4*M00*zeta2^2*
      A1^4*lqr^2*lfr*cD0 - 4*M00*zeta2^2*A1^4*lqr^3*cD0 + 16*M00*
      zeta2^2*G11t*A1^2*f1*cD0 - 32*M00*zeta2^2*G11t*A1^3*cD1 + 16*M00*
      zeta2^2*G11t*A1^3*lfr*cD0 - 16*M00*zeta2^2*G11t*A1^3*lqr*cD0 + 16
      *M00*zeta2^2*bt1*A1^2*cD0 + 32*M00*zeta2^2*bt0*A1*f1^2*cD0 + 48*
      M00*zeta2^2*bt0*A1*A2*cD0 - 176*M00*zeta2^2*bt0*A1^2*f1*cD1 + 48*
      M00*zeta2^2*bt0*A1^2*f1*lfr*cD0 - 88*M00*zeta2^2*bt0*A1^2*f1*lqr*
      cD0 - 32*M00*zeta2^2*bt0*A1^2*B1*lfr*cD0 + 176*M00*zeta2^2*bt0*
      A1^3*cD2 - 128*M00*zeta2^2*bt0*A1^3*lfr*cD1 + 12*M00*zeta2^2*bt0*
      A1^3*lfr^2*cD0 + 176*M00*zeta2^2*bt0*A1^3*lqr*cD1 - 48*M00*
      zeta2^2*bt0*A1^3*lqr*lfr*cD0 + 44*M00*zeta2^2*bt0*A1^3*lqr^2*cD0
       + 48*M00*zeta2^2*bt0*G11t*A1^2*cD0 + 368/5*M00*zeta2^2*bt0^2*A1*
      f1*cD0 - 736/5*M00*zeta2^2*bt0^2*A1^2*cD1 + 128/5*M00*zeta2^2*
      bt0^2*A1^2*lfr*cD0 - 368/5*M00*zeta2^2*bt0^2*A1^2*lqr*cD0 - 64*
      M00*zeta2^2*zeta3*A1^4*cD0 + 352/3*M00*zeta2^3*A1^3*f1*cD0 - 704/
      3*M00*zeta2^3*A1^4*cD1 + 352/3*M00*zeta2^3*A1^4*lfr*cD0 - 352/3*
      M00*zeta2^3*A1^4*lqr*cD0 + 128*M00*zeta2^3*bt0*A1^3*cD0 - M00*
      delta*f4*lqr + 1/2*M00*delta*f2^2*lqr^2 + M00*delta*f1*f3*lqr^2
       - 1/2*M00*delta*f1^2*f2*lqr^3 + 1/24*M00*delta*f1^4*lqr^4 - 2*
      M00*delta*B4*lfr + 2*M00*delta*B3*f1*lqr*lfr + 2*M00*delta*B2*f2*
      lqr*lfr - M00*delta*B2*f1^2*lqr^2*lfr + 2*M00*delta*B2^2*lfr^2 + 
      2*M00*delta*B1*f3*lqr*lfr - 2*M00*delta*B1*f1*f2*lqr^2*lfr + 1/3*
      M00*delta*B1*f1^3*lqr^3*lfr + 4*M00*delta*B1*B3*lfr^2 - 4*M00*
      delta*B1*B2*f1*lqr*lfr^2 - 2*M00*delta*B1^2*f2*lqr*lfr^2 + M00*
      delta*B1^2*f1^2*lqr^2*lfr^2 - 4*M00*delta*B1^2*B2*lfr^3 + 4/3*M00
      *delta*B1^3*f1*lqr*lfr^3 + 2/3*M00*delta*B1^4*lfr^4 + 1/2*M00*
      delta*A4*lqr^2 - 1/2*M00*delta*A3*f1*lqr^3 - M00*delta*A3*B1*
      lqr^2*lfr - 1/2*M00*delta*A2*f2*lqr^3 + 1/4*M00*delta*A2*f1^2*
      lqr^4 - M00*delta*A2*B2*lqr^2*lfr + M00*delta*A2*B1*f1*lqr^3*lfr
       + M00*delta*A2*B1^2*lqr^2*lfr^2 + 1/8*M00*delta*A2^2*lqr^4 - 1/2
      *M00*delta*A1*f3*lqr^3 + 1/2*M00*delta*A1*f1*f2*lqr^4 - 1/12*M00*
      delta*A1*f1^3*lqr^5 - M00*delta*A1*B3*lqr^2*lfr + M00*delta*A1*B2
      *f1*lqr^3*lfr + M00*delta*A1*B1*f2*lqr^3*lfr - 1/2*M00*delta*A1*
      B1*f1^2*lqr^4*lfr + 2*M00*delta*A1*B1*B2*lqr^2*lfr^2 - M00*delta*
      A1*B1^2*f1*lqr^3*lfr^2 - 2/3*M00*delta*A1*B1^3*lqr^2*lfr^3 + 1/4*
      M00*delta*A1*A3*lqr^4 - 1/4*M00*delta*A1*A2*f1*lqr^5 - 1/2*M00*
      delta*A1*A2*B1*lqr^4*lfr - 1/8*M00*delta*A1^2*f2*lqr^5 + 1/16*M00
      *delta*A1^2*f1^2*lqr^6 - 1/4*M00*delta*A1^2*B2*lqr^4*lfr + 1/4*
      M00*delta*A1^2*B1*f1*lqr^5*lfr + 1/4*M00*delta*A1^2*B1^2*lqr^4*
      lfr^2 + 1/16*M00*delta*A1^2*A2*lqr^6 - 1/48*M00*delta*A1^3*f1*
      lqr^7 - 1/24*M00*delta*A1^3*B1*lqr^6*lfr + 1/384*M00*delta*A1^4*
      lqr^8 + 1/2*M00*delta*G41t - 2/3*M00*delta*G31t*f1*lqr - 4/3*M00*
      delta*G31t*B1*lfr + 1/3*M00*delta*G31t*A1*lqr^2 - M00*delta*G21t*
      f2*lqr + 1/2*M00*delta*G21t*f1^2*lqr^2 - 2*M00*delta*G21t*B2*lfr
       + 2*M00*delta*G21t*B1*f1*lqr*lfr + 2*M00*delta*G21t*B1^2*lfr^2
       + 1/2*M00*delta*G21t*A2*lqr^2 - 1/2*M00*delta*G21t*A1*f1*lqr^3
       - M00*delta*G21t*A1*B1*lqr^2*lfr + 1/8*M00*delta*G21t*A1^2*lqr^4
       + 1/2*M00*delta*G21t^2 - 2*M00*delta*G11t*f3*lqr + 2*M00*delta*
      G11t*f1*f2*lqr^2 - 1/3*M00*delta*G11t*f1^3*lqr^3 - 4*M00*delta*
      G11t*B3*lfr + 4*M00*delta*G11t*B2*f1*lqr*lfr + 4*M00*delta*G11t*
      B1*f2*lqr*lfr - 2*M00*delta*G11t*B1*f1^2*lqr^2*lfr + 8*M00*delta*
      G11t*B1*B2*lfr^2 - 4*M00*delta*G11t*B1^2*f1*lqr*lfr^2 - 8/3*M00*
      delta*G11t*B1^3*lfr^3 + M00*delta*G11t*A3*lqr^2 - M00*delta*G11t*
      A2*f1*lqr^3 - 2*M00*delta*G11t*A2*B1*lqr^2*lfr - M00*delta*G11t*
      A1*f2*lqr^3 + 1/2*M00*delta*G11t*A1*f1^2*lqr^4 - 2*M00*delta*G11t
      *A1*B2*lqr^2*lfr + 2*M00*delta*G11t*A1*B1*f1*lqr^3*lfr + 2*M00*
      delta*G11t*A1*B1^2*lqr^2*lfr^2 + 1/2*M00*delta*G11t*A1*A2*lqr^4
       - 1/4*M00*delta*G11t*A1^2*f1*lqr^5 - 1/2*M00*delta*G11t*A1^2*B1*
      lqr^4*lfr + 1/24*M00*delta*G11t*A1^3*lqr^6 + 4/3*M00*delta*G11t*
      G31t - 2*M00*delta*G11t*G21t*f1*lqr - 4*M00*delta*G11t*G21t*B1*
      lfr + M00*delta*G11t*G21t*A1*lqr^2 - 2*M00*delta*G11t^2*f2*lqr + 
      M00*delta*G11t^2*f1^2*lqr^2 - 4*M00*delta*G11t^2*B2*lfr + 4*M00*
      delta*G11t^2*B1*f1*lqr*lfr + 4*M00*delta*G11t^2*B1^2*lfr^2 + M00*
      delta*G11t^2*A2*lqr^2 - M00*delta*G11t^2*A1*f1*lqr^3 - 2*M00*
      delta*G11t^2*A1*B1*lqr^2*lfr + 1/4*M00*delta*G11t^2*A1^2*lqr^4 + 
      2*M00*delta*G11t^2*G21t - 4/3*M00*delta*G11t^3*f1*lqr - 8/3*M00*
      delta*G11t^3*B1*lfr + 2/3*M00*delta*G11t^3*A1*lqr^2 + 2/3*M00*
      delta*G11t^4 + 1/2*M00*delta*bt2*f1*lqr^2 + M00*delta*bt2*B1*
      lfr^2 - 1/6*M00*delta*bt2*A1*lqr^3 + M00*delta*bt2*G12t - 2*M00*
      delta*bt2*G11t*lqr + M00*delta*bt1*f2*lqr^2 - 1/2*M00*delta*bt1*
      f1^2*lqr^3 + 2*M00*delta*bt1*B2*lfr^2 - M00*delta*bt1*B1*f1*lqr*
      lfr^2 - M00*delta*bt1*B1*f1*lqr^2*lfr - 2*M00*delta*bt1*B1^2*
      lfr^3 - 1/3*M00*delta*bt1*A2*lqr^3 + 5/12*M00*delta*bt1*A1*f1*
      lqr^4 + 1/2*M00*delta*bt1*A1*B1*lqr^2*lfr^2 + 1/3*M00*delta*bt1*
      A1*B1*lqr^3*lfr - 1/12*M00*delta*bt1*A1^2*lqr^5 + M00*delta*bt1*
      G22t - 2*M00*delta*bt1*G21t*lqr - 4/3*M00*delta*bt1*G12t*f1*lqr
       - 8/3*M00*delta*bt1*G12t*B1*lfr + 2/3*M00*delta*bt1*G12t*A1*
      lqr^2 + 3*M00*delta*bt1*G11t*f1*lqr^2 + 2*M00*delta*bt1*G11t*B1*
      lfr^2 + 4*M00*delta*bt1*G11t*B1*lqr*lfr - 4/3*M00*delta*bt1*G11t*
      A1*lqr^3 + 8/3*M00*delta*bt1*G11t*G12t - 4*M00*delta*bt1*G11t^2*
      lqr + 3/2*M00*delta*bt0*f3*lqr^2 - 3/2*M00*delta*bt0*f1*f2*lqr^3
       + 1/4*M00*delta*bt0*f1^3*lqr^4 + 3*M00*delta*bt0*B3*lfr^2 - 2*
      M00*delta*bt0*B2*f1*lqr*lfr^2 - M00*delta*bt0*B2*f1*lqr^2*lfr - 
      M00*delta*bt0*B1*f2*lqr*lfr^2 - 2*M00*delta*bt0*B1*f2*lqr^2*lfr
       + 1/2*M00*delta*bt0*B1*f1^2*lqr^2*lfr^2 + M00*delta*bt0*B1*f1^2*
      lqr^3*lfr - 6*M00*delta*bt0*B1*B2*lfr^3 + 2*M00*delta*bt0*B1^2*f1
      *lqr*lfr^3 + M00*delta*bt0*B1^2*f1*lqr^2*lfr^2 + 2*M00*delta*bt0*
      B1^3*lfr^4 - 1/2*M00*delta*bt0*A3*lqr^3 + 7/12*M00*delta*bt0*A2*
      f1*lqr^4 + 1/2*M00*delta*bt0*A2*B1*lqr^2*lfr^2 + 2/3*M00*delta*
      bt0*A2*B1*lqr^3*lfr + 2/3*M00*delta*bt0*A1*f2*lqr^4 - 1/3*M00*
      delta*bt0*A1*f1^2*lqr^5 + M00*delta*bt0*A1*B2*lqr^2*lfr^2 + 1/3*
      M00*delta*bt0*A1*B2*lqr^3*lfr - 1/2*M00*delta*bt0*A1*B1*f1*lqr^3*
      lfr^2 - 5/6*M00*delta*bt0*A1*B1*f1*lqr^4*lfr - M00*delta*bt0*A1*
      B1^2*lqr^2*lfr^3 - 1/3*M00*delta*bt0*A1*B1^2*lqr^3*lfr^2 - 1/4*
      M00*delta*bt0*A1*A2*lqr^5 + 7/48*M00*delta*bt0*A1^2*f1*lqr^6 + 1/
      8*M00*delta*bt0*A1^2*B1*lqr^4*lfr^2 + 1/6*M00*delta*bt0*A1^2*B1*
      lqr^5*lfr - 1/48*M00*delta*bt0*A1^3*lqr^7 + M00*delta*bt0*G32t - 
      2*M00*delta*bt0*G31t*lqr - 4/3*M00*delta*bt0*G22t*f1*lqr - 8/3*
      M00*delta*bt0*G22t*B1*lfr + 2/3*M00*delta*bt0*G22t*A1*lqr^2 + 5/2
      *M00*delta*bt0*G21t*f1*lqr^2 + M00*delta*bt0*G21t*B1*lfr^2 + 4*
      M00*delta*bt0*G21t*B1*lqr*lfr - 7/6*M00*delta*bt0*G21t*A1*lqr^3
       - 2*M00*delta*bt0*G12t*f2*lqr + M00*delta*bt0*G12t*f1^2*lqr^2 - 
      4*M00*delta*bt0*G12t*B2*lfr + 4*M00*delta*bt0*G12t*B1*f1*lqr*lfr
       + 4*M00*delta*bt0*G12t*B1^2*lfr^2 + M00*delta*bt0*G12t*A2*lqr^2
       - M00*delta*bt0*G12t*A1*f1*lqr^3 - 2*M00*delta*bt0*G12t*A1*B1*
      lqr^2*lfr + 1/4*M00*delta*bt0*G12t*A1^2*lqr^4 + 2*M00*delta*bt0*
      G12t*G21t + 4*M00*delta*bt0*G11t*f2*lqr^2 - 2*M00*delta*bt0*G11t*
      f1^2*lqr^3 + 4*M00*delta*bt0*G11t*B2*lfr^2 + 4*M00*delta*bt0*G11t
      *B2*lqr*lfr - 2*M00*delta*bt0*G11t*B1*f1*lqr*lfr^2 - 6*M00*delta*
      bt0*G11t*B1*f1*lqr^2*lfr - 4*M00*delta*bt0*G11t*B1^2*lfr^3 - 4*
      M00*delta*bt0*G11t*B1^2*lqr*lfr^2 - 5/3*M00*delta*bt0*G11t*A2*
      lqr^3 + 11/6*M00*delta*bt0*G11t*A1*f1*lqr^4 + M00*delta*bt0*G11t*
      A1*B1*lqr^2*lfr^2 + 8/3*M00*delta*bt0*G11t*A1*B1*lqr^3*lfr - 5/12
      *M00*delta*bt0*G11t*A1^2*lqr^5 + 8/3*M00*delta*bt0*G11t*G22t - 6*
      M00*delta*bt0*G11t*G21t*lqr - 4*M00*delta*bt0*G11t*G12t*f1*lqr - 
      8*M00*delta*bt0*G11t*G12t*B1*lfr + 2*M00*delta*bt0*G11t*G12t*A1*
      lqr^2 + 5*M00*delta*bt0*G11t^2*f1*lqr^2 + 2*M00*delta*bt0*G11t^2*
      B1*lfr^2 + 8*M00*delta*bt0*G11t^2*B1*lqr*lfr - 7/3*M00*delta*bt0*
      G11t^2*A1*lqr^3 + 4*M00*delta*bt0*G11t^2*G12t - 4*M00*delta*bt0*
      G11t^3*lqr - 5/6*M00*delta*bt0*bt1*f1*lqr^3 - 5/3*M00*delta*bt0*
      bt1*B1*lfr^3 + 5/24*M00*delta*bt0*bt1*A1*lqr^4 + 4*M00*delta*bt0*
      bt1*G13t - 8*M00*delta*bt0*bt1*G12t*lqr + 5*M00*delta*bt0*bt1*
      G11t*lqr^2 - M00*delta*bt0^2*f2*lqr^3 + 11/24*M00*delta*bt0^2*
      f1^2*lqr^4 - 2*M00*delta*bt0^2*B2*lfr^3 + 2/3*M00*delta*bt0^2*B1*
      f1*lqr*lfr^3 + 1/2*M00*delta*bt0^2*B1*f1*lqr^2*lfr^2 + 2/3*M00*
      delta*bt0^2*B1*f1*lqr^3*lfr + 11/6*M00*delta*bt0^2*B1^2*lfr^4 + 1/
      4*M00*delta*bt0^2*A2*lqr^4 - 1/3*M00*delta*bt0^2*A1*f1*lqr^5 - 1/
      3*M00*delta*bt0^2*A1*B1*lqr^2*lfr^3 - 1/6*M00*delta*bt0^2*A1*B1*
      lqr^3*lfr^2 - 1/6*M00*delta*bt0^2*A1*B1*lqr^4*lfr + 1/18*M00*
      delta*bt0^2*A1^2*lqr^6 + 2*M00*delta*bt0^2*G23t - 4*M00*delta*
      bt0^2*G22t*lqr + 3*M00*delta*bt0^2*G21t*lqr^2 - 8/3*M00*delta*
      bt0^2*G13t*f1*lqr - 16/3*M00*delta*bt0^2*G13t*B1*lfr + 4/3*M00*
      delta*bt0^2*G13t*A1*lqr^2 + 5*M00*delta*bt0^2*G12t*f1*lqr^2 + 2*
      M00*delta*bt0^2*G12t*B1*lfr^2 + 8*M00*delta*bt0^2*G12t*B1*lqr*lfr
       - 7/3*M00*delta*bt0^2*G12t*A1*lqr^3 + 2*M00*delta*bt0^2*G12t^2
       - 11/3*M00*delta*bt0^2*G11t*f1*lqr^3 - 4/3*M00*delta*bt0^2*G11t*
      B1*lfr^3 - 2*M00*delta*bt0^2*G11t*B1*lqr*lfr^2 - 4*M00*delta*
      bt0^2*G11t*B1*lqr^2*lfr + 3/2*M00*delta*bt0^2*G11t*A1*lqr^4 + 16/
      3*M00*delta*bt0^2*G11t*G13t - 12*M00*delta*bt0^2*G11t*G12t*lqr + 
      6*M00*delta*bt0^2*G11t^2*lqr^2 + 1/4*M00*delta*bt0^3*f1*lqr^4 + 1/
      2*M00*delta*bt0^3*B1*lfr^4 - 1/20*M00*delta*bt0^3*A1*lqr^5 + 4*
      M00*delta*bt0^3*G14t - 8*M00*delta*bt0^3*G13t*lqr + 6*M00*delta*
      bt0^3*G12t*lqr^2 - 2*M00*delta*bt0^3*G11t*lqr^3 - 1920*M00*delta*
      zeta7*A1^3*f1 - 1920*M00*delta*zeta7*A1^4*lfr + 1920*M00*delta*
      zeta7*A1^4*lqr - 1920*M00*delta*zeta7*bt0*A1^3 - 64*M00*delta*
      zeta5*A1*f1^3 - 192*M00*delta*zeta5*A1*A2*f1 - 96*M00*delta*zeta5
      *A1^2*f2 - 192*M00*delta*zeta5*A1^2*f1^2*lfr + 288*M00*delta*
      zeta5*A1^2*f1^2*lqr + 192*M00*delta*zeta5*A1^2*B1*f1*lfr - 288*
      M00*delta*zeta5*A1^2*A2*lfr + 288*M00*delta*zeta5*A1^2*A2*lqr - 
      192*M00*delta*zeta5*A1^3*f1*lfr^2 + 480*M00*delta*zeta5*A1^3*f1*
      lqr*lfr - 336*M00*delta*zeta5*A1^3*f1*lqr^2 + 192*M00*delta*zeta5
      *A1^3*B1*lfr^2 - 192*M00*delta*zeta5*A1^3*B1*lqr*lfr - 64*M00*
      delta*zeta5*A1^4*lfr^3 + 192*M00*delta*zeta5*A1^4*lqr*lfr^2 - 240
      *M00*delta*zeta5*A1^4*lqr^2*lfr + 112*M00*delta*zeta5*A1^4*lqr^3
       - 192*M00*delta*zeta5*G11t*A1^2*f1 - 192*M00*delta*zeta5*G11t*
      A1^3*lfr + 192*M00*delta*zeta5*G11t*A1^3*lqr - 64*M00*delta*zeta5
      *bt1*A1^2 - 256*M00*delta*zeta5*bt0*A1*f1^2 - 192*M00*delta*zeta5
      *bt0*A1*A2 - 320*M00*delta*zeta5*bt0*A1^2*f1*lfr + 672*M00*delta*
      zeta5*bt0*A1^2*f1*lqr + 128*M00*delta*zeta5*bt0*A1^2*B1*lfr - 16*
      M00*delta*zeta5*bt0*A1^3*lfr^2 + 320*M00*delta*zeta5*bt0*A1^3*lqr
      *lfr - 336*M00*delta*zeta5*bt0*A1^3*lqr^2 - 320*M00*delta*zeta5*
      bt0*G11t*A1^2 - 256*M00*delta*zeta5*bt0^2*A1*f1 - 64*M00*delta*
      zeta5*bt0^2*A1^2*lfr + 256*M00*delta*zeta5*bt0^2*A1^2*lqr - 8*M00
      *delta*zeta3*f1^2*f2 + 8/3*M00*delta*zeta3*f1^4*lqr + 16/3*M00*
      delta*zeta3*B1*f1^3*lfr - 8*M00*delta*zeta3*A3*f1 - 8*M00*delta*
      zeta3*A2*f2 - 8*M00*delta*zeta3*A2*f1^2*lfr + 16*M00*delta*zeta3*
      A2*f1^2*lqr + 16*M00*delta*zeta3*A2*B1*f1*lfr - 8*M00*delta*zeta3
      *A2^2*lfr + 8*M00*delta*zeta3*A2^2*lqr - 8*M00*delta*zeta3*A1*f3
       - 16*M00*delta*zeta3*A1*f1*f2*lfr + 32*M00*delta*zeta3*A1*f1*f2*
      lqr + 8*M00*delta*zeta3*A1*f1^3*lqr*lfr - 40/3*M00*delta*zeta3*A1
      *f1^3*lqr^2 + 16*M00*delta*zeta3*A1*B2*f1*lfr + 16*M00*delta*
      zeta3*A1*B1*f2*lfr + 16*M00*delta*zeta3*A1*B1*f1^2*lfr^2 - 32*M00
      *delta*zeta3*A1*B1*f1^2*lqr*lfr - 16*M00*delta*zeta3*A1*B1^2*f1*
      lfr^2 - 16*M00*delta*zeta3*A1*A3*lfr + 16*M00*delta*zeta3*A1*A3*
      lqr - 16*M00*delta*zeta3*A1*A2*f1*lfr^2 + 48*M00*delta*zeta3*A1*
      A2*f1*lqr*lfr - 40*M00*delta*zeta3*A1*A2*f1*lqr^2 + 32*M00*delta*
      zeta3*A1*A2*B1*lfr^2 - 32*M00*delta*zeta3*A1*A2*B1*lqr*lfr - 8*
      M00*delta*zeta3*A1^2*f2*lfr^2 + 24*M00*delta*zeta3*A1^2*f2*lqr*
      lfr - 20*M00*delta*zeta3*A1^2*f2*lqr^2 + 8*M00*delta*zeta3*A1^2*
      f1^2*lqr*lfr^2 - 24*M00*delta*zeta3*A1^2*f1^2*lqr^2*lfr + 20*M00*
      delta*zeta3*A1^2*f1^2*lqr^3 + 16*M00*delta*zeta3*A1^2*B2*lfr^2 - 
      16*M00*delta*zeta3*A1^2*B2*lqr*lfr + 16*M00*delta*zeta3*A1^2*B1*
      f1*lfr^3 - 48*M00*delta*zeta3*A1^2*B1*f1*lqr*lfr^2 + 40*M00*delta
      *zeta3*A1^2*B1*f1*lqr^2*lfr - 16*M00*delta*zeta3*A1^2*B1^2*lfr^3
       + 16*M00*delta*zeta3*A1^2*B1^2*lqr*lfr^2 - 8*M00*delta*zeta3*
      A1^2*A2*lfr^3 + 24*M00*delta*zeta3*A1^2*A2*lqr*lfr^2 - 36*M00*
      delta*zeta3*A1^2*A2*lqr^2*lfr + 20*M00*delta*zeta3*A1^2*A2*lqr^3
       + 8/3*M00*delta*zeta3*A1^3*f1*lqr*lfr^3 - 12*M00*delta*zeta3*
      A1^3*f1*lqr^2*lfr^2 + 20*M00*delta*zeta3*A1^3*f1*lqr^3*lfr - 35/3
      *M00*delta*zeta3*A1^3*f1*lqr^4 + 16/3*M00*delta*zeta3*A1^3*B1*
      lfr^4 - 16*M00*delta*zeta3*A1^3*B1*lqr*lfr^3 + 24*M00*delta*zeta3
      *A1^3*B1*lqr^2*lfr^2 - 40/3*M00*delta*zeta3*A1^3*B1*lqr^3*lfr - 4/
      3*M00*delta*zeta3*A1^4*lqr^2*lfr^3 + 4*M00*delta*zeta3*A1^4*lqr^3
      *lfr^2 - 5*M00*delta*zeta3*A1^4*lqr^4*lfr + 7/3*M00*delta*zeta3*
      A1^4*lqr^5 - 8*M00*delta*zeta3*G21t*A1*f1 - 8*M00*delta*zeta3*
      G21t*A1^2*lfr + 8*M00*delta*zeta3*G21t*A1^2*lqr - 16/3*M00*delta*
      zeta3*G11t*f1^3 - 16*M00*delta*zeta3*G11t*A2*f1 - 16*M00*delta*
      zeta3*G11t*A1*f2 - 16*M00*delta*zeta3*G11t*A1*f1^2*lfr + 32*M00*
      delta*zeta3*G11t*A1*f1^2*lqr + 32*M00*delta*zeta3*G11t*A1*B1*f1*
      lfr - 32*M00*delta*zeta3*G11t*A1*A2*lfr + 32*M00*delta*zeta3*G11t
      *A1*A2*lqr - 16*M00*delta*zeta3*G11t*A1^2*f1*lfr^2 + 48*M00*delta
      *zeta3*G11t*A1^2*f1*lqr*lfr - 40*M00*delta*zeta3*G11t*A1^2*f1*
      lqr^2 + 32*M00*delta*zeta3*G11t*A1^2*B1*lfr^2 - 32*M00*delta*
      zeta3*G11t*A1^2*B1*lqr*lfr - 16/3*M00*delta*zeta3*G11t*A1^3*lfr^3
       + 16*M00*delta*zeta3*G11t*A1^3*lqr*lfr^2 - 24*M00*delta*zeta3*
      G11t*A1^3*lqr^2*lfr + 40/3*M00*delta*zeta3*G11t*A1^3*lqr^3 - 16*
      M00*delta*zeta3*G11t^2*A1*f1 - 16*M00*delta*zeta3*G11t^2*A1^2*lfr
       + 16*M00*delta*zeta3*G11t^2*A1^2*lqr - 8*M00*delta*zeta3*bt1*
      f1^2 - 8*M00*delta*zeta3*bt1*A1*f1*lfr + 24*M00*delta*zeta3*bt1*
      A1*f1*lqr + 4*M00*delta*zeta3*bt1*A1^2*lfr^2 + 8*M00*delta*zeta3*
      bt1*A1^2*lqr*lfr - 12*M00*delta*zeta3*bt1*A1^2*lqr^2 - 16*M00*
      delta*zeta3*bt1*G11t*A1 - 24*M00*delta*zeta3*bt0*f1*f2 + 16*M00*
      delta*zeta3*bt0*f1^3*lqr + 16*M00*delta*zeta3*bt0*B1*f1^2*lfr - 8
      *M00*delta*zeta3*bt0*A2*f1*lfr + 32*M00*delta*zeta3*bt0*A2*f1*lqr
       - 16*M00*delta*zeta3*bt0*A1*f2*lfr + 40*M00*delta*zeta3*bt0*A1*
      f2*lqr + 4*M00*delta*zeta3*bt0*A1*f1^2*lfr^2 + 24*M00*delta*zeta3
      *bt0*A1*f1^2*lqr*lfr - 52*M00*delta*zeta3*bt0*A1*f1^2*lqr^2 + 8*
      M00*delta*zeta3*bt0*A1*B1*f1*lfr^2 - 48*M00*delta*zeta3*bt0*A1*B1
      *f1*lqr*lfr + 12*M00*delta*zeta3*bt0*A1*A2*lfr^2 + 24*M00*delta*
      zeta3*bt0*A1*A2*lqr*lfr - 36*M00*delta*zeta3*bt0*A1*A2*lqr^2 + 8*
      M00*delta*zeta3*bt0*A1^2*f1*lfr^3 - 4*M00*delta*zeta3*bt0*A1^2*f1
      *lqr*lfr^2 - 40*M00*delta*zeta3*bt0*A1^2*f1*lqr^2*lfr + 136/3*M00
      *delta*zeta3*bt0*A1^2*f1*lqr^3 - 16*M00*delta*zeta3*bt0*A1^2*B1*
      lfr^3 - 8*M00*delta*zeta3*bt0*A1^2*B1*lqr*lfr^2 + 24*M00*delta*
      zeta3*bt0*A1^2*B1*lqr^2*lfr + 4*M00*delta*zeta3*bt0*A1^3*lfr^4 - 
      8*M00*delta*zeta3*bt0*A1^3*lqr*lfr^3 + 2*M00*delta*zeta3*bt0*A1^3
      *lqr^2*lfr^2 + 40/3*M00*delta*zeta3*bt0*A1^3*lqr^3*lfr - 34/3*M00
      *delta*zeta3*bt0*A1^3*lqr^4 - 16*M00*delta*zeta3*bt0*G21t*A1 - 16
      *M00*delta*zeta3*bt0*G12t*A1*f1 - 16*M00*delta*zeta3*bt0*G12t*
      A1^2*lfr + 16*M00*delta*zeta3*bt0*G12t*A1^2*lqr - 32*M00*delta*
      zeta3*bt0*G11t*f1^2 - 16*M00*delta*zeta3*bt0*G11t*A2 - 48*M00*
      delta*zeta3*bt0*G11t*A1*f1*lfr + 112*M00*delta*zeta3*bt0*G11t*A1*
      f1*lqr + 32*M00*delta*zeta3*bt0*G11t*A1*B1*lfr - 8*M00*delta*
      zeta3*bt0*G11t*A1^2*lfr^2 + 64*M00*delta*zeta3*bt0*G11t*A1^2*lqr*
      lfr - 64*M00*delta*zeta3*bt0*G11t*A1^2*lqr^2 - 32*M00*delta*zeta3
      *bt0*G11t^2*A1 + 24*M00*delta*zeta3*bt0^2*f1^2*lqr + 4*M00*delta*
      zeta3*bt0^2*A1*f1*lfr^2 + 16*M00*delta*zeta3*bt0^2*A1*f1*lqr*lfr
       - 44*M00*delta*zeta3*bt0^2*A1*f1*lqr^2 - 8/3*M00*delta*zeta3*
      bt0^2*A1^2*lfr^3 - 4*M00*delta*zeta3*bt0^2*A1^2*lqr*lfr^2 - 8*M00
      *delta*zeta3*bt0^2*A1^2*lqr^2*lfr + 44/3*M00*delta*zeta3*bt0^2*
      A1^2*lqr^3 - 32*M00*delta*zeta3*bt0^2*G12t*A1 - 48*M00*delta*
      zeta3*bt0^2*G11t*f1 - 32*M00*delta*zeta3*bt0^2*G11t*A1*lfr + 80*
      M00*delta*zeta3*bt0^2*G11t*A1*lqr + 1792*M00*delta*zeta3*zeta5*
      A1^4 + 160*M00*delta*zeta3^2*A1^2*f1^2 + 160*M00*delta*zeta3^2*
      A1^2*A2 + 320*M00*delta*zeta3^2*A1^3*f1*lfr - 1120/3*M00*delta*
      zeta3^2*A1^3*f1*lqr - 320/3*M00*delta*zeta3^2*A1^3*B1*lfr + 160*
      M00*delta*zeta3^2*A1^4*lfr^2 - 320*M00*delta*zeta3^2*A1^4*lqr*lfr
       + 560/3*M00*delta*zeta3^2*A1^4*lqr^2 + 320/3*M00*delta*zeta3^2*
      G11t*A1^3 + 352*M00*delta*zeta3^2*bt0*A1^2*f1 + 192*M00*delta*
      zeta3^2*bt0*A1^3*lfr - 352*M00*delta*zeta3^2*bt0*A1^3*lqr + 96*
      M00*delta*zeta3^2*bt0^2*A1^2 - 2*M00*delta*zeta2*f2^2 - 4*M00*
      delta*zeta2*f1*f3 + 6*M00*delta*zeta2*f1^2*f2*lqr - M00*delta*
      zeta2*f1^4*lqr^2 + 4*M00*delta*zeta2*B2*f1^2*lfr + 8*M00*delta*
      zeta2*B1*f1*f2*lfr - 4*M00*delta*zeta2*B1*f1^3*lqr*lfr - 4*M00*
      delta*zeta2*B1^2*f1^2*lfr^2 - 4*M00*delta*zeta2*A3*f1*lfr + 4*M00
      *delta*zeta2*A3*f1*lqr - 4*M00*delta*zeta2*A2*f2*lfr + 4*M00*
      delta*zeta2*A2*f2*lqr + 4*M00*delta*zeta2*A2*f1^2*lqr*lfr - 5*M00
      *delta*zeta2*A2*f1^2*lqr^2 + 8*M00*delta*zeta2*A2*B1*f1*lfr^2 - 8
      *M00*delta*zeta2*A2*B1*f1*lqr*lfr - 2*M00*delta*zeta2*A2^2*lfr^2
       + 4*M00*delta*zeta2*A2^2*lqr*lfr - 2*M00*delta*zeta2*A2^2*lqr^2
       - 4*M00*delta*zeta2*A1*f3*lfr + 4*M00*delta*zeta2*A1*f3*lqr + 8*
      M00*delta*zeta2*A1*f1*f2*lqr*lfr - 10*M00*delta*zeta2*A1*f1*f2*
      lqr^2 - 2*M00*delta*zeta2*A1*f1^3*lqr^2*lfr + 3*M00*delta*zeta2*
      A1*f1^3*lqr^3 + 8*M00*delta*zeta2*A1*B2*f1*lfr^2 - 8*M00*delta*
      zeta2*A1*B2*f1*lqr*lfr + 8*M00*delta*zeta2*A1*B1*f2*lfr^2 - 8*M00
      *delta*zeta2*A1*B1*f2*lqr*lfr - 8*M00*delta*zeta2*A1*B1*f1^2*lqr*
      lfr^2 + 10*M00*delta*zeta2*A1*B1*f1^2*lqr^2*lfr - 8*M00*delta*
      zeta2*A1*B1^2*f1*lfr^3 + 8*M00*delta*zeta2*A1*B1^2*f1*lqr*lfr^2
       - 4*M00*delta*zeta2*A1*A3*lfr^2 + 8*M00*delta*zeta2*A1*A3*lqr*
      lfr - 4*M00*delta*zeta2*A1*A3*lqr^2 + 4*M00*delta*zeta2*A1*A2*f1*
      lqr*lfr^2 - 12*M00*delta*zeta2*A1*A2*f1*lqr^2*lfr + 8*M00*delta*
      zeta2*A1*A2*f1*lqr^3 + 8*M00*delta*zeta2*A1*A2*B1*lfr^3 - 16*M00*
      delta*zeta2*A1*A2*B1*lqr*lfr^2 + 8*M00*delta*zeta2*A1*A2*B1*lqr^2
      *lfr + 2*M00*delta*zeta2*A1^2*f2*lqr*lfr^2 - 6*M00*delta*zeta2*
      A1^2*f2*lqr^2*lfr + 4*M00*delta*zeta2*A1^2*f2*lqr^3 - M00*delta*
      zeta2*A1^2*f1^2*lqr^2*lfr^2 + 4*M00*delta*zeta2*A1^2*f1^2*lqr^3*
      lfr - 13/4*M00*delta*zeta2*A1^2*f1^2*lqr^4 + 4*M00*delta*zeta2*
      A1^2*B2*lfr^3 - 8*M00*delta*zeta2*A1^2*B2*lqr*lfr^2 + 4*M00*delta
      *zeta2*A1^2*B2*lqr^2*lfr - 4*M00*delta*zeta2*A1^2*B1*f1*lqr*lfr^3
       + 12*M00*delta*zeta2*A1^2*B1*f1*lqr^2*lfr^2 - 8*M00*delta*zeta2*
      A1^2*B1*f1*lqr^3*lfr - 4*M00*delta*zeta2*A1^2*B1^2*lfr^4 + 8*M00*
      delta*zeta2*A1^2*B1^2*lqr*lfr^3 - 4*M00*delta*zeta2*A1^2*B1^2*
      lqr^2*lfr^2 - 3*M00*delta*zeta2*A1^2*A2*lqr^2*lfr^2 + 6*M00*delta
      *zeta2*A1^2*A2*lqr^3*lfr - 3*M00*delta*zeta2*A1^2*A2*lqr^4 + M00*
      delta*zeta2*A1^3*f1*lqr^3*lfr^2 - 5/2*M00*delta*zeta2*A1^3*f1*
      lqr^4*lfr + 3/2*M00*delta*zeta2*A1^3*f1*lqr^5 + 2*M00*delta*zeta2
      *A1^3*B1*lqr^2*lfr^3 - 4*M00*delta*zeta2*A1^3*B1*lqr^3*lfr^2 + 2*
      M00*delta*zeta2*A1^3*B1*lqr^4*lfr - 1/4*M00*delta*zeta2*A1^4*
      lqr^4*lfr^2 + 1/2*M00*delta*zeta2*A1^4*lqr^5*lfr - 1/4*M00*delta*
      zeta2*A1^4*lqr^6 - 2*M00*delta*zeta2*G21t*f1^2 - 4*M00*delta*
      zeta2*G21t*A1*f1*lfr + 4*M00*delta*zeta2*G21t*A1*f1*lqr - 2*M00*
      delta*zeta2*G21t*A1^2*lfr^2 + 4*M00*delta*zeta2*G21t*A1^2*lqr*lfr
       - 2*M00*delta*zeta2*G21t*A1^2*lqr^2 - 8*M00*delta*zeta2*G11t*f1*
      f2 + 4*M00*delta*zeta2*G11t*f1^3*lqr + 8*M00*delta*zeta2*G11t*B1*
      f1^2*lfr - 8*M00*delta*zeta2*G11t*A2*f1*lfr + 8*M00*delta*zeta2*
      G11t*A2*f1*lqr - 8*M00*delta*zeta2*G11t*A1*f2*lfr + 8*M00*delta*
      zeta2*G11t*A1*f2*lqr + 8*M00*delta*zeta2*G11t*A1*f1^2*lqr*lfr - 
      10*M00*delta*zeta2*G11t*A1*f1^2*lqr^2 + 16*M00*delta*zeta2*G11t*
      A1*B1*f1*lfr^2 - 16*M00*delta*zeta2*G11t*A1*B1*f1*lqr*lfr - 8*M00
      *delta*zeta2*G11t*A1*A2*lfr^2 + 16*M00*delta*zeta2*G11t*A1*A2*lqr
      *lfr - 8*M00*delta*zeta2*G11t*A1*A2*lqr^2 + 4*M00*delta*zeta2*
      G11t*A1^2*f1*lqr*lfr^2 - 12*M00*delta*zeta2*G11t*A1^2*f1*lqr^2*
      lfr + 8*M00*delta*zeta2*G11t*A1^2*f1*lqr^3 + 8*M00*delta*zeta2*
      G11t*A1^2*B1*lfr^3 - 16*M00*delta*zeta2*G11t*A1^2*B1*lqr*lfr^2 + 
      8*M00*delta*zeta2*G11t*A1^2*B1*lqr^2*lfr - 2*M00*delta*zeta2*G11t
      *A1^3*lqr^2*lfr^2 + 4*M00*delta*zeta2*G11t*A1^3*lqr^3*lfr - 2*M00
      *delta*zeta2*G11t*A1^3*lqr^4 - 4*M00*delta*zeta2*G11t^2*f1^2 - 8*
      M00*delta*zeta2*G11t^2*A1*f1*lfr + 8*M00*delta*zeta2*G11t^2*A1*f1
      *lqr - 4*M00*delta*zeta2*G11t^2*A1^2*lfr^2 + 8*M00*delta*zeta2*
      G11t^2*A1^2*lqr*lfr - 4*M00*delta*zeta2*G11t^2*A1^2*lqr^2 + 4*M00
      *delta*zeta2*bt1*f1^2*lqr + 2*M00*delta*zeta2*bt1*A1*f1*lfr^2 + 4
      *M00*delta*zeta2*bt1*A1*f1*lqr*lfr - 6*M00*delta*zeta2*bt1*A1*f1*
      lqr^2 + 2*M00*delta*zeta2*bt1*A1^2*lfr^3 - 2*M00*delta*zeta2*bt1*
      A1^2*lqr*lfr^2 - 2*M00*delta*zeta2*bt1*A1^2*lqr^2*lfr + 2*M00*
      delta*zeta2*bt1*A1^2*lqr^3 - 8*M00*delta*zeta2*bt1*G11t*f1 - 8*
      M00*delta*zeta2*bt1*G11t*A1*lfr + 8*M00*delta*zeta2*bt1*G11t*A1*
      lqr + 12*M00*delta*zeta2*bt0*f1*f2*lqr - 5*M00*delta*zeta2*bt0*
      f1^3*lqr^2 - 2*M00*delta*zeta2*bt0*B1*f1^2*lfr^2 - 8*M00*delta*
      zeta2*bt0*B1*f1^2*lqr*lfr + 4*M00*delta*zeta2*bt0*A2*f1*lfr^2 + 4
      *M00*delta*zeta2*bt0*A2*f1*lqr*lfr - 8*M00*delta*zeta2*bt0*A2*f1*
      lqr^2 + 2*M00*delta*zeta2*bt0*A1*f2*lfr^2 + 8*M00*delta*zeta2*bt0
      *A1*f2*lqr*lfr - 10*M00*delta*zeta2*bt0*A1*f2*lqr^2 - 2*M00*delta
      *zeta2*bt0*A1*f1^2*lqr*lfr^2 - 6*M00*delta*zeta2*bt0*A1*f1^2*
      lqr^2*lfr + 31/3*M00*delta*zeta2*bt0*A1*f1^2*lqr^3 - 8*M00*delta*
      zeta2*bt0*A1*B1*f1*lfr^3 - 4*M00*delta*zeta2*bt0*A1*B1*f1*lqr*
      lfr^2 + 12*M00*delta*zeta2*bt0*A1*B1*f1*lqr^2*lfr + 6*M00*delta*
      zeta2*bt0*A1*A2*lfr^3 - 6*M00*delta*zeta2*bt0*A1*A2*lqr*lfr^2 - 6
      *M00*delta*zeta2*bt0*A1*A2*lqr^2*lfr + 6*M00*delta*zeta2*bt0*A1*
      A2*lqr^3 - 2*M00*delta*zeta2*bt0*A1^2*f1*lqr*lfr^3 + 2*M00*delta*
      zeta2*bt0*A1^2*f1*lqr^2*lfr^2 + 20/3*M00*delta*zeta2*bt0*A1^2*f1*
      lqr^3*lfr - 20/3*M00*delta*zeta2*bt0*A1^2*f1*lqr^4 - 6*M00*delta*
      zeta2*bt0*A1^2*B1*lfr^4 + 8*M00*delta*zeta2*bt0*A1^2*B1*lqr*lfr^3
       + 2*M00*delta*zeta2*bt0*A1^2*B1*lqr^2*lfr^2 - 4*M00*delta*zeta2*
      bt0*A1^2*B1*lqr^3*lfr + M00*delta*zeta2*bt0*A1^3*lqr^2*lfr^3 - 2/
      3*M00*delta*zeta2*bt0*A1^3*lqr^3*lfr^2 - 5/3*M00*delta*zeta2*bt0*
      A1^3*lqr^4*lfr + 4/3*M00*delta*zeta2*bt0*A1^3*lqr^5 - 8*M00*delta
      *zeta2*bt0*G21t*f1 - 8*M00*delta*zeta2*bt0*G21t*A1*lfr + 8*M00*
      delta*zeta2*bt0*G21t*A1*lqr - 4*M00*delta*zeta2*bt0*G12t*f1^2 - 8
      *M00*delta*zeta2*bt0*G12t*A1*f1*lfr + 8*M00*delta*zeta2*bt0*G12t*
      A1*f1*lqr - 4*M00*delta*zeta2*bt0*G12t*A1^2*lfr^2 + 8*M00*delta*
      zeta2*bt0*G12t*A1^2*lqr*lfr - 4*M00*delta*zeta2*bt0*G12t*A1^2*
      lqr^2 - 8*M00*delta*zeta2*bt0*G11t*f2 + 20*M00*delta*zeta2*bt0*
      G11t*f1^2*lqr + 16*M00*delta*zeta2*bt0*G11t*B1*f1*lfr - 8*M00*
      delta*zeta2*bt0*G11t*A2*lfr + 8*M00*delta*zeta2*bt0*G11t*A2*lqr
       + 4*M00*delta*zeta2*bt0*G11t*A1*f1*lfr^2 + 24*M00*delta*zeta2*
      bt0*G11t*A1*f1*lqr*lfr - 32*M00*delta*zeta2*bt0*G11t*A1*f1*lqr^2
       + 16*M00*delta*zeta2*bt0*G11t*A1*B1*lfr^2 - 16*M00*delta*zeta2*
      bt0*G11t*A1*B1*lqr*lfr + 4*M00*delta*zeta2*bt0*G11t*A1^2*lfr^3 - 
      16*M00*delta*zeta2*bt0*G11t*A1^2*lqr^2*lfr + 12*M00*delta*zeta2*
      bt0*G11t*A1^2*lqr^3 - 16*M00*delta*zeta2*bt0*G11t^2*f1 - 16*M00*
      delta*zeta2*bt0*G11t^2*A1*lfr + 16*M00*delta*zeta2*bt0*G11t^2*A1*
      lqr - 6*M00*delta*zeta2*bt0^2*f1^2*lqr^2 - 4/3*M00*delta*zeta2*
      bt0^2*A1*f1*lfr^3 - 2*M00*delta*zeta2*bt0^2*A1*f1*lqr*lfr^2 - 4*
      M00*delta*zeta2*bt0^2*A1*f1*lqr^2*lfr + 22/3*M00*delta*zeta2*
      bt0^2*A1*f1*lqr^3 - 11/6*M00*delta*zeta2*bt0^2*A1^2*lfr^4 + 4/3*
      M00*delta*zeta2*bt0^2*A1^2*lqr*lfr^3 + M00*delta*zeta2*bt0^2*A1^2
      *lqr^2*lfr^2 + 4/3*M00*delta*zeta2*bt0^2*A1^2*lqr^3*lfr - 11/6*
      M00*delta*zeta2*bt0^2*A1^2*lqr^4 - 16*M00*delta*zeta2*bt0^2*G12t*
      f1 - 16*M00*delta*zeta2*bt0^2*G12t*A1*lfr + 16*M00*delta*zeta2*
      bt0^2*G12t*A1*lqr + 24*M00*delta*zeta2*bt0^2*G11t*f1*lqr + 4*M00*
      delta*zeta2*bt0^2*G11t*A1*lfr^2 + 16*M00*delta*zeta2*bt0^2*G11t*
      A1*lqr*lfr - 20*M00*delta*zeta2*bt0^2*G11t*A1*lqr^2 - 8*M00*delta
      *zeta2*bt0^2*G11t^2 + 1152*M00*delta*zeta2*zeta5*A1^3*f1 + 1152*
      M00*delta*zeta2*zeta5*A1^4*lfr - 1152*M00*delta*zeta2*zeta5*A1^4*
      lqr + 1024*M00*delta*zeta2*zeta5*bt0*A1^3 + 48*M00*delta*zeta2*
      zeta3*A1*f1^3 + 128*M00*delta*zeta2*zeta3*A1*A2*f1 + 64*M00*delta
      *zeta2*zeta3*A1^2*f2 + 144*M00*delta*zeta2*zeta3*A1^2*f1^2*lfr - 
      208*M00*delta*zeta2*zeta3*A1^2*f1^2*lqr - 128*M00*delta*zeta2*
      zeta3*A1^2*B1*f1*lfr + 192*M00*delta*zeta2*zeta3*A1^2*A2*lfr - 
      192*M00*delta*zeta2*zeta3*A1^2*A2*lqr + 144*M00*delta*zeta2*zeta3
      *A1^3*f1*lfr^2 - 352*M00*delta*zeta2*zeta3*A1^3*f1*lqr*lfr + 240*
      M00*delta*zeta2*zeta3*A1^3*f1*lqr^2 - 128*M00*delta*zeta2*zeta3*
      A1^3*B1*lfr^2 + 128*M00*delta*zeta2*zeta3*A1^3*B1*lqr*lfr + 48*
      M00*delta*zeta2*zeta3*A1^4*lfr^3 - 144*M00*delta*zeta2*zeta3*A1^4
      *lqr*lfr^2 + 176*M00*delta*zeta2*zeta3*A1^4*lqr^2*lfr - 80*M00*
      delta*zeta2*zeta3*A1^4*lqr^3 + 128*M00*delta*zeta2*zeta3*G11t*
      A1^2*f1 + 128*M00*delta*zeta2*zeta3*G11t*A1^3*lfr - 128*M00*delta
      *zeta2*zeta3*G11t*A1^3*lqr + 32*M00*delta*zeta2*zeta3*bt1*A1^2 + 
      160*M00*delta*zeta2*zeta3*bt0*A1*f1^2 + 96*M00*delta*zeta2*zeta3*
      bt0*A1*A2 + 192*M00*delta*zeta2*zeta3*bt0*A1^2*f1*lfr - 416*M00*
      delta*zeta2*zeta3*bt0*A1^2*f1*lqr - 64*M00*delta*zeta2*zeta3*bt0*
      A1^2*B1*lfr - 192*M00*delta*zeta2*zeta3*bt0*A1^3*lqr*lfr + 208*
      M00*delta*zeta2*zeta3*bt0*A1^3*lqr^2 + 192*M00*delta*zeta2*zeta3*
      bt0*G11t*A1^2 + 96*M00*delta*zeta2*zeta3*bt0^2*A1*f1 - 96*M00*
      delta*zeta2*zeta3*bt0^2*A1^2*lqr - 640*M00*delta*zeta2*zeta3^2*
      A1^4 + 2/5*M00*delta*zeta2^2*f1^4 - 8/5*M00*delta*zeta2^2*A2*f1^2
       - 4/5*M00*delta*zeta2^2*A2^2 - 16/5*M00*delta*zeta2^2*A1*f1*f2
       + 8/5*M00*delta*zeta2^2*A1*f1^3*lfr + 16/5*M00*delta*zeta2^2*A1*
      B1*f1^2*lfr - 8/5*M00*delta*zeta2^2*A1*A3 - 32/5*M00*delta*
      zeta2^2*A1*A2*f1*lfr + 8*M00*delta*zeta2^2*A1*A2*f1*lqr + 16/5*
      M00*delta*zeta2^2*A1*A2*B1*lfr - 16/5*M00*delta*zeta2^2*A1^2*f2*
      lfr + 4*M00*delta*zeta2^2*A1^2*f2*lqr + 12/5*M00*delta*zeta2^2*
      A1^2*f1^2*lfr^2 - 8/5*M00*delta*zeta2^2*A1^2*f1^2*lqr*lfr - 2*M00
      *delta*zeta2^2*A1^2*f1^2*lqr^2 + 8/5*M00*delta*zeta2^2*A1^2*B2*
      lfr + 32/5*M00*delta*zeta2^2*A1^2*B1*f1*lfr^2 - 8*M00*delta*
      zeta2^2*A1^2*B1*f1*lqr*lfr - 8/5*M00*delta*zeta2^2*A1^2*B1^2*
      lfr^2 - 24/5*M00*delta*zeta2^2*A1^2*A2*lfr^2 + 48/5*M00*delta*
      zeta2^2*A1^2*A2*lqr*lfr - 6*M00*delta*zeta2^2*A1^2*A2*lqr^2 + 8/5
      *M00*delta*zeta2^2*A1^3*f1*lfr^3 - 16/5*M00*delta*zeta2^2*A1^3*f1
      *lqr*lfr^2 + 2*M00*delta*zeta2^2*A1^3*f1*lqr^3 + 16/5*M00*delta*
      zeta2^2*A1^3*B1*lfr^3 - 32/5*M00*delta*zeta2^2*A1^3*B1*lqr*lfr^2
       + 4*M00*delta*zeta2^2*A1^3*B1*lqr^2*lfr + 2/5*M00*delta*zeta2^2*
      A1^4*lfr^4 - 8/5*M00*delta*zeta2^2*A1^4*lqr*lfr^3 + 8/5*M00*delta
      *zeta2^2*A1^4*lqr^2*lfr^2 - 1/2*M00*delta*zeta2^2*A1^4*lqr^4 - 4/
      5*M00*delta*zeta2^2*G21t*A1^2 - 16/5*M00*delta*zeta2^2*G11t*A1*
      f1^2 - 16/5*M00*delta*zeta2^2*G11t*A1*A2 - 32/5*M00*delta*zeta2^2
      *G11t*A1^2*f1*lfr + 8*M00*delta*zeta2^2*G11t*A1^2*f1*lqr + 16/5*
      M00*delta*zeta2^2*G11t*A1^2*B1*lfr - 16/5*M00*delta*zeta2^2*G11t*
      A1^3*lfr^2 + 32/5*M00*delta*zeta2^2*G11t*A1^3*lqr*lfr - 4*M00*
      delta*zeta2^2*G11t*A1^3*lqr^2 - 8/5*M00*delta*zeta2^2*G11t^2*A1^2
       - 8*M00*delta*zeta2^2*bt1*A1*f1 - 32/5*M00*delta*zeta2^2*bt1*
      A1^2*lfr + 8*M00*delta*zeta2^2*bt1*A1^2*lqr - 8/5*M00*delta*
      zeta2^2*bt0*f1^3 - 72/5*M00*delta*zeta2^2*bt0*A2*f1 - 48/5*M00*
      delta*zeta2^2*bt0*A1*f2 - 16/5*M00*delta*zeta2^2*bt0*A1*f1^2*lfr
       + 16*M00*delta*zeta2^2*bt0*A1*f1^2*lqr + 16*M00*delta*zeta2^2*
      bt0*A1*B1*f1*lfr - 96/5*M00*delta*zeta2^2*bt0*A1*A2*lfr + 24*M00*
      delta*zeta2^2*bt0*A1*A2*lqr + 16*M00*delta*zeta2^2*bt0*A1^2*f1*
      lqr*lfr - 22*M00*delta*zeta2^2*bt0*A1^2*f1*lqr^2 + 12*M00*delta*
      zeta2^2*bt0*A1^2*B1*lfr^2 - 16*M00*delta*zeta2^2*bt0*A1^2*B1*lqr*
      lfr + 8/5*M00*delta*zeta2^2*bt0*A1^3*lfr^3 - 8*M00*delta*zeta2^2*
      bt0*A1^3*lqr^2*lfr + 22/3*M00*delta*zeta2^2*bt0*A1^3*lqr^3 - 8/5*
      M00*delta*zeta2^2*bt0*G12t*A1^2 - 112/5*M00*delta*zeta2^2*bt0*
      G11t*A1*f1 - 96/5*M00*delta*zeta2^2*bt0*G11t*A1^2*lfr + 24*M00*
      delta*zeta2^2*bt0*G11t*A1^2*lqr - 68/5*M00*delta*zeta2^2*bt0^2*
      f1^2 - 64/5*M00*delta*zeta2^2*bt0^2*A1*f1*lfr + 184/5*M00*delta*
      zeta2^2*bt0^2*A1*f1*lqr + 16/5*M00*delta*zeta2^2*bt0^2*A1^2*lfr^2
       + 64/5*M00*delta*zeta2^2*bt0^2*A1^2*lqr*lfr - 92/5*M00*delta*
      zeta2^2*bt0^2*A1^2*lqr^2 - 96/5*M00*delta*zeta2^2*bt0^2*G11t*A1
       + 32*M00*delta*zeta2^2*zeta3*A1^3*f1 + 32*M00*delta*zeta2^2*
      zeta3*A1^4*lfr - 32*M00*delta*zeta2^2*zeta3*A1^4*lqr + 576/5*M00*
      delta*zeta2^2*zeta3*bt0*A1^3 - 872/35*M00*delta*zeta2^3*A1^2*f1^2
       - 928/35*M00*delta*zeta2^3*A1^2*A2 - 1744/35*M00*delta*zeta2^3*
      A1^3*f1*lfr + 176/3*M00*delta*zeta2^3*A1^3*f1*lqr + 1856/105*M00*
      delta*zeta2^3*A1^3*B1*lfr - 872/35*M00*delta*zeta2^3*A1^4*lfr^2
       + 1744/35*M00*delta*zeta2^3*A1^4*lqr*lfr - 88/3*M00*delta*
      zeta2^3*A1^4*lqr^2 - 1856/105*M00*delta*zeta2^3*G11t*A1^3 - 64*
      M00*delta*zeta2^3*bt0*A1^2*f1 - 1312/35*M00*delta*zeta2^3*bt0*
      A1^3*lfr + 64*M00*delta*zeta2^3*bt0*A1^3*lqr - 1136/35*M00*delta*
      zeta2^3*bt0^2*A1^2 - 680/7*M00*delta*zeta2^4*A1^4 )
}

SIresdelta = {
SIresdelta1 -> (  - f1*lqr - 2*B1*lfr + 1/2*A1*lqr^2 + 2*G11t ),
SIresdelta2 -> (  - f2*lqr + 1/2*f1^2*lqr^2 - 2*B2*lfr + 2*B1*f1*lqr*
      lfr + 2*B1^2*lfr^2 + 1/2*A2*lqr^2 - 1/2*A1*f1*lqr^3 - A1*B1*lqr^2
      *lfr + 1/8*A1^2*lqr^4 + G21t - 2*G11t*f1*lqr - 4*G11t*B1*lfr + 
      G11t*A1*lqr^2 + 2*G11t^2 + 1/2*bt0*f1*lqr^2 + bt0*B1*lfr^2 - 1/6*
      bt0*A1*lqr^3 + 2*bt0*G12t - 2*bt0*G11t*lqr ),
SIresdelta3 -> (  - f3*lqr + f1*f2*lqr^2 - 1/6*f1^3*lqr^3 - 2*B3*lfr + 
      2*B2*f1*lqr*lfr + 2*B1*f2*lqr*lfr - B1*f1^2*lqr^2*lfr + 4*B1*B2*
      lfr^2 - 2*B1^2*f1*lqr*lfr^2 - 4/3*B1^3*lfr^3 + 1/2*A3*lqr^2 - 1/2
      *A2*f1*lqr^3 - A2*B1*lqr^2*lfr - 1/2*A1*f2*lqr^3 + 1/4*A1*f1^2*
      lqr^4 - A1*B2*lqr^2*lfr + A1*B1*f1*lqr^3*lfr + A1*B1^2*lqr^2*
      lfr^2 + 1/4*A1*A2*lqr^4 - 1/8*A1^2*f1*lqr^5 - 1/4*A1^2*B1*lqr^4*
      lfr + 1/48*A1^3*lqr^6 + 2/3*G31t - G21t*f1*lqr - 2*G21t*B1*lfr + 
      1/2*G21t*A1*lqr^2 - 2*G11t*f2*lqr + G11t*f1^2*lqr^2 - 4*G11t*B2*
      lfr + 4*G11t*B1*f1*lqr*lfr + 4*G11t*B1^2*lfr^2 + G11t*A2*lqr^2 - 
      G11t*A1*f1*lqr^3 - 2*G11t*A1*B1*lqr^2*lfr + 1/4*G11t*A1^2*lqr^4
       + 2*G11t*G21t - 2*G11t^2*f1*lqr - 4*G11t^2*B1*lfr + G11t^2*A1*
      lqr^2 + 4/3*G11t^3 + 1/2*bt1*f1*lqr^2 + bt1*B1*lfr^2 - 1/6*bt1*A1
      *lqr^3 + 4/3*bt1*G12t - 2*bt1*G11t*lqr + bt0*f2*lqr^2 - 1/2*bt0*
      f1^2*lqr^3 + 2*bt0*B2*lfr^2 - bt0*B1*f1*lqr*lfr^2 - bt0*B1*f1*
      lqr^2*lfr - 2*bt0*B1^2*lfr^3 - 1/3*bt0*A2*lqr^3 + 5/12*bt0*A1*f1*
      lqr^4 + 1/2*bt0*A1*B1*lqr^2*lfr^2 + 1/3*bt0*A1*B1*lqr^3*lfr - 1/
      12*bt0*A1^2*lqr^5 + 4/3*bt0*G22t - 2*bt0*G21t*lqr - 2*bt0*G12t*f1
      *lqr - 4*bt0*G12t*B1*lfr + bt0*G12t*A1*lqr^2 + 3*bt0*G11t*f1*
      lqr^2 + 2*bt0*G11t*B1*lfr^2 + 4*bt0*G11t*B1*lqr*lfr - 4/3*bt0*
      G11t*A1*lqr^3 + 4*bt0*G11t*G12t - 4*bt0*G11t^2*lqr - 1/3*bt0^2*f1
      *lqr^3 - 2/3*bt0^2*B1*lfr^3 + 1/12*bt0^2*A1*lqr^4 + 8/3*bt0^2*
      G13t - 4*bt0^2*G12t*lqr + 2*bt0^2*G11t*lqr^2 ),
SIresdelta4 -> (  - f4*lqr + 1/2*f2^2*lqr^2 + f1*f3*lqr^2 - 1/2*f1^2*f2
      *lqr^3 + 1/24*f1^4*lqr^4 - 2*B4*lfr + 2*B3*f1*lqr*lfr + 2*B2*f2*
      lqr*lfr - B2*f1^2*lqr^2*lfr + 2*B2^2*lfr^2 + 2*B1*f3*lqr*lfr - 2*
      B1*f1*f2*lqr^2*lfr + 1/3*B1*f1^3*lqr^3*lfr + 4*B1*B3*lfr^2 - 4*B1
      *B2*f1*lqr*lfr^2 - 2*B1^2*f2*lqr*lfr^2 + B1^2*f1^2*lqr^2*lfr^2 - 
      4*B1^2*B2*lfr^3 + 4/3*B1^3*f1*lqr*lfr^3 + 2/3*B1^4*lfr^4 + 1/2*A4
      *lqr^2 - 1/2*A3*f1*lqr^3 - A3*B1*lqr^2*lfr - 1/2*A2*f2*lqr^3 + 1/
      4*A2*f1^2*lqr^4 - A2*B2*lqr^2*lfr + A2*B1*f1*lqr^3*lfr + A2*B1^2*
      lqr^2*lfr^2 + 1/8*A2^2*lqr^4 - 1/2*A1*f3*lqr^3 + 1/2*A1*f1*f2*
      lqr^4 - 1/12*A1*f1^3*lqr^5 - A1*B3*lqr^2*lfr + A1*B2*f1*lqr^3*lfr
       + A1*B1*f2*lqr^3*lfr - 1/2*A1*B1*f1^2*lqr^4*lfr + 2*A1*B1*B2*
      lqr^2*lfr^2 - A1*B1^2*f1*lqr^3*lfr^2 - 2/3*A1*B1^3*lqr^2*lfr^3 + 
      1/4*A1*A3*lqr^4 - 1/4*A1*A2*f1*lqr^5 - 1/2*A1*A2*B1*lqr^4*lfr - 1/
      8*A1^2*f2*lqr^5 + 1/16*A1^2*f1^2*lqr^6 - 1/4*A1^2*B2*lqr^4*lfr + 
      1/4*A1^2*B1*f1*lqr^5*lfr + 1/4*A1^2*B1^2*lqr^4*lfr^2 + 1/16*A1^2*
      A2*lqr^6 - 1/48*A1^3*f1*lqr^7 - 1/24*A1^3*B1*lqr^6*lfr + 1/384*
      A1^4*lqr^8 + 1/2*G41t - 2/3*G31t*f1*lqr - 4/3*G31t*B1*lfr + 1/3*
      G31t*A1*lqr^2 - G21t*f2*lqr + 1/2*G21t*f1^2*lqr^2 - 2*G21t*B2*lfr
       + 2*G21t*B1*f1*lqr*lfr + 2*G21t*B1^2*lfr^2 + 1/2*G21t*A2*lqr^2
       - 1/2*G21t*A1*f1*lqr^3 - G21t*A1*B1*lqr^2*lfr + 1/8*G21t*A1^2*
      lqr^4 + 1/2*G21t^2 - 2*G11t*f3*lqr + 2*G11t*f1*f2*lqr^2 - 1/3*
      G11t*f1^3*lqr^3 - 4*G11t*B3*lfr + 4*G11t*B2*f1*lqr*lfr + 4*G11t*
      B1*f2*lqr*lfr - 2*G11t*B1*f1^2*lqr^2*lfr + 8*G11t*B1*B2*lfr^2 - 4
      *G11t*B1^2*f1*lqr*lfr^2 - 8/3*G11t*B1^3*lfr^3 + G11t*A3*lqr^2 - 
      G11t*A2*f1*lqr^3 - 2*G11t*A2*B1*lqr^2*lfr - G11t*A1*f2*lqr^3 + 1/
      2*G11t*A1*f1^2*lqr^4 - 2*G11t*A1*B2*lqr^2*lfr + 2*G11t*A1*B1*f1*
      lqr^3*lfr + 2*G11t*A1*B1^2*lqr^2*lfr^2 + 1/2*G11t*A1*A2*lqr^4 - 1/
      4*G11t*A1^2*f1*lqr^5 - 1/2*G11t*A1^2*B1*lqr^4*lfr + 1/24*G11t*
      A1^3*lqr^6 + 4/3*G11t*G31t - 2*G11t*G21t*f1*lqr - 4*G11t*G21t*B1*
      lfr + G11t*G21t*A1*lqr^2 - 2*G11t^2*f2*lqr + G11t^2*f1^2*lqr^2 - 
      4*G11t^2*B2*lfr + 4*G11t^2*B1*f1*lqr*lfr + 4*G11t^2*B1^2*lfr^2 + 
      G11t^2*A2*lqr^2 - G11t^2*A1*f1*lqr^3 - 2*G11t^2*A1*B1*lqr^2*lfr
       + 1/4*G11t^2*A1^2*lqr^4 + 2*G11t^2*G21t - 4/3*G11t^3*f1*lqr - 8/
      3*G11t^3*B1*lfr + 2/3*G11t^3*A1*lqr^2 + 2/3*G11t^4 + 1/2*bt2*f1*
      lqr^2 + bt2*B1*lfr^2 - 1/6*bt2*A1*lqr^3 + bt2*G12t - 2*bt2*G11t*
      lqr + bt1*f2*lqr^2 - 1/2*bt1*f1^2*lqr^3 + 2*bt1*B2*lfr^2 - bt1*B1
      *f1*lqr*lfr^2 - bt1*B1*f1*lqr^2*lfr - 2*bt1*B1^2*lfr^3 - 1/3*bt1*
      A2*lqr^3 + 5/12*bt1*A1*f1*lqr^4 + 1/2*bt1*A1*B1*lqr^2*lfr^2 + 1/3
      *bt1*A1*B1*lqr^3*lfr - 1/12*bt1*A1^2*lqr^5 + bt1*G22t - 2*bt1*
      G21t*lqr - 4/3*bt1*G12t*f1*lqr - 8/3*bt1*G12t*B1*lfr + 2/3*bt1*
      G12t*A1*lqr^2 + 3*bt1*G11t*f1*lqr^2 + 2*bt1*G11t*B1*lfr^2 + 4*bt1
      *G11t*B1*lqr*lfr - 4/3*bt1*G11t*A1*lqr^3 + 8/3*bt1*G11t*G12t - 4*
      bt1*G11t^2*lqr + 3/2*bt0*f3*lqr^2 - 3/2*bt0*f1*f2*lqr^3 + 1/4*bt0
      *f1^3*lqr^4 + 3*bt0*B3*lfr^2 - 2*bt0*B2*f1*lqr*lfr^2 - bt0*B2*f1*
      lqr^2*lfr - bt0*B1*f2*lqr*lfr^2 - 2*bt0*B1*f2*lqr^2*lfr + 1/2*bt0
      *B1*f1^2*lqr^2*lfr^2 + bt0*B1*f1^2*lqr^3*lfr - 6*bt0*B1*B2*lfr^3
       + 2*bt0*B1^2*f1*lqr*lfr^3 + bt0*B1^2*f1*lqr^2*lfr^2 + 2*bt0*B1^3
      *lfr^4 - 1/2*bt0*A3*lqr^3 + 7/12*bt0*A2*f1*lqr^4 + 1/2*bt0*A2*B1*
      lqr^2*lfr^2 + 2/3*bt0*A2*B1*lqr^3*lfr + 2/3*bt0*A1*f2*lqr^4 - 1/3
      *bt0*A1*f1^2*lqr^5 + bt0*A1*B2*lqr^2*lfr^2 + 1/3*bt0*A1*B2*lqr^3*
      lfr - 1/2*bt0*A1*B1*f1*lqr^3*lfr^2 - 5/6*bt0*A1*B1*f1*lqr^4*lfr
       - bt0*A1*B1^2*lqr^2*lfr^3 - 1/3*bt0*A1*B1^2*lqr^3*lfr^2 - 1/4*
      bt0*A1*A2*lqr^5 + 7/48*bt0*A1^2*f1*lqr^6 + 1/8*bt0*A1^2*B1*lqr^4*
      lfr^2 + 1/6*bt0*A1^2*B1*lqr^5*lfr - 1/48*bt0*A1^3*lqr^7 + bt0*
      G32t - 2*bt0*G31t*lqr - 4/3*bt0*G22t*f1*lqr - 8/3*bt0*G22t*B1*lfr
       + 2/3*bt0*G22t*A1*lqr^2 + 5/2*bt0*G21t*f1*lqr^2 + bt0*G21t*B1*
      lfr^2 + 4*bt0*G21t*B1*lqr*lfr - 7/6*bt0*G21t*A1*lqr^3 - 2*bt0*
      G12t*f2*lqr + bt0*G12t*f1^2*lqr^2 - 4*bt0*G12t*B2*lfr + 4*bt0*
      G12t*B1*f1*lqr*lfr + 4*bt0*G12t*B1^2*lfr^2 + bt0*G12t*A2*lqr^2 - 
      bt0*G12t*A1*f1*lqr^3 - 2*bt0*G12t*A1*B1*lqr^2*lfr + 1/4*bt0*G12t*
      A1^2*lqr^4 + 2*bt0*G12t*G21t + 4*bt0*G11t*f2*lqr^2 - 2*bt0*G11t*
      f1^2*lqr^3 + 4*bt0*G11t*B2*lfr^2 + 4*bt0*G11t*B2*lqr*lfr - 2*bt0*
      G11t*B1*f1*lqr*lfr^2 - 6*bt0*G11t*B1*f1*lqr^2*lfr - 4*bt0*G11t*
      B1^2*lfr^3 - 4*bt0*G11t*B1^2*lqr*lfr^2 - 5/3*bt0*G11t*A2*lqr^3 + 
      11/6*bt0*G11t*A1*f1*lqr^4 + bt0*G11t*A1*B1*lqr^2*lfr^2 + 8/3*bt0*
      G11t*A1*B1*lqr^3*lfr - 5/12*bt0*G11t*A1^2*lqr^5 + 8/3*bt0*G11t*
      G22t - 6*bt0*G11t*G21t*lqr - 4*bt0*G11t*G12t*f1*lqr - 8*bt0*G11t*
      G12t*B1*lfr + 2*bt0*G11t*G12t*A1*lqr^2 + 5*bt0*G11t^2*f1*lqr^2 + 
      2*bt0*G11t^2*B1*lfr^2 + 8*bt0*G11t^2*B1*lqr*lfr - 7/3*bt0*G11t^2*
      A1*lqr^3 + 4*bt0*G11t^2*G12t - 4*bt0*G11t^3*lqr - 5/6*bt0*bt1*f1*
      lqr^3 - 5/3*bt0*bt1*B1*lfr^3 + 5/24*bt0*bt1*A1*lqr^4 + 4*bt0*bt1*
      G13t - 8*bt0*bt1*G12t*lqr + 5*bt0*bt1*G11t*lqr^2 - bt0^2*f2*lqr^3
       + 11/24*bt0^2*f1^2*lqr^4 - 2*bt0^2*B2*lfr^3 + 2/3*bt0^2*B1*f1*
      lqr*lfr^3 + 1/2*bt0^2*B1*f1*lqr^2*lfr^2 + 2/3*bt0^2*B1*f1*lqr^3*
      lfr + 11/6*bt0^2*B1^2*lfr^4 + 1/4*bt0^2*A2*lqr^4 - 1/3*bt0^2*A1*
      f1*lqr^5 - 1/3*bt0^2*A1*B1*lqr^2*lfr^3 - 1/6*bt0^2*A1*B1*lqr^3*
      lfr^2 - 1/6*bt0^2*A1*B1*lqr^4*lfr + 1/18*bt0^2*A1^2*lqr^6 + 2*
      bt0^2*G23t - 4*bt0^2*G22t*lqr + 3*bt0^2*G21t*lqr^2 - 8/3*bt0^2*
      G13t*f1*lqr - 16/3*bt0^2*G13t*B1*lfr + 4/3*bt0^2*G13t*A1*lqr^2 + 
      5*bt0^2*G12t*f1*lqr^2 + 2*bt0^2*G12t*B1*lfr^2 + 8*bt0^2*G12t*B1*
      lqr*lfr - 7/3*bt0^2*G12t*A1*lqr^3 + 2*bt0^2*G12t^2 - 11/3*bt0^2*
      G11t*f1*lqr^3 - 4/3*bt0^2*G11t*B1*lfr^3 - 2*bt0^2*G11t*B1*lqr*
      lfr^2 - 4*bt0^2*G11t*B1*lqr^2*lfr + 3/2*bt0^2*G11t*A1*lqr^4 + 16/
      3*bt0^2*G11t*G13t - 12*bt0^2*G11t*G12t*lqr + 6*bt0^2*G11t^2*lqr^2
       + 1/4*bt0^3*f1*lqr^4 + 1/2*bt0^3*B1*lfr^4 - 1/20*bt0^3*A1*lqr^5
       + 4*bt0^3*G14t - 8*bt0^3*G13t*lqr + 6*bt0^3*G12t*lqr^2 - 2*bt0^3
      *G11t*lqr^3 )
}

GItilde0 = {
GItilde01 -> ( 2*zeta2*A1 ),
GItilde02 -> ( 8/3*zeta3*bt0*A1 + 2*zeta2*A2 + 2*zeta2*bt0*f1 - 2*zeta2
      *bt0*A1*lqr + 2*zeta2^2*A1^2 ),
GItilde03 -> ( 8/3*zeta3*bt1*A1 + 16/3*zeta3*bt0*A2 + 16/3*zeta3*bt0^2*
      f1 - 16/3*zeta3*bt0^2*A1*lqr + 2*zeta2*A3 + 2*zeta2*bt1*f1 - 2*
      zeta2*bt1*A1*lqr + 4*zeta2*bt0*f2 - 4*zeta2*bt0*A2*lqr - 4*zeta2*
      bt0^2*f1*lqr + 2*zeta2*bt0^2*A1*lqr^2 + 8*zeta2*bt0^2*G11t + 16/3
      *zeta2*zeta3*bt0*A1^2 + 4*zeta2^2*A1*A2 + 4*zeta2^2*bt0*A1*f1 - 4
      *zeta2^2*bt0*A1^2*lqr + 36/5*zeta2^2*bt0^2*A1 + 4/3*zeta2^3*A1^3 ),
GItilde04 -> ( 192/5*zeta5*bt0^3*A1 + 8/3*zeta3*bt2*A1 + 16/3*zeta3*bt1
      *A2 + 8*zeta3*bt0*A3 + 40/3*zeta3*bt0*bt1*f1 - 40/3*zeta3*bt0*bt1
      *A1*lqr + 16*zeta3*bt0^2*f2 - 16*zeta3*bt0^2*A2*lqr - 16*zeta3*
      bt0^3*f1*lqr + 8*zeta3*bt0^3*A1*lqr^2 + 32*zeta3*bt0^3*G11t + 32/
      9*zeta3^2*bt0^2*A1^2 + 2*zeta2*A4 + 2*zeta2*bt2*f1 - 2*zeta2*bt2*
      A1*lqr + 4*zeta2*bt1*f2 - 4*zeta2*bt1*A2*lqr + 6*zeta2*bt0*f3 - 6
      *zeta2*bt0*A3*lqr - 10*zeta2*bt0*bt1*f1*lqr + 5*zeta2*bt0*bt1*A1*
      lqr^2 + 20*zeta2*bt0*bt1*G11t - 12*zeta2*bt0^2*f2*lqr + 6*zeta2*
      bt0^2*A2*lqr^2 + 12*zeta2*bt0^2*G21t + 6*zeta2*bt0^3*f1*lqr^2 - 2
      *zeta2*bt0^3*A1*lqr^3 + 24*zeta2*bt0^3*G12t - 24*zeta2*bt0^3*G11t
      *lqr + 16/3*zeta2*zeta3*bt1*A1^2 + 16*zeta2*zeta3*bt0*A1*A2 + 16*
      zeta2*zeta3*bt0^2*A1*f1 - 16*zeta2*zeta3*bt0^2*A1^2*lqr + 32*
      zeta2*zeta3*bt0^3*A1 + 2*zeta2^2*A2^2 + 4*zeta2^2*A1*A3 + 4*
      zeta2^2*bt1*A1*f1 - 4*zeta2^2*bt1*A1^2*lqr + 4*zeta2^2*bt0*A2*f1
       + 8*zeta2^2*bt0*A1*f2 - 12*zeta2^2*bt0*A1*A2*lqr + 18*zeta2^2*
      bt0*bt1*A1 + 2*zeta2^2*bt0^2*f1^2 + 108/5*zeta2^2*bt0^2*A2 - 12*
      zeta2^2*bt0^2*A1*f1*lqr + 6*zeta2^2*bt0^2*A1^2*lqr^2 + 16*zeta2^2
      *bt0^2*G11t*A1 + 108/5*zeta2^2*bt0^3*f1 - 108/5*zeta2^2*bt0^3*A1*
      lqr + 16/3*zeta2^2*zeta3*bt0*A1^3 + 4*zeta2^3*A1^2*A2 + 4*zeta2^3
      *bt0*A1^2*f1 - 4*zeta2^3*bt0*A1^3*lqr + 72/5*zeta2^3*bt0^2*A1^2
       + 2/3*zeta2^4*A1^4 )
}

gIbar = {
gIbar1 -> ( 2*bt0^(-1)*A1*w^(-1)*lnw + 2*bt0^(-1)*A1 - 2*bt0^(-1)*A1*
      lnw ),
gIbar2 -> ( bt0^(-3)*bt1*A1*lnw + 1/2*bt0^(-3)*bt1*A1*lnw^2 + bt0^(-3)*
      bt1*A1*w - bt0^(-2)*A2*lnw - bt0^(-2)*A2*w + bt0^(-1)*A1*lqr*lnw
       + bt0^(-1)*A1*w*lfr + 1/2*D1*bt0^(-1)*lnw ),
gIbar3 -> ( bt0^(-3)*bt2*A1*lnw + bt0^(-1)*A2*w*lfr - 2/( - 2 + 2*w)*
      bt0^(-3)*bt2*A1*w + 1/( - 2 + 2*w)*bt0^(-3)*bt2*A1*w^2 + 1/( - 2
       + 2*w)*A1*w*lfr^2 - 1/( - 2 + 2*w)*A1*w*lqr^2 - 1/( - 2 + 2*w)*
      A1*w^2*lfr^2 - 4/( - 2 + 2*w)*zeta2*A1*w + 1/( - 1 + w)*bt0^(-1)*
      A2*w*lqr + 1/(2 - 2*w)*D1*w*lqr + 1/( - 2*bt0 + 2*bt0*w)*D2*w - 
      1/( - bt0^2 + bt0^2*w)*bt1*A1*lqr*lnw - 1/( - bt0^2 + bt0^2*w)*
      bt1*A1*w*lqr + 1/(2*bt0^2 - 2*bt0^2*w)*A3*w^2 + 1/(2*bt0^2 - 2*
      bt0^2*w)*D1*bt1*lnw + 1/(2*bt0^2 - 2*bt0^2*w)*D1*bt1*w + 2/( - 2*
      bt0^3 + 2*bt0^3*w)*bt1*A2*lnw + 2/( - 2*bt0^3 + 2*bt0^3*w)*bt1*A2
      *w + 1/( - 2*bt0^3 + 2*bt0^3*w)*bt1*A2*w^2 - 1/( - 2*bt0^4 + 2*
      bt0^4*w)*bt1^2*A1*lnw^2 - 2/( - 2*bt0^4 + 2*bt0^4*w)*bt1^2*A1*w*
      lnw - 1/( - 2*bt0^4 + 2*bt0^4*w)*bt1^2*A1*w^2 ),
gIbar4 -> ( 1/2*bt0^(-3)*bt3*A1*lnw + bt0^(-1)*A3*w*lfr - 1/2*bt0^(-1)*
      bt1*A1*w*lfr^2 - A2*w*lfr^2 + 1/3*bt0*A1*w*lfr^3 + 1/2/(1 - 2*w
       + w^2)*bt0^(-3)*bt3*A1*w - 3/4/(1 - 2*w + w^2)*bt0^(-3)*bt3*A1*
      w^2 + 1/3/(1 - 2*w + w^2)*bt0^(-3)*bt3*A1*w^3 - 1/3/(1 - 2*w + 
      w^2)*bt0*A1*w*lqr^3 + 1/6/(1 - 2*w + w^2)*bt0*A1*w^2*lqr^3 + 16/3
      /(1 - 2*w + w^2)*zeta3*bt0*A1*w - 8/3/(1 - 2*w + w^2)*zeta3*bt0*
      A1*w^2 - 4/(1 - 2*w + w^2)*zeta2*bt0*A1*w*lqr + 2/(1 - 2*w + w^2)
      *zeta2*bt0*A1*w^2*lqr - 1/(2 - 4*w + 2*w^2)*bt0^(-3)*bt1^2*A1*lqr
      *lnw^2 + 1/(2 - 4*w + 2*w^2)*bt0^(-3)*bt1^2*A1*w^2*lqr - 2/(2 - 4
      *w + 2*w^2)*bt0^(-1)*A3*w*lqr + 1/(2 - 4*w + 2*w^2)*bt0^(-1)*A3*
      w^2*lqr - 1/(2 - 4*w + 2*w^2)*bt0^(-1)*bt1*A1*lqr^2*lnw + 2/(2 - 
      4*w + 2*w^2)*A2*w*lqr^2 - 1/(2 - 4*w + 2*w^2)*A2*w^2*lqr^2 - 4/(2
       - 4*w + 2*w^2)*zeta2*bt0^(-1)*bt1*A1*lnw + 8/(2 - 4*w + 2*w^2)*
      zeta2*A2*w - 4/(2 - 4*w + 2*w^2)*zeta2*A2*w^2 + 2/(2 - 4*w + 2*
      w^2)*D2*w*lqr - 1/(2 - 4*w + 2*w^2)*D2*w^2*lqr - 2/(4 - 8*w + 4*
      w^2)*D1*bt0*w*lqr^2 + 1/(4 - 8*w + 4*w^2)*D1*bt0*w^2*lqr^2 - 8/(4
       - 8*w + 4*w^2)*D1*zeta2*bt0*w + 4/(4 - 8*w + 4*w^2)*D1*zeta2*bt0
      *w^2 - 1/(2*bt0 - 4*bt0*w + 2*bt0*w^2)*D1*bt1*lqr*lnw - 2/(4*bt0
       - 8*bt0*w + 4*bt0*w^2)*D3*w + 1/(4*bt0 - 8*bt0*w + 4*bt0*w^2)*D3
      *w^2 - 1/(2*bt0^2 - 4*bt0^2*w + 2*bt0^2*w^2)*bt2*A1*w^2*lqr + 2/(
      2*bt0^2 - 4*bt0^2*w + 2*bt0^2*w^2)*bt1*A2*lqr*lnw + 2/(2*bt0^2 - 
      4*bt0^2*w + 2*bt0^2*w^2)*bt1*A2*w*lqr - 1/(2*bt0^2 - 4*bt0^2*w + 
      2*bt0^2*w^2)*bt1*A2*w^2*lqr - 1/(4*bt0^2 - 8*bt0^2*w + 4*bt0^2*
      w^2)*D1*bt2*w^2 + 2/(4*bt0^2 - 8*bt0^2*w + 4*bt0^2*w^2)*D2*bt1*
      lnw + 2/(4*bt0^2 - 8*bt0^2*w + 4*bt0^2*w^2)*D2*bt1*w - 1/(4*bt0^2
       - 8*bt0^2*w + 4*bt0^2*w^2)*D2*bt1*w^2 + 3/(6*bt0^2 - 12*bt0^2*w
       + 6*bt0^2*w^2)*A4*w^2 - 2/(6*bt0^2 - 12*bt0^2*w + 6*bt0^2*w^2)*
      A4*w^3 + 1/(3*bt0^3 - 6*bt0^3*w + 3*bt0^3*w^2)*bt2*A2*w^3 - 1/(4*
      bt0^3 - 8*bt0^3*w + 4*bt0^3*w^2)*D1*bt1^2*lnw^2 + 1/(4*bt0^3 - 8*
      bt0^3*w + 4*bt0^3*w^2)*D1*bt1^2*w^2 - 6/(12*bt0^3 - 24*bt0^3*w + 
      12*bt0^3*w^2)*bt1*A3*lnw - 6/(12*bt0^3 - 24*bt0^3*w + 12*bt0^3*
      w^2)*bt1*A3*w - 3/(12*bt0^3 - 24*bt0^3*w + 12*bt0^3*w^2)*bt1*A3*
      w^2 + 4/(12*bt0^3 - 24*bt0^3*w + 12*bt0^3*w^2)*bt1*A3*w^3 - 6/(12
      *bt0^4 - 24*bt0^4*w + 12*bt0^4*w^2)*bt1*bt2*A1*lnw - 6/(12*bt0^4
       - 24*bt0^4*w + 12*bt0^4*w^2)*bt1*bt2*A1*w + 12/(12*bt0^4 - 24*
      bt0^4*w + 12*bt0^4*w^2)*bt1*bt2*A1*w*lnw + 9/(12*bt0^4 - 24*bt0^4
      *w + 12*bt0^4*w^2)*bt1*bt2*A1*w^2 - 12/(12*bt0^4 - 24*bt0^4*w + 
      12*bt0^4*w^2)*bt1*bt2*A1*w^2*lnw - 8/(12*bt0^4 - 24*bt0^4*w + 12*
      bt0^4*w^2)*bt1*bt2*A1*w^3 + 6/(12*bt0^4 - 24*bt0^4*w + 12*bt0^4*
      w^2)*bt1^2*A2*lnw + 6/(12*bt0^4 - 24*bt0^4*w + 12*bt0^4*w^2)*
      bt1^2*A2*lnw^2 + 6/(12*bt0^4 - 24*bt0^4*w + 12*bt0^4*w^2)*bt1^2*
      A2*w - 3/(12*bt0^4 - 24*bt0^4*w + 12*bt0^4*w^2)*bt1^2*A2*w^2 - 4
      /(12*bt0^4 - 24*bt0^4*w + 12*bt0^4*w^2)*bt1^2*A2*w^3 - 1/(6*bt0^5
       - 12*bt0^5*w + 6*bt0^5*w^2)*bt1^3*A1*lnw^3 + 3/(6*bt0^5 - 12*
      bt0^5*w + 6*bt0^5*w^2)*bt1^3*A1*w^2*lnw + 2/(6*bt0^5 - 12*bt0^5*w
       + 6*bt0^5*w^2)*bt1^3*A1*w^3 )
}

Ag = {
Ag1 -> ( 4*Ca ),
Ag2 -> ( 268/9*Ca^2 - 40/9*nf*Ca - 8*zeta2*Ca^2 ),
Ag3 -> ( 490/3*Ca^3 - 836/27*nf*Ca^2 - 110/3*nf*Cf*Ca - 16/27*nf^2*Ca
       + 88/3*zeta3*Ca^3 - 112/3*zeta3*nf*Ca^2 + 32*zeta3*nf*Cf*Ca - 
      1072/9*zeta2*Ca^3 + 160/9*zeta2*nf*Ca^2 + 176/5*zeta2^2*Ca^3 )
Ag4 -> ( Ca*nf^3*Tf^3 * (  - 256/81 + 512/27*zeta3 )+ Ca^2*nf^2*Tf^2 * ( 3692/81 - 1216/243*Pi^2 - 224/135*Pi^4 + 8960/27*
         zeta3 ) + Ca^3*nf*Tf * (  - 48274/81 + 4192/9*zeta5 + 20320/243*Pi^2 - 176/135*
         Pi^4 - 46208/27*zeta3 + 448/9*zeta3*Pi^2 ) + Ca^4 * ( 84278/81 - 3608/9*zeta5 - 44200/243*Pi^2 + 902/45*Pi^4 - 
         2504/2835*Pi^6 + 20944/27*zeta3 - 176/9*zeta3*Pi^2 - 16*zeta3^2 ) + Cf*Ca*nf^2*Tf^2 * ( 9568/81 + 64/45*Pi^4 - 2560/9*zeta3 ) 
         + Cf*Ca^2*nf*Tf * (  - 68132/81 + 320*zeta5 + 440/9*Pi^2 - 176/45*Pi^4 + 7424/9*zeta3 - 128/3*zeta3*Pi^2 ) 
         + Cf^2*Ca*nf*Tf * ( 1144/9 - 640*zeta5 + 1184/3*zeta3 ) + nfdAF * (  - 1280/3*zeta5 + 128/3*Pi^2 - 256/3*zeta3 )
         + dAA * ( 3520/3*zeta5 - 64/3*Pi^2 - 992/945*Pi^6 + 128/3*zeta3 - 384*zeta3^2 ))

}

Aq = {
Aq1 -> ( 4*Cf ),
Aq2 -> ( 268/9*Cf*Ca - 40/9*nf*Cf - 8*zeta2*Cf*Ca ),
Aq3 -> ( 490/3*Cf*Ca^2 - 836/27*nf*Cf*Ca - 110/3*nf*Cf^2 - 16/27*nf^2*
      Cf + 88/3*zeta3*Cf*Ca^2 - 112/3*zeta3*nf*Cf*Ca + 32*zeta3*nf*Cf^2
       - 1072/9*zeta2*Cf*Ca^2 + 160/9*zeta2*nf*Cf*Ca + 176/5*zeta2^2*Cf
      *Ca^2 )
Aq4 ->
       ( Cf*nf^3*Tf^3 * (  - 256/81 + 512/27*zeta3 )

       + Cf*Ca*nf^2*Tf^2 * ( 3692/81 - 1216/243*Pi^2 - 224/135*Pi^4 + 8960/27*
         zeta3 )

       + Cf*Ca^2*nf*Tf * (  - 48274/81 + 4192/9*zeta5 + 20320/243*Pi^2 - 176/
         135*Pi^4 - 46208/27*zeta3 + 448/9*zeta3*Pi^2 )

       + Cf*Ca^3 * ( 84278/81 - 3608/9*zeta5 - 44200/243*Pi^2 + 902/45*Pi^4 - 
         2504/2835*Pi^6 + 20944/27*zeta3 - 176/9*zeta3*Pi^2 - 16*zeta3^2 )

       + Cf^2*nf^2*Tf^2 * ( 9568/81 + 64/45*Pi^4 - 2560/9*zeta3 )

       + Cf^2*Ca*nf*Tf * (  - 68132/81 + 320*zeta5 + 440/9*Pi^2 - 176/45*Pi^4
          + 7424/9*zeta3 - 128/3*zeta3*Pi^2 )

       + Cf^3*nf*Tf * ( 1144/9 - 640*zeta5 + 1184/3*zeta3 )

       + dFA * ( 3520/3*zeta5 - 64/3*Pi^2 - 992/945*Pi^6 + 128/3*zeta3 - 
         384*zeta3^2 )

       - 1280/3*nfdFF*zeta5 + 128/3*nfdFF*Pi^2 - 256/3*nfdFF*
         zeta3)

}

Bg = {
Bg1 -> ( bt0 ),
Bg2 -> ( 32/3*Ca^2 - 8/3*nf*Ca - 2*nf*Cf + 12*zeta3*Ca^2 ),
Bg3 -> ( 79/2*Ca^3 - 233/18*nf*Ca^2 - 241/18*nf*Cf*Ca + nf*Cf^2 + 29/18
      *nf^2*Ca + 11/9*nf^2*Cf - 80*zeta5*Ca^3 + 536/3*zeta3*Ca^3 - 80/3
      *zeta3*nf*Ca^2 + 8/3*zeta2*Ca^3 - 8/3*zeta2*nf*Ca^2 - 16*zeta2*
      zeta3*Ca^3 + 22/3*zeta2^2*Ca^3 - 4/3*zeta2^2*nf*Ca^2 )

Bg4 ->( nf2dFF * (  - 704/9 + 512/3*zeta3 )

       + nfdAF * ( 1952/9 + b4qdFF - 1496/9*zeta6 - 1520/3*zeta5 + 1016/3*
         zeta4 + 1312/3*zeta3 - 2368/3*zeta2 + 544*zeta2*zeta3 )

       + nf*Cf^3 * ( 23 )

       + nf^2*Cf^2 * ( 338/27 - 176/9*zeta3 )

       + nf^3*Cf * ( 154/243 )

       + dAA * ( b4gdAA )

       + Ca*nf*Cf^2 * (  - 2723/27 + b4qnfCf3 + 6434/9*zeta6 - 912*zeta5 + 204
         *zeta4 + 2948/9*zeta3 - 224*zeta3^2 - 162*zeta2 + 256/3*zeta2*zeta3 )

       + Ca*nf^2*Cf * ( 3910/243 + 160/9*zeta3 )

       + Ca*nf^3 * ( 5/243 )

       + Ca^2*nf*Cf * ( 23566/243 + b4qnfCf2Ca - 2879/9*zeta6 + 6712/9*zeta5
          - 27269/27*zeta4 + 8854/27*zeta3 + 1928/3*zeta3^2 + 4198/27*zeta2 - 
         2744/9*zeta2*zeta3 )

       + Ca^2*nf^2 * ( 1352/81 - 8/9*zeta5 + 200/27*zeta4 + 289/27*zeta3 + 37/
         27*zeta2 - 32/9*zeta2*zeta3 )

       + Ca^3*nf * (  - 8075/108 - 1/48*b4qdFF - 1/2*b4qnfCf2Ca - 1/4*b4qnfCf3
          + 1777/54*zeta6 + 919/9*zeta5 + 7789/18*zeta4 - 22714/27*zeta3 - 
         1268/3*zeta3^2 - 6155/54*zeta2 + 1874/9*zeta2*zeta3 )

       + Ca^4 * ( b4gCa4 ))

}

Bq = {
Bq1 -> ( 3*Cf ),
Bq2 -> ( 17/6*Cf*Ca + 3/2*Cf^2 - 1/3*nf*Cf - 12*zeta3*Cf*Ca + 24*zeta3*
      Cf^2 + 44/3*zeta2*Cf*Ca - 12*zeta2*Cf^2 - 8/3*zeta2*nf*Cf ),
Bq3 -> (  - 1657/36*Cf*Ca^2 + 151/4*Cf^2*Ca + 29/2*Cf^3 + 20*nf*Cf*Ca
       - 23*nf*Cf^2 - 17/9*nf^2*Cf + 40*zeta5*Cf*Ca^2 + 120*zeta5*Cf^2*
      Ca - 240*zeta5*Cf^3 - 1552/9*zeta3*Cf*Ca^2 + 844/3*zeta3*Cf^2*Ca
       + 68*zeta3*Cf^3 + 200/9*zeta3*nf*Cf*Ca - 136/3*zeta3*nf*Cf^2 - 
      16/9*zeta3*nf^2*Cf + 4496/27*zeta2*Cf*Ca^2 - 410/3*zeta2*Cf^2*Ca
       + 18*zeta2*Cf^3 - 1336/27*zeta2*nf*Cf*Ca + 20/3*zeta2*nf*Cf^2 + 
      80/27*zeta2*nf^2*Cf + 16*zeta2*zeta3*Cf^2*Ca - 32*zeta2*zeta3*
      Cf^3 - 2*zeta2^2*Cf*Ca^2 - 988/15*zeta2^2*Cf^2*Ca + 288/5*zeta2^2
      *Cf^3 + 4/5*zeta2^2*nf*Cf*Ca + 232/15*zeta2^2*nf*Cf^2 )

Bq4 -> ( nfdFF * ( b4qdFF )

       + dFA * ( b4qdFA )

       + Cf*nf^3 * (  - 131/81 - 32/27*zeta4 + 304/81*zeta3 + 32/81*zeta2 )

       + Cf*Ca*nf^2 * (  - 193/54 - 88/9*zeta5 - 80/9*zeta4 - 320/9*zeta3 + 
         3170/81*zeta2 + 80/3*zeta2*zeta3 )

       + Cf*Ca^2*nf * ( 353/3 - 1/48*b4qdFF - 1/2*b4qnfCf2Ca - 1/4*b4qnfCf3 - 
         144*zeta6 - 248/3*zeta5 + 16186/27*zeta4 - 137/9*zeta3 - 16/3*zeta3^2
          - 85175/162*zeta2 - 584/9*zeta2*zeta3 )

       + Cf*Ca^3 * (  - 1379569/5184 - 1/24*b4qdFA - 560*zeta7 + 135*zeta6 + 
         1002*zeta5 - 9382/9*zeta4 - 9803/162*zeta3 + 32*zeta3*zeta4 + 16/3*
         zeta3^2 + 24211/27*zeta2 - 80*zeta2*zeta5 + 838/9*zeta2*zeta3 - 1/2*
         b4qCf2Ca2 - 1/4*b4qCf3Ca - 1/8*b4qCf4 )

       + Cf^2*nf^2 * (  - 188/27 + 368/9*zeta5 - 2104/27*zeta4 + 56/27*zeta3
          + 1244/27*zeta2 - 160/9*zeta2*zeta3 )

       + Cf^2*Ca*nf * ( b4qnfCf2Ca )

       + Cf^2*Ca^2 * ( b4qCf2Ca2 )

       + Cf^3*nf * ( b4qnfCf3 )

       + Cf^3*Ca * ( b4qCf3Ca )

       + Cf^4 * ( b4qCf4 ))

}

fg = {
fg1 -> (  0 ),
fg2 -> ( 808/27*Ca^2 - 112/27*nf*Ca - 28*zeta3*Ca^2 - 22/3*zeta2*Ca^2
       + 4/3*zeta2*nf*Ca ),
fg3 -> ( 136781/729*Ca^3 - 11842/729*nf*Ca^2 - 1711/27*nf*Cf*Ca - 2080/
      729*nf^2*Ca + 192*zeta5*Ca^3 - 1316/3*zeta3*Ca^3 + 728/27*zeta3*
      nf*Ca^2 + 304/9*zeta3*nf*Cf*Ca + 112/27*zeta3*nf^2*Ca - 12650/81*
      zeta2*Ca^3 + 2828/81*zeta2*nf*Ca^2 + 4*zeta2*nf*Cf*Ca - 40/27*
      zeta2*nf^2*Ca + 176/3*zeta2*zeta3*Ca^3 + 352/5*zeta2^2*Ca^3 - 96/
      5*zeta2^2*nf*Ca^2 + 32/5*zeta2^2*nf*Cf*Ca )

fg4 -> (nfdAF * (  - 384 - 2*b4qdFF + 1184/9*zeta6 - 21760/9*zeta5 - 800/3*
         zeta4 - 5312/9*zeta3 + 1216/3*zeta3^2 + 4544/3*zeta2 + 128*zeta2*
         zeta3 )

       + dAA * ( f4qdFA )

       + Ca*nf^3 * (  - 16160/6561 + 128/27*zeta4 - 400/243*zeta3 - 16/81*
         zeta2 )

       + Ca^2*nf^2 * ( 27875/17496 - 112*zeta5 + 388/9*zeta4 + 32152/243*zeta3
          - 15481/729*zeta2 - 224/9*zeta2*zeta3 )

       + Ca^3*nf * (  - 130625/1944 + b4qnfCf2Ca + 1/2*b4qnfCf3 + 1/24*b4qdFF
          + 5179/9*zeta6 + 10552/27*zeta5 - 22667/18*zeta4 + 148030/243*zeta3
          + 7012/9*zeta3^2 + 321458/729*zeta2 - 2416/9*zeta2*zeta3 - 9647/27*
         zeta2^2 + 3488/315*zeta2^3 )

       + Ca^4 * ( 9364079/6561 - 1/24*f4qdFA - 1700*zeta7 - 129547/54*zeta6 + 
         3952*zeta5 + 115801/27*zeta4 - 837988/243*zeta3 - 720*zeta3*zeta4 - 
         4796/9*zeta3^2 - 1186735/729*zeta2 - 416*zeta2*zeta5 + 11896/9*zeta2*
         zeta3 )

       + Cf*Ca*nf^2 * ( 16733/486 + 304/9*zeta5 + 64/9*zeta4 - 4568/81*zeta3
          - 172/9*zeta2 + 32/3*zeta2*zeta3 )

       + Cf*Ca^2*nf * (  - 1092511/972 - 2*b4qnfCf2Ca - 4472/3*zeta5 - 23518/
         81*zeta3 - 3400/3*zeta3^2 + 673/27*zeta2 + 3904/9*zeta2*zeta3 + 
         105488/135*zeta2^2 + 5744/35*zeta2^3 )

       + Cf^2*Ca*nf * ( 27949/108 - 2*b4qnfCf3 + 3872/3*zeta5 - 1120/9*zeta3
          + 368*zeta3^2 + 322*zeta2 - 512/3*zeta2*zeta3 - 668/5*zeta2^2 - 
         117344/315*zeta2^3 ))

}

fq = {
fq1 -> (  0 ),
fq2 -> ( 808/27*Cf*Ca - 112/27*nf*Cf - 28*zeta3*Cf*Ca - 22/3*zeta2*Cf*
      Ca + 4/3*zeta2*nf*Cf ),
fq3 -> ( 136781/729*Cf*Ca^2 - 11842/729*nf*Cf*Ca - 1711/27*nf*Cf^2 - 
      2080/729*nf^2*Cf + 192*zeta5*Cf*Ca^2 - 1316/3*zeta3*Cf*Ca^2 + 728/
      27*zeta3*nf*Cf*Ca + 304/9*zeta3*nf*Cf^2 + 112/27*zeta3*nf^2*Cf - 
      12650/81*zeta2*Cf*Ca^2 + 2828/81*zeta2*nf*Cf*Ca + 4*zeta2*nf*Cf^2
       - 40/27*zeta2*nf^2*Cf + 176/3*zeta2*zeta3*Cf*Ca^2 + 352/5*
      zeta2^2*Cf*Ca^2 - 96/5*zeta2^2*nf*Cf*Ca + 32/5*zeta2^2*nf*Cf^2 )

fq4 -> ( nfdFF * (  - 384 - 2*b4qdFF + 1184/9*zeta6 - 21760/9*zeta5 - 800/3*
         zeta4 - 5312/9*zeta3 + 1216/3*zeta3^2 + 4544/3*zeta2 + 128*zeta2*
         zeta3 )

       + Cf*nf^3 * (  - 16160/6561 + 128/27*zeta4 - 400/243*zeta3 - 16/81*
         zeta2 )

       + Cf*Ca*nf^2 * ( 27875/17496 - 112*zeta5 + 388/9*zeta4 + 32152/243*
         zeta3 - 15481/729*zeta2 - 224/9*zeta2*zeta3 )

       + Cf*Ca^2*nf * (  - 130625/1944 + b4qnfCf2Ca + 1/2*b4qnfCf3 + 1/24*
         b4qdFF + 5179/9*zeta6 + 10552/27*zeta5 - 22667/18*zeta4 + 148030/243*
         zeta3 + 7012/9*zeta3^2 + 321458/729*zeta2 - 2416/9*zeta2*zeta3 - 9647/
         27*zeta2^2 + 3488/315*zeta2^3 )

       + Cf*Ca^3 * ( 9364079/6561 - 1/24*f4qdFA - 1700*zeta7 - 129547/54*zeta6
          + 3952*zeta5 + 115801/27*zeta4 - 837988/243*zeta3 - 720*zeta3*zeta4
          - 4796/9*zeta3^2 - 1186735/729*zeta2 - 416*zeta2*zeta5 + 11896/9*
         zeta2*zeta3 )

       + Cf^2*nf^2 * ( 16733/486 + 304/9*zeta5 + 64/9*zeta4 - 4568/81*zeta3 - 
         172/9*zeta2 + 32/3*zeta2*zeta3 )

       + Cf^2*Ca*nf * (  - 1092511/972 - 2*b4qnfCf2Ca - 4472/3*zeta5 - 23518/
         81*zeta3 - 3400/3*zeta3^2 + 673/27*zeta2 + 3904/9*zeta2*zeta3 + 
         105488/135*zeta2^2 + 5744/35*zeta2^3 )

       + Cf^3*nf * ( 27949/108 - 2*b4qnfCf3 + 3872/3*zeta5 - 1120/9*zeta3 + 
         368*zeta3^2 + 322*zeta2 - 512/3*zeta2*zeta3 - 668/5*zeta2^2 - 117344/
         315*zeta2^3 )

       + f4qdFA*dFA)

}

beta = {
bt0 -> ( 11/3*Ca - 2/3*nf ),
bt1 -> ( 34/3*Ca^2 - 10/3*nf*Ca - 2*nf*Cf ),
bt2 -> ( 2857/54*Ca^3 - 1415/54*nf*Ca^2 - 205/18*nf*Cf*Ca + nf*Cf^2 + 
      79/54*nf^2*Ca + 11/9*nf^2*Cf )
bt3 -> ( (150653*Ca^4)/486 - (80*dAA)/9 - (39143*Ca^3*nf)/162 + 
 (7073*Ca^2*Cf*nf)/486 - (2102*Ca*Cf^2*nf)/27 + 23*Cf^3*nf + 
 (3965*Ca^2*nf^2)/162 + (4288*Ca*Cf*nf^2)/243 + (338*Cf^2*nf^2)/27 + 
 (53*Ca*nf^3)/243 + (154*Cf*nf^3)/243 - (704*nf2dFF)/9 + (512*nfdAF)/9 - 
 (44*Ca^4*zeta3)/9 + (704*dAA*zeta3)/3 + (68*Ca^3*nf*zeta3)/3 - 
 (328*Ca^2*Cf*nf*zeta3)/9 + (176*Ca*Cf^2*nf*zeta3)/9 + 
 (56*Ca^2*nf^2*zeta3)/9 + (112*Ca*Cf*nf^2*zeta3)/9 - 
 (176*Cf^2*nf^2*zeta3)/9 + (512*nf2dFF*zeta3)/3 - (1664*nfdAF*zeta3)/3)

}



gtildeg = {
G11tg -> (  - 3*zeta2*Ca ),
G12tg -> ( 7/3*zeta3*Ca ),
G13tg -> (  - 3/16*zeta2^2*Ca ),
G14tg -> ( 31/20*zeta5*Ca - 7/8*zeta2*zeta3*Ca ),
G21tg -> ( 2428/81*Ca^2 - 328/81*nf*Ca - 176/3*zeta3*Ca^2 + 32/3*zeta3*
      nf*Ca - 469/9*zeta2*Ca^2 + 70/9*zeta2*nf*Ca + 4*zeta2^2*Ca^2 ),
G22tg -> (  - 7288/243*Ca^2 + 976/243*nf*Ca + 43*zeta5*Ca^2 + 2077/27*
      zeta3*Ca^2 - 310/27*zeta3*nf*Ca + 707/81*Pi^2*Ca^2 - 98/81*Pi^2*
      nf*Ca - 203/18*Pi^2*zeta3*Ca^2 + 11/1440*Pi^4*Ca^2 - 1/720*Pi^4*
      nf*Ca ),
G23tg -> ( 21868/729*Ca^2 - 2920/729*nf*Ca - 176*zeta5*Ca^2 + 32*zeta5*
      nf*Ca - 6262/81*zeta3*Ca^2 + 868/81*zeta3*nf*Ca + 413/6*zeta3^2*
      Ca^2 - 4249/81*zeta2*Ca^2 + 574/81*zeta2*nf*Ca + 4543/36*zeta2*
      zeta3*Ca^2 - 413/18*zeta2*zeta3*nf*Ca - 67/40*zeta2^2*Ca^2 + 1/4*
      zeta2^2*nf*Ca + 715/84*zeta2^3*Ca^2 ),
G31tg -> ( 7135981/8748*Ca^3 - 716509/4374*nf*Ca^2 - 42727/324*nf*Cf*Ca
       + 11584/2187*nf^2*Ca - 4006*zeta6*Ca^3 - 1430/3*zeta5*Ca^3 + 148/
      3*zeta5*nf*Ca^2 + 112/3*zeta5*nf*Cf*Ca - 15257/9*zeta4*Ca^3 + 
      5258/9*zeta4*nf*Ca^2 + 44/3*zeta4*nf*Cf*Ca - 152/3*zeta4*nf^2*Ca
       - 8/3*zeta4*nf^2*Cf - 59648/27*zeta3*Ca^3 + 45956/81*zeta3*nf*
      Ca^2 + 2536/27*zeta3*nf*Cf*Ca - 2720/81*zeta3*nf^2*Ca + 536/3*
      zeta3^2*Ca^3 - 765127/486*zeta2*Ca^3 + 105059/243*zeta2*nf*Ca^2
       + 605/6*zeta2*nf*Cf*Ca - 1996/81*zeta2*nf^2*Ca + 11000/9*zeta2*
      zeta3*Ca^3 - 1208/9*zeta2*zeta3*nf*Ca^2 - 88*zeta2*zeta3*nf*Cf*Ca
       + 40334/45*zeta2^2*Ca^3 - 1464/5*zeta2^2*nf*Ca^2 + 64/15*zeta2^2
      *nf*Cf*Ca + 1072/45*zeta2^2*nf^2*Ca + 16/15*zeta2^2*nf^2*Cf + 
      289192/315*zeta2^3*Ca^3 )
}

gtildeq = {
G11tq -> (  - 3*zeta2*Cf ),
G12tq -> ( 7/3*zeta3*Cf ),
G13tq -> (  - 3/16*zeta2^2*Cf ),
G14tq -> ( 31/20*zeta5*Cf - 7/8*zeta2*zeta3*Cf ),
G21tq -> ( 2428/81*Cf*Ca - 328/81*nf*Cf - 176/3*zeta3*Cf*Ca + 32/3*
      zeta3*nf*Cf - 469/9*zeta2*Cf*Ca + 70/9*zeta2*nf*Cf + 4*zeta2^2*Cf
      *Ca ),
G22tq -> (  - 7288/243*Cf*Ca + 976/243*nf*Cf + 43*zeta5*Cf*Ca + 2077/27
      *zeta3*Cf*Ca - 310/27*zeta3*nf*Cf + 707/81*Pi^2*Cf*Ca - 98/81*
      Pi^2*nf*Cf - 203/18*Pi^2*zeta3*Cf*Ca + 11/1440*Pi^4*Cf*Ca - 1/720
      *Pi^4*nf*Cf ),
G23tq -> ( 21868/729*Cf*Ca - 2920/729*nf*Cf - 176*zeta5*Cf*Ca + 32*
      zeta5*nf*Cf - 6262/81*zeta3*Cf*Ca + 868/81*zeta3*nf*Cf + 413/6*
      zeta3^2*Cf*Ca - 4249/81*zeta2*Cf*Ca + 574/81*zeta2*nf*Cf + 4543/
      36*zeta2*zeta3*Cf*Ca - 413/18*zeta2*zeta3*nf*Cf - 67/40*zeta2^2*
      Cf*Ca + 1/4*zeta2^2*nf*Cf + 715/84*zeta2^3*Cf*Ca ),
G31tq -> ( 7135981/8748*Cf*Ca^2 - 716509/4374*nf*Cf*Ca - 42727/324*nf*
      Cf^2 + 11584/2187*nf^2*Cf - 4006*zeta6*Cf*Ca^2 - 1430/3*zeta5*Cf*
      Ca^2 + 148/3*zeta5*nf*Cf*Ca + 112/3*zeta5*nf*Cf^2 - 15257/9*zeta4
      *Cf*Ca^2 + 5258/9*zeta4*nf*Cf*Ca + 44/3*zeta4*nf*Cf^2 - 152/3*
      zeta4*nf^2*Cf - 8/3*zeta4*nf^2*Cf^2*Ca^(-1) - 59648/27*zeta3*Cf*
      Ca^2 + 45956/81*zeta3*nf*Cf*Ca + 2536/27*zeta3*nf*Cf^2 - 2720/81*
      zeta3*nf^2*Cf + 536/3*zeta3^2*Cf*Ca^2 - 765127/486*zeta2*Cf*Ca^2
       + 105059/243*zeta2*nf*Cf*Ca + 605/6*zeta2*nf*Cf^2 - 1996/81*
      zeta2*nf^2*Cf + 11000/9*zeta2*zeta3*Cf*Ca^2 - 1208/9*zeta2*zeta3*
      nf*Cf*Ca - 88*zeta2*zeta3*nf*Cf^2 + 40334/45*zeta2^2*Cf*Ca^2 - 
      1464/5*zeta2^2*nf*Cf*Ca + 64/15*zeta2^2*nf*Cf^2 + 1072/45*zeta2^2
      *nf^2*Cf + 16/15*zeta2^2*nf^2*Cf^2*Ca^(-1) + 289192/315*zeta2^3*
      Cf*Ca^2 )
} 


Dg = {

   D1g -> (0),

   D2g -> (
       + 224/27*Ca*nf
       - 1616/27*Ca^2
       + 56*zeta3*Ca^2
       - 32/3*zeta2*Ca*nf
       + 176/3*zeta2*Ca^2
       ),

   D3g -> (
       - 3712/729*Ca*nf^2
       + 125252/729*Ca^2*nf
       - 594058/729*Ca^3
       + 3422/27*Cf*Ca*nf
       - 384*zeta5*Ca^3
       + 320/27*zeta3*Ca*nf^2
       - 2480/9*zeta3*Ca^2*nf
       + 40144/27*zeta3*Ca^3
       - 608/9*zeta3*Cf*Ca*nf
       + 640/27*zeta2*Ca*nf^2
       - 29392/81*zeta2*Ca^2*nf
       + 98224/81*zeta2*Ca^3
       - 32*zeta2*Cf*Ca*nf
       - 352/3*zeta2*zeta3*Ca^3
       + 736/15*zeta2^2*Ca^2*nf
       - 2992/15*zeta2^2*Ca^3
       - 64/5*zeta2^2*Cf*Ca*nf
       )
}

Dq = {

   Dq1 -> (0),

   Dq2 -> (
       + 224/27*Cf*nf
       - 1616/27*Cf*Ca
       + 56*zeta3*Cf*Ca
       - 32/3*zeta2*Cf*nf
       + 176/3*zeta2*Cf*Ca
       ),

   Dq3 -> (
       - 3712/729*Cf*nf^2
       + 125252/729*Cf*Ca*nf
       - 594058/729*Cf*Ca^2
       + 3422/27*Cf^2*nf
       - 384*zeta5*Cf*Ca^2
       + 320/27*zeta3*Cf*nf^2
       - 2480/9*zeta3*Cf*Ca*nf
       + 40144/27*zeta3*Cf*Ca^2
       - 608/9*zeta3*Cf^2*nf
       + 640/27*zeta2*Cf*nf^2
       - 29392/81*zeta2*Cf*Ca*nf
       + 98224/81*zeta2*Cf*Ca^2
       - 32*zeta2*Cf^2*nf
       - 352/3*zeta2*zeta3*Cf*Ca^2
       + 736/15*zeta2^2*Cf*Ca*nf
       - 2992/15*zeta2^2*Cf*Ca^2
       - 64/5*zeta2^2*Cf^2*nf
       )
;


gIbar0 = {

gIbar00 -> (1),

gIbar01 -> (-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + A1*zeta2 + 2*(G11t + (A1*zeta2)/2)),

gIbar02 -> (A2*zeta2 + bt0*f1*zeta2 - A1*bt0*lqr*zeta2 + (A1^2*zeta2^2)/2 + 
       A1*zeta2*(-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 
       2*(G11t + (A1*zeta2)/2)) + (2*A1*bt0*zeta3)/3 + 
       ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))^2 + 
       2*(-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + 
       (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 
       2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
       4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)))/2),

gIbar03 -> ( (-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
        (A2*zeta2 + bt0*f1*zeta2 - A1*bt0*lqr*zeta2 + (A1^2*zeta2^2)/2 + 
   (2*A1*bt0*zeta3)/3) + (30*A3*zeta2 + 30*bt1*f1*zeta2 + 60*bt0*f2*zeta2 - 
   60*A2*bt0*lqr*zeta2 - 30*A1*bt1*lqr*zeta2 - 60*bt0^2*f1*lqr*zeta2 + 
   30*A1*bt0^2*lqr^2*zeta2 + 30*A1*A2*zeta2^2 + 42*A1*bt0^2*zeta2^2 + 
   30*A1*bt0*f1*zeta2^2 - 30*A1^2*bt0*lqr*zeta2^2 + 5*A1^3*zeta2^3 + 
   120*bt0^2*zeta2*(G11t + (A1*zeta2)/2) + 40*A2*bt0*zeta3 + 
   20*A1*bt1*zeta3 + 40*bt0^2*f1*zeta3 - 40*A1*bt0^2*lqr*zeta3 + 
   20*A1^2*bt0*zeta2*zeta3)/30 + 
 (A1*zeta2*((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 
      2*(G11t + (A1*zeta2)/2))^2 + 2*(-2*bt0*G12t + G21t - 2*B2*lfr + 
      B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - 
      (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 2*bt0*f1*zeta2 - 
      2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
      4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))))/2 + 
 (2*(-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
    (-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + 
     (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 
     2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
     4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
   ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
     ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))^
       2 + 2*(-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + 
        (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + 
        A2*zeta2 + 2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 
        4*A1*bt0*zeta3 + 4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))))/2 + 
   (-24*B3*lfr + 24*B2*bt0*lfr^2 + 12*B1*bt1*lfr^2 - 8*B1*bt0^2*lfr^3 - 
     12*f3*lqr + 6*A3*lqr^2 + 6*bt1*f1*lqr^2 + 12*bt0*f2*lqr^2 - 
     4*A2*bt0*lqr^3 - 2*A1*bt1*lqr^3 - 4*bt0^2*f1*lqr^3 + A1*bt0^2*lqr^4 + 
     8*M01^3 - 24*M01*M02 + 24*M03 - 24*bt1*lqr*(G11t + (A1*zeta2)/2) + 
     24*bt0^2*lqr^2*(G11t + (A1*zeta2)/2) + 
     16*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
     48*bt0^2*lqr*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) + 
     32*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4) - 
     24*bt0*lqr*(-2*bt0*G12t + G21t + A2*zeta2 + 2*bt0*f1*zeta2 + 
       4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
     (16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
        19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
        10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4)))/
      5 + (2*(-20*bt1*G12t + 80*bt0^2*G13t - 80*bt0*G22t + 20*G31t + 
        30*A3*zeta2 + 45*bt1*f1*zeta2 + 180*bt0*f2*zeta2 + 
        540*bt0^2*G11t*zeta2 + 513*A1*bt0^2*zeta2^2 + 360*A2*bt0*zeta3 + 
        90*A1*bt1*zeta3 + 540*bt0^2*f1*zeta3 + 
        20*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
        80*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
          (f1*zeta3)/4) + 16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 
          20*bt0*G11t*zeta2 - 19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 
          20*bt0*f1*zeta3 + 10*bt0*(G13t + (G11t*zeta2)/4 + 
            (19*A1*zeta2^2)/80 + (f1*zeta3)/4))))/5)/4)/3),

gIbar04 -> ( ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
   (30*A3*zeta2 + 30*bt1*f1*zeta2 + 60*bt0*f2*zeta2 - 60*A2*bt0*lqr*zeta2 - 
    30*A1*bt1*lqr*zeta2 - 60*bt0^2*f1*lqr*zeta2 + 30*A1*bt0^2*lqr^2*zeta2 + 
    30*A1*A2*zeta2^2 + 42*A1*bt0^2*zeta2^2 + 30*A1*bt0*f1*zeta2^2 - 
    30*A1^2*bt0*lqr*zeta2^2 + 5*A1^3*zeta2^3 + 
    120*bt0^2*zeta2*(G11t + (A1*zeta2)/2) + 40*A2*bt0*zeta3 + 
    20*A1*bt1*zeta3 + 40*bt0^2*f1*zeta3 - 40*A1*bt0^2*lqr*zeta3 + 
    20*A1^2*bt0*zeta2*zeta3))/30 + 
 ((A2*zeta2 + bt0*f1*zeta2 - A1*bt0*lqr*zeta2 + (A1^2*zeta2^2)/2 + 
    (2*A1*bt0*zeta3)/3)*((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 
      2*(G11t + (A1*zeta2)/2))^2 + 2*(-2*bt0*G12t + G21t - 2*B2*lfr + 
      B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - 
      (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 2*bt0*f1*zeta2 - 
      2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
      4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))))/2 + 
 (A1*zeta2*(2*(-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 
      2*(G11t + (A1*zeta2)/2))*(-2*bt0*G12t + G21t - 2*B2*lfr + 
      B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - 
      (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 2*bt0*f1*zeta2 - 
      2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
      4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
    ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
      ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))^
        2 + 2*(-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + 
         (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + 
         A2*zeta2 + 2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 
         4*A1*bt0*zeta3 + 4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))))/2 + 
    (-24*B3*lfr + 24*B2*bt0*lfr^2 + 12*B1*bt1*lfr^2 - 8*B1*bt0^2*lfr^3 - 
      12*f3*lqr + 6*A3*lqr^2 + 6*bt1*f1*lqr^2 + 12*bt0*f2*lqr^2 - 
      4*A2*bt0*lqr^3 - 2*A1*bt1*lqr^3 - 4*bt0^2*f1*lqr^3 + A1*bt0^2*lqr^4 + 
      8*M01^3 - 24*M01*M02 + 24*M03 - 24*bt1*lqr*(G11t + (A1*zeta2)/2) + 
      24*bt0^2*lqr^2*(G11t + (A1*zeta2)/2) + 
      16*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
      48*bt0^2*lqr*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) + 
      32*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4) - 
      24*bt0*lqr*(-2*bt0*G12t + G21t + A2*zeta2 + 2*bt0*f1*zeta2 + 
        4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
      (16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
         19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
         10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4)))/
       5 + (2*(-20*bt1*G12t + 80*bt0^2*G13t - 80*bt0*G22t + 20*G31t + 
         30*A3*zeta2 + 45*bt1*f1*zeta2 + 180*bt0*f2*zeta2 + 
         540*bt0^2*G11t*zeta2 + 513*A1*bt0^2*zeta2^2 + 360*A2*bt0*zeta3 + 
         90*A1*bt1*zeta3 + 540*bt0^2*f1*zeta3 + 20*bt1*(G12t - (f1*zeta2)/4 - 
           (A1*zeta3)/2) - 80*bt0^2*(G13t + (G11t*zeta2)/4 + 
           (19*A1*zeta2^2)/80 + (f1*zeta3)/4) + 
         16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
           19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
           10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
             (f1*zeta3)/4))))/5)/4))/3 + 
 (360*A4*zeta2 + 360*bt2*f1*zeta2 + 720*bt1*f2*zeta2 + 1080*bt0*f3*zeta2 - 
   1080*A3*bt0*lqr*zeta2 - 720*A2*bt1*lqr*zeta2 - 360*A1*bt2*lqr*zeta2 - 
   1800*bt0*bt1*f1*lqr*zeta2 - 2160*bt0^2*f2*lqr*zeta2 + 
   1080*A2*bt0^2*lqr^2*zeta2 + 900*A1*bt0*bt1*lqr^2*zeta2 + 
   1080*bt0^3*f1*lqr^2*zeta2 - 360*A1*bt0^3*lqr^3*zeta2 + 180*A2^2*zeta2^2 + 
   360*A1*A3*zeta2^2 + 1512*A2*bt0^2*zeta2^2 + 1260*A1*bt0*bt1*zeta2^2 + 
   360*A2*bt0*f1*zeta2^2 + 1512*bt0^3*f1*zeta2^2 + 360*A1*bt1*f1*zeta2^2 + 
   180*bt0^2*f1^2*zeta2^2 + 720*A1*bt0*f2*zeta2^2 - 
   1080*A1*A2*bt0*lqr*zeta2^2 - 1512*A1*bt0^3*lqr*zeta2^2 - 
   360*A1^2*bt1*lqr*zeta2^2 - 1080*A1*bt0^2*f1*lqr*zeta2^2 + 
   540*A1^2*bt0^2*lqr^2*zeta2^2 + 180*A1^2*A2*zeta2^3 + 
   504*A1^2*bt0^2*zeta2^3 + 180*A1^2*bt0*f1*zeta2^3 - 
   180*A1^3*bt0*lqr*zeta2^3 + 15*A1^4*zeta2^4 + 
   3600*bt0*bt1*zeta2*(G11t + (A1*zeta2)/2) - 4320*bt0^3*lqr*zeta2*
    (G11t + (A1*zeta2)/2) + 1440*A1*bt0^2*zeta2^2*(G11t + (A1*zeta2)/2) + 
   720*A3*bt0*zeta3 + 480*A2*bt1*zeta3 + 240*A1*bt2*zeta3 + 
   1200*bt0*bt1*f1*zeta3 + 1440*bt0^2*f2*zeta3 - 1440*A2*bt0^2*lqr*zeta3 - 
   1200*A1*bt0*bt1*lqr*zeta3 - 1440*bt0^3*f1*lqr*zeta3 + 
   720*A1*bt0^3*lqr^2*zeta3 + 720*A1*A2*bt0*zeta2*zeta3 + 
   1440*A1*bt0^3*zeta2*zeta3 + 240*A1^2*bt1*zeta2*zeta3 + 
   720*A1*bt0^2*f1*zeta2*zeta3 - 720*A1^2*bt0^2*lqr*zeta2*zeta3 + 
   120*A1^3*bt0*zeta2^2*zeta3 + 2880*bt0^3*(G11t + (A1*zeta2)/2)*zeta3 + 
   80*A1^2*bt0^2*zeta3^2 + 4320*bt0^3*zeta2*(G12t - (f1*zeta2)/4 - 
     (A1*zeta3)/2) + 2160*bt0^2*zeta2*(-2*bt0*G12t + G21t + A2*zeta2 + 
     2*bt0*f1*zeta2 + 4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - 
       (A1*zeta3)/2)) + 864*A1*bt0^3*zeta5)/360 + 
 ((-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + 
     (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 
     2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
     4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))*
    ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))^
      2 + 2*(-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + 
       (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + 
       A2*zeta2 + 2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 
       4*A1*bt0*zeta3 + 4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))) + 
   ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
     (-24*B3*lfr + 24*B2*bt0*lfr^2 + 12*B1*bt1*lfr^2 - 8*B1*bt0^2*lfr^3 - 
      12*f3*lqr + 6*A3*lqr^2 + 6*bt1*f1*lqr^2 + 12*bt0*f2*lqr^2 - 
      4*A2*bt0*lqr^3 - 2*A1*bt1*lqr^3 - 4*bt0^2*f1*lqr^3 + A1*bt0^2*lqr^4 + 
      8*M01^3 - 24*M01*M02 + 24*M03 - 24*bt1*lqr*(G11t + (A1*zeta2)/2) + 
      24*bt0^2*lqr^2*(G11t + (A1*zeta2)/2) + 
      16*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
      48*bt0^2*lqr*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) + 
      32*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4) - 
      24*bt0*lqr*(-2*bt0*G12t + G21t + A2*zeta2 + 2*bt0*f1*zeta2 + 
        4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
      (16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
         19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
         10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4)))/
       5 + (2*(-20*bt1*G12t + 80*bt0^2*G13t - 80*bt0*G22t + 20*G31t + 
         30*A3*zeta2 + 45*bt1*f1*zeta2 + 180*bt0*f2*zeta2 + 
         540*bt0^2*G11t*zeta2 + 513*A1*bt0^2*zeta2^2 + 360*A2*bt0*zeta3 + 
         90*A1*bt1*zeta3 + 540*bt0^2*f1*zeta3 + 20*bt1*(G12t - (f1*zeta2)/4 - 
           (A1*zeta3)/2) - 80*bt0^2*(G13t + (G11t*zeta2)/4 + 
           (19*A1*zeta2^2)/80 + (f1*zeta3)/4) + 
         16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
           19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
           10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
             (f1*zeta3)/4))))/5))/4 + 
   ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
     (2*(-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
       (-2*bt0*G12t + G21t - 2*B2*lfr + B1*bt0*lfr^2 - f2*lqr + 
        (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + 
        A2*zeta2 + 2*bt0*f1*zeta2 - 2*bt0*lqr*(G11t + (A1*zeta2)/2) + 
        4*A1*bt0*zeta3 + 4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
      ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 2*(G11t + (A1*zeta2)/2))*
        ((-2*B1*lfr - f1*lqr + (A1*lqr^2)/2 + 2*M01 + 
           2*(G11t + (A1*zeta2)/2))^2 + 2*(-2*bt0*G12t + G21t - 2*B2*lfr + 
           B1*bt0*lfr^2 - f2*lqr + (A2*lqr^2)/2 + (bt0*f1*lqr^2)/2 - 
           (A1*bt0*lqr^3)/6 - M01^2 + 2*M02 + A2*zeta2 + 2*bt0*f1*zeta2 - 
           2*bt0*lqr*(G11t + (A1*zeta2)/2) + 4*A1*bt0*zeta3 + 
           4*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2))))/2 + 
      (-24*B3*lfr + 24*B2*bt0*lfr^2 + 12*B1*bt1*lfr^2 - 8*B1*bt0^2*lfr^3 - 
        12*f3*lqr + 6*A3*lqr^2 + 6*bt1*f1*lqr^2 + 12*bt0*f2*lqr^2 - 
        4*A2*bt0*lqr^3 - 2*A1*bt1*lqr^3 - 4*bt0^2*f1*lqr^3 + A1*bt0^2*lqr^4 + 
        8*M01^3 - 24*M01*M02 + 24*M03 - 24*bt1*lqr*(G11t + (A1*zeta2)/2) + 
        24*bt0^2*lqr^2*(G11t + (A1*zeta2)/2) + 
        16*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
        48*bt0^2*lqr*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) + 
        32*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
          (f1*zeta3)/4) - 24*bt0*lqr*(-2*bt0*G12t + G21t + A2*zeta2 + 
          2*bt0*f1*zeta2 + 4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - 
            (A1*zeta3)/2)) + (16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 
           20*bt0*G11t*zeta2 - 19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 
           20*bt0*f1*zeta3 + 10*bt0*(G13t + (G11t*zeta2)/4 + 
             (19*A1*zeta2^2)/80 + (f1*zeta3)/4)))/5 + 
        (2*(-20*bt1*G12t + 80*bt0^2*G13t - 80*bt0*G22t + 20*G31t + 
           30*A3*zeta2 + 45*bt1*f1*zeta2 + 180*bt0*f2*zeta2 + 
           540*bt0^2*G11t*zeta2 + 513*A1*bt0^2*zeta2^2 + 360*A2*bt0*zeta3 + 
           90*A1*bt1*zeta3 + 540*bt0^2*f1*zeta3 + 
           20*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
           80*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
             (f1*zeta3)/4) + 16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 
             20*bt0*G11t*zeta2 - 19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 
             20*bt0*f1*zeta3 + 10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*
                 zeta2^2)/80 + (f1*zeta3)/4))))/5)/4))/3 + 
   (-240*B4*lfr + 360*B3*bt0*lfr^2 + 240*B2*bt1*lfr^2 + 120*B1*bt2*lfr^2 - 
     240*B2*bt0^2*lfr^3 - 200*B1*bt0*bt1*lfr^3 + 60*B1*bt0^3*lfr^4 - 
     120*f4*lqr + 60*A4*lqr^2 + 60*bt2*f1*lqr^2 + 120*bt1*f2*lqr^2 + 
     180*bt0*f3*lqr^2 - 60*A3*bt0*lqr^3 - 40*A2*bt1*lqr^3 - 20*A1*bt2*lqr^3 - 
     100*bt0*bt1*f1*lqr^3 - 120*bt0^2*f2*lqr^3 + 30*A2*bt0^2*lqr^4 + 
     25*A1*bt0*bt1*lqr^4 + 30*bt0^3*f1*lqr^4 - 6*A1*bt0^3*lqr^5 - 60*M01^4 + 
     240*M01^2*M02 - 120*M02^2 - 240*M01*M03 + 240*M04 - 
     240*bt2*lqr*(G11t + (A1*zeta2)/2) + 600*bt0*bt1*lqr^2*
      (G11t + (A1*zeta2)/2) - 240*bt0^3*lqr^3*(G11t + (A1*zeta2)/2) + 
     120*bt2*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
     960*bt0*bt1*lqr*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) + 
     720*bt0^3*lqr^2*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) + 
     480*bt0*bt1*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
       (f1*zeta3)/4) - 960*bt0^3*lqr*(G13t + (G11t*zeta2)/4 + 
       (19*A1*zeta2^2)/80 + (f1*zeta3)/4) - 
     240*bt1*lqr*(-2*bt0*G12t + G21t + A2*zeta2 + 2*bt0*f1*zeta2 + 
       4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
     360*bt0^2*lqr^2*(-2*bt0*G12t + G21t + A2*zeta2 + 2*bt0*f1*zeta2 + 
       4*A1*bt0*zeta3 + 2*bt0*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2)) + 
     24*bt1*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
       19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
       10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4)) - 
     96*bt0^2*lqr*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
       19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
       10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4)) - 
     12*bt0*lqr*(-20*bt1*G12t + 80*bt0^2*G13t - 80*bt0*G22t + 20*G31t + 
       30*A3*zeta2 + 45*bt1*f1*zeta2 + 180*bt0*f2*zeta2 + 
       540*bt0^2*G11t*zeta2 + 513*A1*bt0^2*zeta2^2 + 360*A2*bt0*zeta3 + 
       90*A1*bt1*zeta3 + 540*bt0^2*f1*zeta3 + 
       20*bt1*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
       80*bt0^2*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4) + 
       16*bt0*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 20*bt0*G11t*zeta2 - 
         19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 20*bt0*f1*zeta3 + 
         10*bt0*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
           (f1*zeta3)/4))) + 3*bt0^3*(160*G14t + 40*G12t*zeta2 - 
       19*f1*zeta2^2 - 40*G11t*zeta3 - 20*A1*zeta2*zeta3 - 60*A1*zeta5) + 
     24*bt0^2*(-20*bt0*G14t + 10*G23t - 20*bt0*G12t*zeta2 + 10*G21t*zeta2 + 
       19*A2*zeta2^2 + 38*bt0*f1*zeta2^2 + 20*f2*zeta3 + 80*bt0*G11t*zeta3 + 
       40*A1*bt0*zeta2*zeta3 + 120*A1*bt0*zeta5 + 
       (bt0*(160*G14t + 40*G12t*zeta2 - 19*f1*zeta2^2 - 40*G11t*zeta3 - 
          20*A1*zeta2*zeta3 - 60*A1*zeta5))/8) + 
     (3*bt0*(-80*bt1*G13t + 320*bt0^2*G14t - 320*bt0*G23t + 80*G32t - 
        180*f3*zeta2 - 540*bt1*G11t*zeta2 - 1080*bt0*G21t*zeta2 - 
        2052*A2*bt0*zeta2^2 - 513*A1*bt1*zeta2^2 - 3078*bt0^2*f1*zeta2^2 - 
        360*A3*zeta3 - 540*bt1*f1*zeta3 - 2160*bt0*f2*zeta3 - 
        6480*bt0^2*G11t*zeta3 - 3240*A1*bt0^2*zeta2*zeta3 + 
        80*bt1*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + (f1*zeta3)/4) - 
        9720*A1*bt0^2*zeta5 - 2*bt0^2*(160*G14t + 40*G12t*zeta2 - 
          19*f1*zeta2^2 - 40*G11t*zeta3 - 20*A1*zeta2*zeta3 - 60*A1*zeta5) + 
        32*bt0*(-20*bt0*G14t + 10*G23t - 20*bt0*G12t*zeta2 + 10*G21t*zeta2 + 
          19*A2*zeta2^2 + 38*bt0*f1*zeta2^2 + 20*f2*zeta3 + 
          80*bt0*G11t*zeta3 + 40*A1*bt0*zeta2*zeta3 + 120*A1*bt0*zeta5 + 
          (bt0*(160*G14t + 40*G12t*zeta2 - 19*f1*zeta2^2 - 40*G11t*zeta3 - 
             20*A1*zeta2*zeta3 - 60*A1*zeta5))/8)))/2 + 
     4*(-10*bt2*G12t + 80*bt0*bt1*G13t - 120*bt0^3*G14t - 30*bt1*G22t + 
       180*bt0^2*G23t - 90*bt0*G32t + 15*G41t + 30*A4*zeta2 + 
       40*bt2*f1*zeta2 + 120*bt1*f2*zeta2 + 360*bt0*f3*zeta2 + 
       1280*bt0*bt1*G11t*zeta2 + 960*bt0^3*G12t*zeta2 + 
       1440*bt0^2*G21t*zeta2 + 2736*A2*bt0^2*zeta2^2 + 
       1216*A1*bt0*bt1*zeta2^2 + 3648*bt0^3*f1*zeta2^2 + 720*A3*bt0*zeta3 + 
       240*A2*bt1*zeta3 + 80*A1*bt2*zeta3 + 1280*bt0*bt1*f1*zeta3 + 
       2880*bt0^2*f2*zeta3 + 7680*bt0^3*G11t*zeta3 + 3840*A1*bt0^3*zeta2*
        zeta3 + 10*bt2*(G12t - (f1*zeta2)/4 - (A1*zeta3)/2) - 
       80*bt0*bt1*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
         (f1*zeta3)/4) + 6*bt1*(-10*bt0*G13t + 5*G22t - 5*f2*zeta2 - 
         20*bt0*G11t*zeta2 - 19*A1*bt0*zeta2^2 - 10*A2*zeta3 - 
         20*bt0*f1*zeta3 + 10*bt0*(G13t + (G11t*zeta2)/4 + 
           (19*A1*zeta2^2)/80 + (f1*zeta3)/4)) + 11520*A1*bt0^3*zeta5 + 
       (3*bt0^3*(160*G14t + 40*G12t*zeta2 - 19*f1*zeta2^2 - 40*G11t*zeta3 - 
          20*A1*zeta2*zeta3 - 60*A1*zeta5))/4 - 
       18*bt0^2*(-20*bt0*G14t + 10*G23t - 20*bt0*G12t*zeta2 + 10*G21t*zeta2 + 
         19*A2*zeta2^2 + 38*bt0*f1*zeta2^2 + 20*f2*zeta3 + 
         80*bt0*G11t*zeta3 + 40*A1*bt0*zeta2*zeta3 + 120*A1*bt0*zeta5 + 
         (bt0*(160*G14t + 40*G12t*zeta2 - 19*f1*zeta2^2 - 40*G11t*zeta3 - 
            20*A1*zeta2*zeta3 - 60*A1*zeta5))/8) + 
       (9*bt0*(-80*bt1*G13t + 320*bt0^2*G14t - 320*bt0*G23t + 80*G32t - 
          180*f3*zeta2 - 540*bt1*G11t*zeta2 - 1080*bt0*G21t*zeta2 - 
          2052*A2*bt0*zeta2^2 - 513*A1*bt1*zeta2^2 - 3078*bt0^2*f1*zeta2^2 - 
          360*A3*zeta3 - 540*bt1*f1*zeta3 - 2160*bt0*f2*zeta3 - 
          6480*bt0^2*G11t*zeta3 - 3240*A1*bt0^2*zeta2*zeta3 + 
          80*bt1*(G13t + (G11t*zeta2)/4 + (19*A1*zeta2^2)/80 + 
            (f1*zeta3)/4) - 9720*A1*bt0^2*zeta5 - 
          2*bt0^2*(160*G14t + 40*G12t*zeta2 - 19*f1*zeta2^2 - 40*G11t*zeta3 - 
            20*A1*zeta2*zeta3 - 60*A1*zeta5) + 32*bt0*(-20*bt0*G14t + 
            10*G23t - 20*bt0*G12t*zeta2 + 10*G21t*zeta2 + 19*A2*zeta2^2 + 
            38*bt0*f1*zeta2^2 + 20*f2*zeta3 + 80*bt0*G11t*zeta3 + 
            40*A1*bt0*zeta2*zeta3 + 120*A1*bt0*zeta5 + 
            (bt0*(160*G14t + 40*G12t*zeta2 - 19*f1*zeta2^2 - 40*G11t*zeta3 - 
               20*A1*zeta2*zeta3 - 60*A1*zeta5))/8)))/8))/30)/4 )


}

DeltaDY = {

DeltaqSV1 -> ( 16*Cf*cD1 - 8*Cf*lfr*cD0 + 8*Cf*lqr*cD0 - 16*delta*Cf - 6*delta*Cf*
      lfr + 6*delta*Cf*lqr + 8*zeta2*delta*Cf ),

DeltaqSV2 -> ( 32/3*Cf*nf*cD2 - 160/9*Cf*nf*cD1 + 224/27*Cf*nf*cD0 + 80/9*Cf*nf*lfr*
      cD0 - 8/3*Cf*nf*lfr^2*cD0 + 32/3*Cf*nf*lqr*cD1 - 80/9*Cf*nf*lqr*
      cD0 + 8/3*Cf*nf*lqr^2*cD0 - 176/3*Cf*Ca*cD2 + 1072/9*Cf*Ca*cD1 - 
      1616/27*Cf*Ca*cD0 - 536/9*Cf*Ca*lfr*cD0 + 44/3*Cf*Ca*lfr^2*cD0 - 
      176/3*Cf*Ca*lqr*cD1 + 536/9*Cf*Ca*lqr*cD0 - 44/3*Cf*Ca*lqr^2*cD0
       + 128*Cf^2*cD3 - 256*Cf^2*cD1 - 192*Cf^2*lfr*cD2 - 96*Cf^2*lfr*
      cD1 + 128*Cf^2*lfr*cD0 + 64*Cf^2*lfr^2*cD1 + 48*Cf^2*lfr^2*cD0 + 
      192*Cf^2*lqr*cD2 + 96*Cf^2*lqr*cD1 - 128*Cf^2*lqr*cD0 - 128*Cf^2*
      lqr*lfr*cD1 - 96*Cf^2*lqr*lfr*cD0 + 64*Cf^2*lqr^2*cD1 + 48*Cf^2*
      lqr^2*cD0 + 127/6*delta*Cf*nf + 2/3*delta*Cf*nf*lfr - 2*delta*Cf*
      nf*lfr^2 - 34/3*delta*Cf*nf*lqr + 2*delta*Cf*nf*lqr^2 - 1535/12*
      delta*Cf*Ca - 17/3*delta*Cf*Ca*lfr + 11*delta*Cf*Ca*lfr^2 + 193/3
      *delta*Cf*Ca*lqr - 11*delta*Cf*Ca*lqr^2 + 511/4*delta*Cf^2 + 93*
      delta*Cf^2*lfr + 18*delta*Cf^2*lfr^2 - 93*delta*Cf^2*lqr - 36*
      delta*Cf^2*lqr*lfr + 18*delta*Cf^2*lqr^2 + 56*zeta3*Cf*Ca*cD0 + 
      256*zeta3*Cf^2*cD0 + 8*zeta3*delta*Cf*nf + 28*zeta3*delta*Cf*Ca
       + 24*zeta3*delta*Cf*Ca*lfr - 24*zeta3*delta*Cf*Ca*lqr - 60*zeta3
      *delta*Cf^2 - 176*zeta3*delta*Cf^2*lfr + 176*zeta3*delta*Cf^2*lqr
       - 32/3*zeta2*Cf*nf*cD0 - 32*zeta2*Cf*Ca*cD1 + 176/3*zeta2*Cf*Ca*
      cD0 + 16*zeta2*Cf*Ca*lfr*cD0 - 16*zeta2*Cf*Ca*lqr*cD0 - 128*zeta2
      *Cf^2*cD1 + 64*zeta2*Cf^2*lfr*cD0 - 64*zeta2*Cf^2*lqr*cD0 - 112/9
      *zeta2*delta*Cf*nf + 16/3*zeta2*delta*Cf*nf*lfr + 592/9*zeta2*
      delta*Cf*Ca - 88/3*zeta2*delta*Cf*Ca*lfr - 70*zeta2*delta*Cf^2 - 
      24*zeta2*delta*Cf^2*lfr - 32*zeta2*delta*Cf^2*lfr^2 + 24*zeta2*
      delta*Cf^2*lqr + 64*zeta2*delta*Cf^2*lqr*lfr - 32*zeta2*delta*
      Cf^2*lqr^2 - 12/5*zeta2^2*delta*Cf*Ca + 8/5*zeta2^2*delta*Cf^2 ),


DeltaqSV3 -> ( 256/27*Cf*nf^2*cD3 - 640/27*Cf*nf^2*cD2 + 1600/81*Cf*nf^2*cD1 - 3712/
      729*Cf*nf^2*cD0 + 32/27*Cf*nf^2*lfr*cD0 + 160/27*Cf*nf^2*lfr^2*
      cD0 - 32/27*Cf*nf^2*lfr^3*cD0 + 128/9*Cf*nf^2*lqr*cD2 - 640/27*Cf
      *nf^2*lqr*cD1 + 800/81*Cf*nf^2*lqr*cD0 + 64/9*Cf*nf^2*lqr^2*cD1
       - 160/27*Cf*nf^2*lqr^2*cD0 + 32/27*Cf*nf^2*lqr^3*cD0 - 2816/27*
      Cf*Ca*nf*cD3 + 9248/27*Cf*Ca*nf*cD2 - 32816/81*Cf*Ca*nf*cD1 + 
      125252/729*Cf*Ca*nf*cD0 + 1672/27*Cf*Ca*nf*lfr*cD0 - 2312/27*Cf*
      Ca*nf*lfr^2*cD0 + 352/27*Cf*Ca*nf*lfr^3*cD0 - 1408/9*Cf*Ca*nf*lqr
      *cD2 + 9248/27*Cf*Ca*nf*lqr*cD1 - 16408/81*Cf*Ca*nf*lqr*cD0 - 704/
      9*Cf*Ca*nf*lqr^2*cD1 + 2312/27*Cf*Ca*nf*lqr^2*cD0 - 352/27*Cf*Ca*
      nf*lqr^3*cD0 + 7744/27*Cf*Ca^2*cD3 - 28480/27*Cf*Ca^2*cD2 + 
      124024/81*Cf*Ca^2*cD1 - 594058/729*Cf*Ca^2*cD0 - 980/3*Cf*Ca^2*
      lfr*cD0 + 7120/27*Cf*Ca^2*lfr^2*cD0 - 968/27*Cf*Ca^2*lfr^3*cD0 + 
      3872/9*Cf*Ca^2*lqr*cD2 - 28480/27*Cf*Ca^2*lqr*cD1 + 62012/81*Cf*
      Ca^2*lqr*cD0 + 1936/9*Cf*Ca^2*lqr^2*cD1 - 7120/27*Cf*Ca^2*lqr^2*
      cD0 + 968/27*Cf*Ca^2*lqr^3*cD0 + 1280/9*Cf^2*nf*cD4 - 2560/9*Cf^2
      *nf*cD3 + 544/9*Cf^2*nf*cD2 + 4288/9*Cf^2*nf*cD1 - 6*Cf^2*nf*cD0
       - 1024/9*Cf^2*nf*lfr*cD3 + 1088/3*Cf^2*nf*lfr*cD2 - 416/27*Cf^2*
      nf*lfr*cD1 - 288*Cf^2*nf*lfr*cD0 - 64*Cf^2*nf*lfr^2*cD2 - 1568/9*
      Cf^2*nf*lfr^2*cD1 - 24*Cf^2*nf*lfr^2*cD0 + 128/3*Cf^2*nf*lfr^3*
      cD1 + 32*Cf^2*nf*lfr^3*cD0 + 2560/9*Cf^2*nf*lqr*cD3 - 1088/3*Cf^2
      *nf*lqr*cD2 - 7936/27*Cf^2*nf*lqr*cD1 + 288*Cf^2*nf*lqr*cD0 - 128
      *Cf^2*nf*lqr*lfr*cD2 + 1984/9*Cf^2*nf*lqr*lfr*cD1 + 608/3*Cf^2*nf
      *lqr*lfr*cD0 - 128/3*Cf^2*nf*lqr*lfr^2*cD1 - 32*Cf^2*nf*lqr*lfr^2
      *cD0 + 192*Cf^2*nf*lqr^2*cD2 - 416/9*Cf^2*nf*lqr^2*cD1 - 536/3*
      Cf^2*nf*lqr^2*cD0 - 128/3*Cf^2*nf*lqr^2*lfr*cD1 - 32*Cf^2*nf*
      lqr^2*lfr*cD0 + 128/3*Cf^2*nf*lqr^3*cD1 + 32*Cf^2*nf*lqr^3*cD0 - 
      7040/9*Cf^2*Ca*cD4 + 17152/9*Cf^2*Ca*cD3 - 4480/9*Cf^2*Ca*cD2 - 
      35572/9*Cf^2*Ca*cD1 + 25856/27*Cf^2*Ca*cD0 + 5632/9*Cf^2*Ca*lfr*
      cD3 - 7520/3*Cf^2*Ca*lfr*cD2 + 4112/27*Cf^2*Ca*lfr*cD1 + 7006/3*
      Cf^2*Ca*lfr*cD0 + 352*Cf^2*Ca*lfr^2*cD2 + 10160/9*Cf^2*Ca*lfr^2*
      cD1 + 168*Cf^2*Ca*lfr^2*cD0 - 704/3*Cf^2*Ca*lfr^3*cD1 - 176*Cf^2*
      Ca*lfr^3*cD0 - 14080/9*Cf^2*Ca*lqr*cD3 + 7520/3*Cf^2*Ca*lqr*cD2
       + 46576/27*Cf^2*Ca*lqr*cD1 - 7006/3*Cf^2*Ca*lqr*cD0 + 704*Cf^2*
      Ca*lqr*lfr*cD2 - 13984/9*Cf^2*Ca*lqr*lfr*cD1 - 3824/3*Cf^2*Ca*lqr
      *lfr*cD0 + 704/3*Cf^2*Ca*lqr*lfr^2*cD1 + 176*Cf^2*Ca*lqr*lfr^2*
      cD0 - 1056*Cf^2*Ca*lqr^2*cD2 + 3824/9*Cf^2*Ca*lqr^2*cD1 + 3320/3*
      Cf^2*Ca*lqr^2*cD0 + 704/3*Cf^2*Ca*lqr^2*lfr*cD1 + 176*Cf^2*Ca*
      lqr^2*lfr*cD0 - 704/3*Cf^2*Ca*lqr^3*cD1 - 176*Cf^2*Ca*lqr^3*cD0
       + 512*Cf^3*cD5 - 2048*Cf^3*cD3 + 2044*Cf^3*cD1 - 1280*Cf^3*lfr*
      cD4 - 768*Cf^3*lfr*cD3 + 3072*Cf^3*lfr*cD2 + 1488*Cf^3*lfr*cD1 - 
      1022*Cf^3*lfr*cD0 + 1024*Cf^3*lfr^2*cD3 + 1152*Cf^3*lfr^2*cD2 - 
      736*Cf^3*lfr^2*cD1 - 744*Cf^3*lfr^2*cD0 - 256*Cf^3*lfr^3*cD2 - 
      384*Cf^3*lfr^3*cD1 - 144*Cf^3*lfr^3*cD0 + 1280*Cf^3*lqr*cD4 + 768
      *Cf^3*lqr*cD3 - 3072*Cf^3*lqr*cD2 - 1488*Cf^3*lqr*cD1 + 1022*Cf^3
      *lqr*cD0 - 2048*Cf^3*lqr*lfr*cD3 - 2304*Cf^3*lqr*lfr*cD2 + 1472*
      Cf^3*lqr*lfr*cD1 + 1488*Cf^3*lqr*lfr*cD0 + 768*Cf^3*lqr*lfr^2*cD2
       + 1152*Cf^3*lqr*lfr^2*cD1 + 432*Cf^3*lqr*lfr^2*cD0 + 1024*Cf^3*
      lqr^2*cD3 + 1152*Cf^3*lqr^2*cD2 - 736*Cf^3*lqr^2*cD1 - 744*Cf^3*
      lqr^2*cD0 - 768*Cf^3*lqr^2*lfr*cD2 - 1152*Cf^3*lqr^2*lfr*cD1 - 
      432*Cf^3*lqr^2*lfr*cD0 + 256*Cf^3*lqr^3*cD2 + 384*Cf^3*lqr^3*cD1
       + 144*Cf^3*lqr^3*cD0 + 8*delta*Cf*N4*nfv - 7081/243*delta*Cf*
      nf^2 + 34/9*delta*Cf*nf^2*lfr + 4/9*delta*Cf*nf^2*lfr^2 - 8/9*
      delta*Cf*nf^2*lfr^3 + 220/9*delta*Cf*nf^2*lqr - 68/9*delta*Cf*
      nf^2*lqr^2 + 8/9*delta*Cf*nf^2*lqr^3 + 110651/243*delta*Cf*Ca*nf
       - 40*delta*Cf*Ca*nf*lfr - 146/9*delta*Cf*Ca*nf*lfr^2 + 88/9*
      delta*Cf*Ca*nf*lfr^3 - 3052/9*delta*Cf*Ca*nf*lqr + 850/9*delta*Cf
      *Ca*nf*lqr^2 - 88/9*delta*Cf*Ca*nf*lqr^3 - 1505881/972*delta*Cf*
      Ca^2 + 1657/18*delta*Cf*Ca^2*lfr + 493/9*delta*Cf*Ca^2*lfr^2 - 
      242/9*delta*Cf*Ca^2*lfr^3 + 3082/3*delta*Cf*Ca^2*lqr - 2429/9*
      delta*Cf*Ca^2*lqr^2 + 242/9*delta*Cf*Ca^2*lqr^3 - 421/3*delta*
      Cf^2*nf - 275/3*delta*Cf^2*nf*lfr + 20*delta*Cf^2*nf*lfr^2 + 12*
      delta*Cf^2*nf*lfr^3 + 230*delta*Cf^2*nf*lqr + 72*delta*Cf^2*nf*
      lqr*lfr - 12*delta*Cf^2*nf*lqr*lfr^2 - 92*delta*Cf^2*nf*lqr^2 - 
      12*delta*Cf^2*nf*lqr^2*lfr + 12*delta*Cf^2*nf*lqr^3 + 74321/36*
      delta*Cf^2*Ca + 2348/3*delta*Cf^2*Ca*lfr - 131*delta*Cf^2*Ca*
      lfr^2 - 66*delta*Cf^2*Ca*lfr^3 - 3439/2*delta*Cf^2*Ca*lqr - 420*
      delta*Cf^2*Ca*lqr*lfr + 66*delta*Cf^2*Ca*lqr*lfr^2 + 551*delta*
      Cf^2*Ca*lqr^2 + 66*delta*Cf^2*Ca*lqr^2*lfr - 66*delta*Cf^2*Ca*
      lqr^3 - 5599/6*delta*Cf^3 - 1495/2*delta*Cf^3*lfr - 270*delta*
      Cf^3*lfr^2 - 36*delta*Cf^3*lfr^3 + 1495/2*delta*Cf^3*lqr + 540*
      delta*Cf^3*lqr*lfr + 108*delta*Cf^3*lqr*lfr^2 - 270*delta*Cf^3*
      lqr^2 - 108*delta*Cf^3*lqr^2*lfr + 36*delta*Cf^3*lqr^3 - 384*
      zeta5*Cf*Ca^2*cD0 + 12288*zeta5*Cf^3*cD0 - 160/3*zeta5*delta*Cf*
      N4*nfv - 8*zeta5*delta*Cf*Ca*nf - 204*zeta5*delta*Cf*Ca^2 - 80*
      zeta5*delta*Cf*Ca^2*lfr + 80*zeta5*delta*Cf*Ca^2*lqr + 5536/9*
      zeta5*delta*Cf^2*nf - 39304/9*zeta5*delta*Cf^2*Ca - 240*zeta5*
      delta*Cf^2*Ca*lfr + 240*zeta5*delta*Cf^2*Ca*lqr + 1328*zeta5*
      delta*Cf^3 - 5664*zeta5*delta*Cf^3*lfr + 5664*zeta5*delta*Cf^3*
      lqr + 320/27*zeta3*Cf*nf^2*cD0 - 2480/9*zeta3*Cf*Ca*nf*cD0 + 224/
      3*zeta3*Cf*Ca*nf*lfr*cD0 - 704*zeta3*Cf*Ca^2*cD1 + 40144/27*zeta3
      *Cf*Ca^2*cD0 - 176/3*zeta3*Cf*Ca^2*lfr*cD0 - 352*zeta3*Cf*Ca^2*
      lqr*cD0 + 1280*zeta3*Cf^2*nf*cD1 - 5728/9*zeta3*Cf^2*nf*cD0 - 896/
      3*zeta3*Cf^2*nf*lfr*cD0 + 640*zeta3*Cf^2*nf*lqr*cD0 + 1344*zeta3*
      Cf^2*Ca*cD2 - 5184*zeta3*Cf^2*Ca*cD1 + 26240/9*zeta3*Cf^2*Ca*cD0
       - 512*zeta3*Cf^2*Ca*lfr*cD1 + 1136/3*zeta3*Cf^2*Ca*lfr*cD0 - 192
      *zeta3*Cf^2*Ca*lfr^2*cD0 + 512*zeta3*Cf^2*Ca*lqr*cD1 - 2256*zeta3
      *Cf^2*Ca*lqr*cD0 + 384*zeta3*Cf^2*Ca*lqr*lfr*cD0 - 192*zeta3*Cf^2
      *Ca*lqr^2*cD0 + 10240*zeta3*Cf^3*cD2 - 960*zeta3*Cf^3*cD1 - 4096*
      zeta3*Cf^3*cD0 - 11008*zeta3*Cf^3*lfr*cD1 - 1056*zeta3*Cf^3*lfr*
      cD0 + 2432*zeta3*Cf^3*lfr^2*cD0 + 11008*zeta3*Cf^3*lqr*cD1 + 1056
      *zeta3*Cf^3*lqr*cD0 - 4864*zeta3*Cf^3*lqr*lfr*cD0 + 2432*zeta3*
      Cf^3*lqr^2*cD0 + 28/3*zeta3*delta*Cf*N4*nfv - 1264/81*zeta3*delta
      *Cf*nf^2 + 32/9*zeta3*delta*Cf*nf^2*lfr + 64/9*zeta3*delta*Cf*
      nf^2*lqr - 6016/81*zeta3*delta*Cf*Ca*nf - 400/9*zeta3*delta*Cf*Ca
      *nf*lfr + 16*zeta3*delta*Cf*Ca*nf*lfr^2 + 208/9*zeta3*delta*Cf*Ca
      *nf*lqr - 16*zeta3*delta*Cf*Ca*nf*lqr^2 + 82385/81*zeta3*delta*Cf
      *Ca^2 + 3104/9*zeta3*delta*Cf*Ca^2*lfr - 88*zeta3*delta*Cf*Ca^2*
      lfr^2 - 4952/9*zeta3*delta*Cf*Ca^2*lqr + 88*zeta3*delta*Cf*Ca^2*
      lqr^2 + 3512/9*zeta3*delta*Cf^2*nf + 2944/9*zeta3*delta*Cf^2*nf*
      lfr - 224/3*zeta3*delta*Cf^2*nf*lfr^2 - 3664/9*zeta3*delta*Cf^2*
      nf*lqr - 256/3*zeta3*delta*Cf^2*nf*lqr*lfr + 160*zeta3*delta*Cf^2
      *nf*lqr^2 - 20156/9*zeta3*delta*Cf^2*Ca - 27184/9*zeta3*delta*
      Cf^2*Ca*lfr + 800/3*zeta3*delta*Cf^2*Ca*lfr^2 + 31144/9*zeta3*
      delta*Cf^2*Ca*lqr + 2272/3*zeta3*delta*Cf^2*Ca*lqr*lfr - 1024*
      zeta3*delta*Cf^2*Ca*lqr^2 - 460*zeta3*delta*Cf^3 + 3040*zeta3*
      delta*Cf^3*lfr + 1056*zeta3*delta*Cf^3*lfr^2 - 512/3*zeta3*delta*
      Cf^3*lfr^3 - 3040*zeta3*delta*Cf^3*lqr - 2112*zeta3*delta*Cf^3*
      lqr*lfr + 512*zeta3*delta*Cf^3*lqr*lfr^2 + 1056*zeta3*delta*Cf^3*
      lqr^2 - 512*zeta3*delta*Cf^3*lqr^2*lfr + 512/3*zeta3*delta*Cf^3*
      lqr^3 - 400/3*zeta3^2*delta*Cf*Ca^2 + 3280/3*zeta3^2*delta*Cf^2*
      Ca + 10336/3*zeta3^2*delta*Cf^3 - 256/9*zeta2*Cf*nf^2*cD1 + 640/
      27*zeta2*Cf*nf^2*cD0 - 128/9*zeta2*Cf*nf^2*lqr*cD0 - 128/3*zeta2*
      Cf*Ca*nf*cD2 + 384*zeta2*Cf*Ca*nf*cD1 - 29392/81*zeta2*Cf*Ca*nf*
      cD0 - 320/9*zeta2*Cf*Ca*nf*lfr*cD0 + 32/3*zeta2*Cf*Ca*nf*lfr^2*
      cD0 - 128/3*zeta2*Cf*Ca*nf*lqr*cD1 + 192*zeta2*Cf*Ca*nf*lqr*cD0
       - 32/3*zeta2*Cf*Ca*nf*lqr^2*cD0 + 704/3*zeta2*Cf*Ca^2*cD2 - 
      12032/9*zeta2*Cf*Ca^2*cD1 + 98224/81*zeta2*Cf*Ca^2*cD0 + 2144/9*
      zeta2*Cf*Ca^2*lfr*cD0 - 176/3*zeta2*Cf*Ca^2*lfr^2*cD0 + 704/3*
      zeta2*Cf*Ca^2*lqr*cD1 - 6016/9*zeta2*Cf*Ca^2*lqr*cD0 + 176/3*
      zeta2*Cf*Ca^2*lqr^2*cD0 - 2048/3*zeta2*Cf^2*nf*cD2 + 2048/9*zeta2
      *Cf^2*nf*cD1 + 1952/27*zeta2*Cf^2*nf*cD0 + 1280/3*zeta2*Cf^2*nf*
      lfr*cD1 - 448/9*zeta2*Cf^2*nf*lfr*cD0 - 64/3*zeta2*Cf^2*nf*lfr^2*
      cD0 - 1792/3*zeta2*Cf^2*nf*lqr*cD1 + 448/9*zeta2*Cf^2*nf*lqr*cD0
       + 128*zeta2*Cf^2*nf*lqr*lfr*cD0 - 320/3*zeta2*Cf^2*nf*lqr^2*cD0
       - 512*zeta2*Cf^2*Ca*cD3 + 11264/3*zeta2*Cf^2*Ca*cD2 - 11648/9*
      zeta2*Cf^2*Ca*cD1 - 12416/27*zeta2*Cf^2*Ca*cD0 + 768*zeta2*Cf^2*
      Ca*lfr*cD2 - 6464/3*zeta2*Cf^2*Ca*lfr*cD1 + 2656/9*zeta2*Cf^2*Ca*
      lfr*cD0 - 256*zeta2*Cf^2*Ca*lfr^2*cD1 + 64/3*zeta2*Cf^2*Ca*lfr^2*
      cD0 - 768*zeta2*Cf^2*Ca*lqr*cD2 + 9280/3*zeta2*Cf^2*Ca*lqr*cD1 - 
      2656/9*zeta2*Cf^2*Ca*lqr*cD0 + 512*zeta2*Cf^2*Ca*lqr*lfr*cD1 - 
      512*zeta2*Cf^2*Ca*lqr*lfr*cD0 - 256*zeta2*Cf^2*Ca*lqr^2*cD1 + 
      1472/3*zeta2*Cf^2*Ca*lqr^2*cD0 - 3072*zeta2*Cf^3*cD3 + 2976*zeta2
      *Cf^3*cD1 + 4608*zeta2*Cf^3*lfr*cD2 + 1152*zeta2*Cf^3*lfr*cD1 - 
      1488*zeta2*Cf^3*lfr*cD0 - 2048*zeta2*Cf^3*lfr^2*cD1 - 576*zeta2*
      Cf^3*lfr^2*cD0 + 256*zeta2*Cf^3*lfr^3*cD0 - 4608*zeta2*Cf^3*lqr*
      cD2 - 1152*zeta2*Cf^3*lqr*cD1 + 1488*zeta2*Cf^3*lqr*cD0 + 4096*
      zeta2*Cf^3*lqr*lfr*cD1 + 1152*zeta2*Cf^3*lqr*lfr*cD0 - 768*zeta2*
      Cf^3*lqr*lfr^2*cD0 - 2048*zeta2*Cf^3*lqr^2*cD1 - 576*zeta2*Cf^3*
      lqr^2*cD0 + 768*zeta2*Cf^3*lqr^2*lfr*cD0 - 256*zeta2*Cf^3*lqr^3*
      cD0 + 20*zeta2*delta*Cf*N4*nfv + 2416/81*zeta2*delta*Cf*nf^2 - 
      160/27*zeta2*delta*Cf*nf^2*lfr + 32/9*zeta2*delta*Cf*nf^2*lfr^2
       - 32/3*zeta2*delta*Cf*nf^2*lqr - 28132/81*zeta2*delta*Cf*Ca*nf
       + 2672/27*zeta2*delta*Cf*Ca*nf*lfr - 352/9*zeta2*delta*Cf*Ca*nf*
      lfr^2 + 320/3*zeta2*delta*Cf*Ca*nf*lqr + 843*zeta2*delta*Cf*Ca^2
       - 8992/27*zeta2*delta*Cf*Ca^2*lfr + 968/9*zeta2*delta*Cf*Ca^2*
      lfr^2 - 240*zeta2*delta*Cf*Ca^2*lqr + 2632/27*zeta2*delta*Cf^2*nf
       + 1288/27*zeta2*delta*Cf^2*nf*lfr + 352/9*zeta2*delta*Cf^2*nf*
      lfr^2 - 64/3*zeta2*delta*Cf^2*nf*lfr^3 - 3376/27*zeta2*delta*Cf^2
      *nf*lqr - 992/9*zeta2*delta*Cf^2*nf*lqr*lfr + 64/3*zeta2*delta*
      Cf^2*nf*lqr*lfr^2 + 640/9*zeta2*delta*Cf^2*nf*lqr^2 + 64/3*zeta2*
      delta*Cf^2*nf*lqr^2*lfr - 64/3*zeta2*delta*Cf^2*nf*lqr^3 - 13186/
      27*zeta2*delta*Cf^2*Ca - 4756/27*zeta2*delta*Cf^2*Ca*lfr - 2704/9
      *zeta2*delta*Cf^2*Ca*lfr^2 + 352/3*zeta2*delta*Cf^2*Ca*lfr^3 + 
      18616/27*zeta2*delta*Cf^2*Ca*lqr + 6992/9*zeta2*delta*Cf^2*Ca*lqr
      *lfr - 352/3*zeta2*delta*Cf^2*Ca*lqr*lfr^2 - 4288/9*zeta2*delta*
      Cf^2*Ca*lqr^2 - 352/3*zeta2*delta*Cf^2*Ca*lqr^2*lfr + 352/3*zeta2
      *delta*Cf^2*Ca*lqr^3 - 130/3*zeta2*delta*Cf^3 - 24*zeta2*delta*
      Cf^3*lfr + 512*zeta2*delta*Cf^3*lfr^2 + 192*zeta2*delta*Cf^3*
      lfr^3 + 24*zeta2*delta*Cf^3*lqr - 1024*zeta2*delta*Cf^3*lqr*lfr
       - 576*zeta2*delta*Cf^3*lqr*lfr^2 + 512*zeta2*delta*Cf^3*lqr^2 + 
      576*zeta2*delta*Cf^3*lqr^2*lfr - 192*zeta2*delta*Cf^3*lqr^3 - 352/
      3*zeta2*zeta3*Cf*Ca^2*cD0 - 1472*zeta2*zeta3*Cf^2*Ca*cD0 - 6144*
      zeta2*zeta3*Cf^3*cD0 + 208/3*zeta2*zeta3*delta*Cf*Ca*nf - 884/3*
      zeta2*zeta3*delta*Cf*Ca^2 - 5504/9*zeta2*zeta3*delta*Cf^2*nf + 
      28736/9*zeta2*zeta3*delta*Cf^2*Ca + 1120*zeta2*zeta3*delta*Cf^2*
      Ca*lfr - 1120*zeta2*zeta3*delta*Cf^2*Ca*lqr + 80*zeta2*zeta3*
      delta*Cf^3 + 2752*zeta2*zeta3*delta*Cf^3*lfr - 2752*zeta2*zeta3*
      delta*Cf^3*lqr + 736/15*zeta2^2*Cf*Ca*nf*cD0 + 704/5*zeta2^2*Cf*
      Ca^2*cD1 - 2992/15*zeta2^2*Cf*Ca^2*cD0 - 352/5*zeta2^2*Cf*Ca^2*
      lfr*cD0 + 352/5*zeta2^2*Cf*Ca^2*lqr*cD0 - 1472/15*zeta2^2*Cf^2*nf
      *cD0 + 3648/5*zeta2^2*Cf^2*Ca*cD1 + 1408/3*zeta2^2*Cf^2*Ca*cD0 - 
      1824/5*zeta2^2*Cf^2*Ca*lfr*cD0 + 1824/5*zeta2^2*Cf^2*Ca*lqr*cD0
       - 14208/5*zeta2^2*Cf^3*cD1 + 7104/5*zeta2^2*Cf^3*lfr*cD0 - 7104/
      5*zeta2^2*Cf^3*lqr*cD0 - 4/5*zeta2^2*delta*Cf*N4*nfv + 128/27*
      zeta2^2*delta*Cf*nf^2 - 5756/135*zeta2^2*delta*Cf*Ca*nf - 8/5*
      zeta2^2*delta*Cf*Ca*nf*lfr - 8/5*zeta2^2*delta*Cf*Ca*nf*lqr + 
      14611/135*zeta2^2*delta*Cf*Ca^2 + 4*zeta2^2*delta*Cf*Ca^2*lfr + 
      68/5*zeta2^2*delta*Cf*Ca^2*lqr + 272/135*zeta2^2*delta*Cf^2*nf - 
      16/3*zeta2^2*delta*Cf^2*nf*lfr + 112/15*zeta2^2*delta*Cf^2*nf*lqr
       - 1664/135*zeta2^2*delta*Cf^2*Ca + 16/3*zeta2^2*delta*Cf^2*Ca*
      lfr + 128*zeta2^2*delta*Cf^2*Ca*lfr^2 - 256/15*zeta2^2*delta*Cf^2
      *Ca*lqr - 256*zeta2^2*delta*Cf^2*Ca*lqr*lfr + 128*zeta2^2*delta*
      Cf^2*Ca*lqr^2 + 412/5*zeta2^2*delta*Cf^3 + 336/5*zeta2^2*delta*
      Cf^3*lfr - 1792/5*zeta2^2*delta*Cf^3*lfr^2 - 336/5*zeta2^2*delta*
      Cf^3*lqr + 3584/5*zeta2^2*delta*Cf^3*lqr*lfr - 1792/5*zeta2^2*
      delta*Cf^3*lqr^2 + 13264/315*zeta2^3*delta*Cf*Ca^2 - 20816/315*
      zeta2^3*delta*Cf^2*Ca - 184736/315*zeta2^3*delta*Cf^3 ),



DeltaqSV4 -> ( 768*cD0*nfdFF + 4*cD0*nfdFF*b4qdFF - 2*cD0*dFA*f4qdFA + 256/27*Cf*
      nf^3*cD4 - 2560/81*Cf*nf^3*cD3 + 3200/81*Cf*nf^3*cD2 - 16000/729*
      Cf*nf^3*cD1 + 10432/2187*Cf*nf^3*cD0 + 64/81*Cf*nf^3*lfr*cD0 + 32/
      27*Cf*nf^3*lfr^2*cD0 + 320/81*Cf*nf^3*lfr^3*cD0 - 16/27*Cf*nf^3*
      lfr^4*cD0 + 512/27*Cf*nf^3*lqr*cD3 - 1280/27*Cf*nf^3*lqr*cD2 + 
      3200/81*Cf*nf^3*lqr*cD1 - 8000/729*Cf*nf^3*lqr*cD0 + 128/9*Cf*
      nf^3*lqr^2*cD2 - 640/27*Cf*nf^3*lqr^2*cD1 + 800/81*Cf*nf^3*lqr^2*
      cD0 + 128/27*Cf*nf^3*lqr^3*cD1 - 320/81*Cf*nf^3*lqr^3*cD0 + 16/27
      *Cf*nf^3*lqr^4*cD0 - 1408/9*Cf*Ca*nf^2*cD4 + 18304/27*Cf*Ca*nf^2*
      cD3 - 31576/27*Cf*Ca*nf^2*cD2 + 232180/243*Cf*Ca*nf^2*cD1 - 
      898033/2916*Cf*Ca*nf^2*cD0 - 1846/81*Cf*Ca*nf^2*lfr*cD0 + 818/9*
      Cf*Ca*nf^2*lfr^2*cD0 - 2288/27*Cf*Ca*nf^2*lfr^3*cD0 + 88/9*Cf*Ca*
      nf^2*lfr^4*cD0 - 2816/9*Cf*Ca*nf^2*lqr*cD3 + 9152/9*Cf*Ca*nf^2*
      lqr*cD2 - 31576/27*Cf*Ca*nf^2*lqr*cD1 + 116090/243*Cf*Ca*nf^2*lqr
      *cD0 - 704/3*Cf*Ca*nf^2*lqr^2*cD2 + 4576/9*Cf*Ca*nf^2*lqr^2*cD1
       - 7894/27*Cf*Ca*nf^2*lqr^2*cD0 - 704/9*Cf*Ca*nf^2*lqr^3*cD1 + 
      2288/27*Cf*Ca*nf^2*lqr^3*cD0 - 88/9*Cf*Ca*nf^2*lqr^4*cD0 + 7744/9
      *Cf*Ca^2*nf*cD4 - 117184/27*Cf*Ca^2*nf*cD3 + 82216/9*Cf*Ca^2*nf*
      cD2 - 2285548/243*Cf*Ca^2*nf*cD1 + 10761379/2916*Cf*Ca^2*nf*cD0
       - 2*Cf*Ca^2*nf*cD0*b4qnfCf2Ca - Cf*Ca^2*nf*cD0*b4qnfCf3 - 1/12*
      Cf*Ca^2*nf*cD0*b4qdFF + 48274/81*Cf*Ca^2*nf*lfr*cD0 - 3214/3*Cf*
      Ca^2*nf*lfr^2*cD0 + 14648/27*Cf*Ca^2*nf*lfr^3*cD0 - 484/9*Cf*Ca^2
      *nf*lfr^4*cD0 + 15488/9*Cf*Ca^2*nf*lqr*cD3 - 58592/9*Cf*Ca^2*nf*
      lqr*cD2 + 82216/9*Cf*Ca^2*nf*lqr*cD1 - 1142774/243*Cf*Ca^2*nf*lqr
      *cD0 + 3872/3*Cf*Ca^2*nf*lqr^2*cD2 - 29296/9*Cf*Ca^2*nf*lqr^2*cD1
       + 20554/9*Cf*Ca^2*nf*lqr^2*cD0 + 3872/9*Cf*Ca^2*nf*lqr^3*cD1 - 
      14648/27*Cf*Ca^2*nf*lqr^3*cD0 + 484/9*Cf*Ca^2*nf*lqr^4*cD0 - 
      42592/27*Cf*Ca^3*cD4 + 698368/81*Cf*Ca^3*cD3 - 1651520/81*Cf*Ca^3
      *cD2 + 18081268/729*Cf*Ca^3*cD1 - 28325071/2187*Cf*Ca^3*cD0 + 1/
      12*Cf*Ca^3*cD0*f4qdFA - 168556/81*Cf*Ca^3*lfr*cD0 + 72448/27*Cf*
      Ca^3*lfr^2*cD0 - 87296/81*Cf*Ca^3*lfr^3*cD0 + 2662/27*Cf*Ca^3*
      lfr^4*cD0 - 85184/27*Cf*Ca^3*lqr*cD3 + 349184/27*Cf*Ca^3*lqr*cD2
       - 1651520/81*Cf*Ca^3*lqr*cD1 + 9040634/729*Cf*Ca^3*lqr*cD0 - 
      21296/9*Cf*Ca^3*lqr^2*cD2 + 174592/27*Cf*Ca^3*lqr^2*cD1 - 412880/
      81*Cf*Ca^3*lqr^2*cD0 - 21296/27*Cf*Ca^3*lqr^3*cD1 + 87296/81*Cf*
      Ca^3*lqr^3*cD0 - 2662/27*Cf*Ca^3*lqr^4*cD0 + 128*Cf^2*N4*nfv*cD1
       - 64*Cf^2*N4*nfv*lfr*cD0 + 64*Cf^2*N4*nfv*lqr*cD0 + 4096/27*Cf^2
      *nf^2*cD5 - 12800/27*Cf^2*nf^2*cD4 + 124288/243*Cf^2*nf^2*cD3 - 
      29744/243*Cf^2*nf^2*cD2 - 290360/729*Cf^2*nf^2*cD1 - 142769/729*
      Cf^2*nf^2*cD0 - 2560/27*Cf^2*nf^2*lfr*cD4 + 8704/27*Cf^2*nf^2*lfr
      *cD3 - 8000/27*Cf^2*nf^2*lfr*cD2 + 115936/729*Cf^2*nf^2*lfr*cD1
       + 92176/243*Cf^2*nf^2*lfr*cD0 - 1024/27*Cf^2*nf^2*lfr^2*cD3 + 
      192*Cf^2*nf^2*lfr^2*cD2 + 4736/81*Cf^2*nf^2*lfr^2*cD1 - 2788/27*
      Cf^2*nf^2*lfr^2*cD0 - 256/9*Cf^2*nf^2*lfr^3*cD2 - 1408/9*Cf^2*
      nf^2*lfr^3*cD1 - 1312/27*Cf^2*nf^2*lfr^3*cD0 + 704/27*Cf^2*nf^2*
      lfr^4*cD1 + 176/9*Cf^2*nf^2*lfr^4*cD0 + 10240/27*Cf^2*nf^2*lqr*
      cD4 - 24064/27*Cf^2*nf^2*lqr*cD3 + 12416/27*Cf^2*nf^2*lqr*cD2 + 
      512624/729*Cf^2*nf^2*lqr*cD1 - 87028/243*Cf^2*nf^2*lqr*cD0 - 4096/
      27*Cf^2*nf^2*lqr*lfr*cD3 + 1024/3*Cf^2*nf^2*lqr*lfr*cD2 - 11968/
      81*Cf^2*nf^2*lqr*lfr*cD1 - 8752/27*Cf^2*nf^2*lqr*lfr*cD0 - 128/3*
      Cf^2*nf^2*lqr*lfr^2*cD2 + 1088/9*Cf^2*nf^2*lqr*lfr^2*cD1 + 784/9*
      Cf^2*nf^2*lqr*lfr^2*cD0 - 512/27*Cf^2*nf^2*lqr*lfr^3*cD1 - 128/9*
      Cf^2*nf^2*lqr*lfr^3*cD0 + 9728/27*Cf^2*nf^2*lqr^2*cD3 - 1600/3*
      Cf^2*nf^2*lqr^2*cD2 - 16096/81*Cf^2*nf^2*lqr^2*cD1 + 11540/27*
      Cf^2*nf^2*lqr^2*cD0 - 256/3*Cf^2*nf^2*lqr^2*lfr*cD2 + 896/9*Cf^2*
      nf^2*lqr^2*lfr*cD1 + 1040/9*Cf^2*nf^2*lqr^2*lfr*cD0 - 128/9*Cf^2*
      nf^2*lqr^2*lfr^2*cD1 - 32/3*Cf^2*nf^2*lqr^2*lfr^2*cD0 + 1408/9*
      Cf^2*nf^2*lqr^3*cD2 - 64*Cf^2*nf^2*lqr^3*cD1 - 4160/27*Cf^2*nf^2*
      lqr^3*cD0 - 512/27*Cf^2*nf^2*lqr^3*lfr*cD1 - 128/9*Cf^2*nf^2*
      lqr^3*lfr*cD0 + 704/27*Cf^2*nf^2*lqr^4*cD1 + 176/9*Cf^2*nf^2*
      lqr^4*cD0 - 45056/27*Cf^2*Ca*nf*cD5 + 175360/27*Cf^2*Ca*nf*cD4 - 
      2143808/243*Cf^2*Ca*nf*cD3 + 337120/243*Cf^2*Ca*nf*cD2 + 9200428/
      729*Cf^2*Ca*nf*cD1 - 955285/1458*Cf^2*Ca*nf*cD0 + 4*Cf^2*Ca*nf*
      cD0*b4qnfCf2Ca + 28160/27*Cf^2*Ca*nf*lfr*cD4 - 123392/27*Cf^2*Ca*
      nf*lfr*cD3 + 198976/27*Cf^2*Ca*nf*lfr*cD2 - 2063264/729*Cf^2*Ca*
      nf*lfr*cD1 - 1775828/243*Cf^2*Ca*nf*lfr*cD0 + 11264/27*Cf^2*Ca*nf
      *lfr^2*cD3 - 2688*Cf^2*Ca*nf*lfr^2*cD2 - 176608/81*Cf^2*Ca*nf*
      lfr^2*cD1 + 41120/27*Cf^2*Ca*nf*lfr^2*cD0 + 2816/9*Cf^2*Ca*nf*
      lfr^3*cD2 + 18944/9*Cf^2*Ca*nf*lfr^3*cD1 + 19592/27*Cf^2*Ca*nf*
      lfr^3*cD0 - 7744/27*Cf^2*Ca*nf*lfr^4*cD1 - 1936/9*Cf^2*Ca*nf*
      lfr^4*cD0 - 112640/27*Cf^2*Ca*nf*lqr*cD4 + 333824/27*Cf^2*Ca*nf*
      lqr*cD3 - 250144/27*Cf^2*Ca*nf*lqr*cD2 - 8284000/729*Cf^2*Ca*nf*
      lqr*cD1 + 2199098/243*Cf^2*Ca*nf*lqr*cD0 + 45056/27*Cf^2*Ca*nf*
      lqr*lfr*cD3 - 14720/3*Cf^2*Ca*nf*lqr*lfr*cD2 + 339776/81*Cf^2*Ca*
      nf*lqr*lfr*cD1 + 143552/27*Cf^2*Ca*nf*lqr*lfr*cD0 + 1408/3*Cf^2*
      Ca*nf*lqr*lfr^2*cD2 - 15424/9*Cf^2*Ca*nf*lqr*lfr^2*cD1 - 10784/9*
      Cf^2*Ca*nf*lqr*lfr^2*cD0 + 5632/27*Cf^2*Ca*nf*lqr*lfr^3*cD1 + 
      1408/9*Cf^2*Ca*nf*lqr*lfr^3*cD0 - 107008/27*Cf^2*Ca*nf*lqr^2*cD3
       + 22784/3*Cf^2*Ca*nf*lqr^2*cD2 + 117200/81*Cf^2*Ca*nf*lqr^2*cD1
       - 184672/27*Cf^2*Ca*nf*lqr^2*cD0 + 2816/3*Cf^2*Ca*nf*lqr^2*lfr*
      cD2 - 13312/9*Cf^2*Ca*nf*lqr^2*lfr*cD1 - 13600/9*Cf^2*Ca*nf*lqr^2
      *lfr*cD0 + 1408/9*Cf^2*Ca*nf*lqr^2*lfr^2*cD1 + 352/3*Cf^2*Ca*nf*
      lqr^2*lfr^2*cD0 - 15488/9*Cf^2*Ca*nf*lqr^3*cD2 + 1088*Cf^2*Ca*nf*
      lqr^3*cD1 + 53560/27*Cf^2*Ca*nf*lqr^3*cD0 + 5632/27*Cf^2*Ca*nf*
      lqr^3*lfr*cD1 + 1408/9*Cf^2*Ca*nf*lqr^3*lfr*cD0 - 7744/27*Cf^2*Ca
      *nf*lqr^4*cD1 - 1936/9*Cf^2*Ca*nf*lqr^4*cD0 + 123904/27*Cf^2*Ca^2
      *cD5 - 536960/27*Cf^2*Ca^2*cD4 + 7699456/243*Cf^2*Ca^2*cD3 - 
      1426292/243*Cf^2*Ca^2*cD2 - 44425832/729*Cf^2*Ca^2*cD1 + 15086188/
      729*Cf^2*Ca^2*cD0 - 77440/27*Cf^2*Ca^2*lfr*cD4 + 383104/27*Cf^2*
      Ca^2*lfr*cD3 - 815216/27*Cf^2*Ca^2*lfr*cD2 + 8586376/729*Cf^2*
      Ca^2*lfr*cD1 + 7403584/243*Cf^2*Ca^2*lfr*cD0 - 30976/27*Cf^2*Ca^2
      *lfr^2*cD3 + 8304*Cf^2*Ca^2*lfr^2*cD2 + 745568/81*Cf^2*Ca^2*lfr^2
      *cD1 - 140203/27*Cf^2*Ca^2*lfr^2*cD0 - 7744/9*Cf^2*Ca^2*lfr^3*cD2
       - 57568/9*Cf^2*Ca^2*lfr^3*cD1 - 58996/27*Cf^2*Ca^2*lfr^3*cD0 + 
      21296/27*Cf^2*Ca^2*lfr^4*cD1 + 5324/9*Cf^2*Ca^2*lfr^4*cD0 + 
      309760/27*Cf^2*Ca^2*lqr*cD4 - 1027456/27*Cf^2*Ca^2*lqr*cD3 + 
      963056/27*Cf^2*Ca^2*lqr*cD2 + 27338420/729*Cf^2*Ca^2*lqr*cD1 - 
      9963328/243*Cf^2*Ca^2*lqr*cD0 - 123904/27*Cf^2*Ca^2*lqr*lfr*cD3
       + 45952/3*Cf^2*Ca^2*lqr*lfr*cD2 - 1450576/81*Cf^2*Ca^2*lqr*lfr*
      cD1 - 491524/27*Cf^2*Ca^2*lqr*lfr*cD0 - 3872/3*Cf^2*Ca^2*lqr*
      lfr^2*cD2 + 47888/9*Cf^2*Ca^2*lqr*lfr^2*cD1 + 32572/9*Cf^2*Ca^2*
      lqr*lfr^2*cD0 - 15488/27*Cf^2*Ca^2*lqr*lfr^3*cD1 - 3872/9*Cf^2*
      Ca^2*lqr*lfr^3*cD0 + 294272/27*Cf^2*Ca^2*lqr^2*cD3 - 70864/3*Cf^2
      *Ca^2*lqr^2*cD2 - 131344/81*Cf^2*Ca^2*lqr^2*cD1 + 631727/27*Cf^2*
      Ca^2*lqr^2*cD0 - 7744/3*Cf^2*Ca^2*lqr^2*lfr*cD2 + 42080/9*Cf^2*
      Ca^2*lqr^2*lfr*cD1 + 40316/9*Cf^2*Ca^2*lqr^2*lfr*cD0 - 3872/9*
      Cf^2*Ca^2*lqr^2*lfr^2*cD1 - 968/3*Cf^2*Ca^2*lqr^2*lfr^2*cD0 + 
      42592/9*Cf^2*Ca^2*lqr^3*cD2 - 3600*Cf^2*Ca^2*lqr^3*cD1 - 159668/
      27*Cf^2*Ca^2*lqr^3*cD0 - 15488/27*Cf^2*Ca^2*lqr^3*lfr*cD1 - 3872/
      9*Cf^2*Ca^2*lqr^3*lfr*cD0 + 21296/27*Cf^2*Ca^2*lqr^4*cD1 + 5324/9
      *Cf^2*Ca^2*lqr^4*cD0 + 7168/9*Cf^3*nf*cD6 - 5120/3*Cf^3*nf*cD5 - 
      14080/27*Cf^3*nf*cD4 + 44224/9*Cf^3*nf*cD3 + 2072/3*Cf^3*nf*cD2
       - 17240/9*Cf^3*nf*cD1 - 80221/54*Cf^3*nf*cD0 + 4*Cf^3*nf*cD0*
      b4qnfCf3 - 4096/3*Cf^3*nf*lfr*cD5 + 10240/3*Cf^3*nf*lfr*cD4 + 
      30976/27*Cf^3*nf*lfr*cD3 - 23296/3*Cf^3*nf*lfr*cD2 - 2144*Cf^3*nf
      *lfr*cD1 + 8720/9*Cf^3*nf*lfr*cD0 + 1280/9*Cf^3*nf*lfr^2*cD4 - 
      8960/3*Cf^3*nf*lfr^2*cD3 - 7808/9*Cf^3*nf*lfr^2*cD2 + 9760/3*Cf^3
      *nf*lfr^2*cD1 + 3182/3*Cf^3*nf*lfr^2*cD0 + 2048/3*Cf^3*nf*lfr^3*
      cD3 + 4864/3*Cf^3*nf*lfr^3*cD2 + 1600/3*Cf^3*nf*lfr^3*cD1 - 200*
      Cf^3*nf*lfr^3*cD0 - 256*Cf^3*nf*lfr^4*cD2 - 384*Cf^3*nf*lfr^4*cD1
       - 144*Cf^3*nf*lfr^4*cD0 + 7168/3*Cf^3*nf*lqr*cD5 - 10240/3*Cf^3*
      nf*lqr*cD4 - 127744/27*Cf^3*nf*lqr*cD3 + 23296/3*Cf^3*nf*lqr*cD2
       + 5192*Cf^3*nf*lqr*cD1 - 8720/9*Cf^3*nf*lqr*cD0 - 25600/9*Cf^3*
      nf*lqr*lfr*cD4 + 13312/3*Cf^3*nf*lqr*lfr*cD3 + 64000/9*Cf^3*nf*
      lqr*lfr*cD2 - 11744/3*Cf^3*nf*lqr*lfr*cD1 - 10936/3*Cf^3*nf*lqr*
      lfr*cD0 - 2560*Cf^3*nf*lqr*lfr^2*cD2 - 2816*Cf^3*nf*lqr*lfr^2*cD1
       - 696*Cf^3*nf*lqr*lfr^2*cD0 + 512*Cf^3*nf*lqr*lfr^3*cD2 + 768*
      Cf^3*nf*lqr*lfr^3*cD1 + 288*Cf^3*nf*lqr*lfr^3*cD0 + 24320/9*Cf^3*
      nf*lqr^2*cD4 - 4352/3*Cf^3*nf*lqr^2*cD3 - 56192/9*Cf^3*nf*lqr^2*
      cD2 + 1984/3*Cf^3*nf*lqr^2*cD1 + 7754/3*Cf^3*nf*lqr^2*cD0 - 2048*
      Cf^3*nf*lqr^2*lfr*cD3 + 256*Cf^3*nf*lqr^2*lfr*cD2 + 4032*Cf^3*nf*
      lqr^2*lfr*cD1 + 1992*Cf^3*nf*lqr^2*lfr*cD0 + 4096/3*Cf^3*nf*lqr^3
      *cD3 + 2048/3*Cf^3*nf*lqr^3*cD2 - 5248/3*Cf^3*nf*lqr^3*cD1 - 1096
      *Cf^3*nf*lqr^3*cD0 - 512*Cf^3*nf*lqr^3*lfr*cD2 - 768*Cf^3*nf*
      lqr^3*lfr*cD1 - 288*Cf^3*nf*lqr^3*lfr*cD0 + 256*Cf^3*nf*lqr^4*cD2
       + 384*Cf^3*nf*lqr^4*cD1 + 144*Cf^3*nf*lqr^4*cD0 - 39424/9*Cf^3*
      Ca*cD6 + 34304/3*Cf^3*Ca*cD5 + 79360/27*Cf^3*Ca*cD4 - 421792/9*
      Cf^3*Ca*cD3 + 139396/9*Cf^3*Ca*cD2 + 48248*Cf^3*Ca*cD1 - 206444/
      27*Cf^3*Ca*cD0 + 22528/3*Cf^3*Ca*lfr*cD5 - 71680/3*Cf^3*Ca*lfr*
      cD4 - 184960/27*Cf^3*Ca*lfr*cD3 + 220384/3*Cf^3*Ca*lfr*cD2 + 
      223504/27*Cf^3*Ca*lfr*cD1 - 267212/9*Cf^3*Ca*lfr*cD0 - 7040/9*
      Cf^3*Ca*lfr^2*cD4 + 61568/3*Cf^3*Ca*lfr^2*cD3 + 52256/9*Cf^3*Ca*
      lfr^2*cD2 - 87392/3*Cf^3*Ca*lfr^2*cD1 - 33011/3*Cf^3*Ca*lfr^2*cD0
       - 11264/3*Cf^3*Ca*lfr^3*cD3 - 29824/3*Cf^3*Ca*lfr^3*cD2 - 10144/
      3*Cf^3*Ca*lfr^3*cD1 + 1340*Cf^3*Ca*lfr^3*cD0 + 1408*Cf^3*Ca*lfr^4
      *cD2 + 2112*Cf^3*Ca*lfr^4*cD1 + 792*Cf^3*Ca*lfr^4*cD0 - 39424/3*
      Cf^3*Ca*lqr*cD5 + 71680/3*Cf^3*Ca*lqr*cD4 + 793216/27*Cf^3*Ca*lqr
      *cD3 - 220384/3*Cf^3*Ca*lqr*cD2 - 830572/27*Cf^3*Ca*lqr*cD1 + 
      267212/9*Cf^3*Ca*lqr*cD0 + 140800/9*Cf^3*Ca*lqr*lfr*cD4 - 97792/3
      *Cf^3*Ca*lqr*lfr*cD3 - 408640/9*Cf^3*Ca*lqr*lfr*cD2 + 125680/3*
      Cf^3*Ca*lqr*lfr*cD1 + 99748/3*Cf^3*Ca*lqr*lfr*cD0 + 17152*Cf^3*Ca
      *lqr*lfr^2*cD2 + 18240*Cf^3*Ca*lqr*lfr^2*cD1 + 4164*Cf^3*Ca*lqr*
      lfr^2*cD0 - 2816*Cf^3*Ca*lqr*lfr^3*cD2 - 4224*Cf^3*Ca*lqr*lfr^3*
      cD1 - 1584*Cf^3*Ca*lqr*lfr^3*cD0 - 133760/9*Cf^3*Ca*lqr^2*cD4 + 
      36224/3*Cf^3*Ca*lqr^2*cD3 + 356384/9*Cf^3*Ca*lqr^2*cD2 - 38288/3*
      Cf^3*Ca*lqr^2*cD1 - 66737/3*Cf^3*Ca*lqr^2*cD0 + 11264*Cf^3*Ca*
      lqr^2*lfr*cD3 - 4480*Cf^3*Ca*lqr^2*lfr*cD2 - 26336*Cf^3*Ca*lqr^2*
      lfr*cD1 - 12348*Cf^3*Ca*lqr^2*lfr*cD0 - 22528/3*Cf^3*Ca*lqr^3*cD3
       - 8192/3*Cf^3*Ca*lqr^3*cD2 + 34432/3*Cf^3*Ca*lqr^3*cD1 + 6844*
      Cf^3*Ca*lqr^3*cD0 + 2816*Cf^3*Ca*lqr^3*lfr*cD2 + 4224*Cf^3*Ca*
      lqr^3*lfr*cD1 + 1584*Cf^3*Ca*lqr^3*lfr*cD0 - 1408*Cf^3*Ca*lqr^4*
      cD2 - 2112*Cf^3*Ca*lqr^4*cD1 - 792*Cf^3*Ca*lqr^4*cD0 + 4096/3*
      Cf^4*cD7 - 8192*Cf^4*cD5 + 16352*Cf^4*cD3 - 44792/3*Cf^4*cD1 - 
      14336/3*Cf^4*lfr*cD6 - 3072*Cf^4*lfr*cD5 + 20480*Cf^4*lfr*cD4 + 
      11904*Cf^4*lfr*cD3 - 24528*Cf^4*lfr*cD2 - 11960*Cf^4*lfr*cD1 + 
      22396/3*Cf^4*lfr*cD0 + 6144*Cf^4*lfr^2*cD5 + 7680*Cf^4*lfr^2*cD4
       - 14080*Cf^4*lfr^2*cD3 - 17856*Cf^4*lfr^2*cD2 + 3856*Cf^4*lfr^2*
      cD1 + 5980*Cf^4*lfr^2*cD0 - 10240/3*Cf^4*lfr^3*cD4 - 6144*Cf^4*
      lfr^3*cD3 + 640*Cf^4*lfr^3*cD2 + 5376*Cf^4*lfr^3*cD1 + 2160*Cf^4*
      lfr^3*cD0 + 2048/3*Cf^4*lfr^4*cD3 + 1536*Cf^4*lfr^4*cD2 + 1152*
      Cf^4*lfr^4*cD1 + 288*Cf^4*lfr^4*cD0 + 14336/3*Cf^4*lqr*cD6 + 3072
      *Cf^4*lqr*cD5 - 20480*Cf^4*lqr*cD4 - 11904*Cf^4*lqr*cD3 + 24528*
      Cf^4*lqr*cD2 + 11960*Cf^4*lqr*cD1 - 22396/3*Cf^4*lqr*cD0 - 12288*
      Cf^4*lqr*lfr*cD5 - 15360*Cf^4*lqr*lfr*cD4 + 28160*Cf^4*lqr*lfr*
      cD3 + 35712*Cf^4*lqr*lfr*cD2 - 7712*Cf^4*lqr*lfr*cD1 - 11960*Cf^4
      *lqr*lfr*cD0 + 10240*Cf^4*lqr*lfr^2*cD4 + 18432*Cf^4*lqr*lfr^2*
      cD3 - 1920*Cf^4*lqr*lfr^2*cD2 - 16128*Cf^4*lqr*lfr^2*cD1 - 6480*
      Cf^4*lqr*lfr^2*cD0 - 8192/3*Cf^4*lqr*lfr^3*cD3 - 6144*Cf^4*lqr*
      lfr^3*cD2 - 4608*Cf^4*lqr*lfr^3*cD1 - 1152*Cf^4*lqr*lfr^3*cD0 + 
      6144*Cf^4*lqr^2*cD5 + 7680*Cf^4*lqr^2*cD4 - 14080*Cf^4*lqr^2*cD3
       - 17856*Cf^4*lqr^2*cD2 + 3856*Cf^4*lqr^2*cD1 + 5980*Cf^4*lqr^2*
      cD0 - 10240*Cf^4*lqr^2*lfr*cD4 - 18432*Cf^4*lqr^2*lfr*cD3 + 1920*
      Cf^4*lqr^2*lfr*cD2 + 16128*Cf^4*lqr^2*lfr*cD1 + 6480*Cf^4*lqr^2*
      lfr*cD0 + 4096*Cf^4*lqr^2*lfr^2*cD3 + 9216*Cf^4*lqr^2*lfr^2*cD2
       + 6912*Cf^4*lqr^2*lfr^2*cD1 + 1728*Cf^4*lqr^2*lfr^2*cD0 + 10240/
      3*Cf^4*lqr^3*cD4 + 6144*Cf^4*lqr^3*cD3 - 640*Cf^4*lqr^3*cD2 - 
      5376*Cf^4*lqr^3*cD1 - 2160*Cf^4*lqr^3*cD0 - 8192/3*Cf^4*lqr^3*lfr
      *cD3 - 6144*Cf^4*lqr^3*lfr*cD2 - 4608*Cf^4*lqr^3*lfr*cD1 - 1152*
      Cf^4*lqr^3*lfr*cD0 + 2048/3*Cf^4*lqr^4*cD3 + 1536*Cf^4*lqr^4*cD2
       + 1152*Cf^4*lqr^4*cD1 + 288*Cf^4*lqr^4*cD0 + 6380/3*delta*nfdFF
       + 2*delta*dFA*Xq10 - 2*delta*lfr*nfdFF*b4qdFF - 2*delta*lfr*dFA*
      b4qdFA + 2*delta*lqr*nfdFF*b4qdFF + 2*delta*lqr*dFA*b4qdFA - 784/
      9*delta*Cf*nf*N4*nfv + 16*delta*Cf*nf*N4*nfv*lqr + 65633/972*
      delta*Cf*nf^3 + 262/81*delta*Cf*nf^3*lfr + 34/9*delta*Cf*nf^3*
      lfr^2 + 8/27*delta*Cf*nf^3*lfr^3 - 4/9*delta*Cf*nf^3*lfr^4 - 
      14948/243*delta*Cf*nf^3*lqr + 220/9*delta*Cf*nf^3*lqr^2 - 136/27*
      delta*Cf*nf^3*lqr^3 + 4/9*delta*Cf*nf^3*lqr^4 - 3740/3*delta*Cf*
      Ca*N4*nfv + 1/4*delta*Cf*Ca*N4*nfv*Xq4 - 88*delta*Cf*Ca*N4*nfv*
      lqr - 667210703/419904*delta*Cf*Ca*nf^2 + 193/27*delta*Cf*Ca*nf^2
      *lfr - 325/6*delta*Cf*Ca*nf^2*lfr^2 - 152/9*delta*Cf*Ca*nf^2*
      lfr^3 + 22/3*delta*Cf*Ca*nf^2*lfr^4 + 112478/81*delta*Cf*Ca*nf^2*
      lqr - 9283/18*delta*Cf*Ca*nf^2*lqr^2 + 856/9*delta*Cf*Ca*nf^2*
      lqr^3 - 22/3*delta*Cf*Ca*nf^2*lqr^4 - 7253202277/52488*delta*Cf*
      Ca^2*nf + 2*delta*Cf*Ca^2*nf*Xq1 - 706/3*delta*Cf*Ca^2*nf*lfr + 
      delta*Cf*Ca^2*nf*lfr*b4qnfCf2Ca + 1/2*delta*Cf*Ca^2*nf*lfr*
      b4qnfCf3 + 1/24*delta*Cf*Ca^2*nf*lfr*b4qdFF + 207*delta*Cf*Ca^2*
      nf*lfr^2 + 1220/9*delta*Cf*Ca^2*nf*lfr^3 - 121/3*delta*Cf*Ca^2*nf
      *lfr^4 - 1559071/162*delta*Cf*Ca^2*nf*lqr - delta*Cf*Ca^2*nf*lqr*
      b4qnfCf2Ca - 1/2*delta*Cf*Ca^2*nf*lqr*b4qnfCf3 - 1/24*delta*Cf*
      Ca^2*nf*lqr*b4qdFF + 59651/18*delta*Cf*Ca^2*nf*lqr^2 - 5092/9*
      delta*Cf*Ca^2*nf*lqr^3 + 121/3*delta*Cf*Ca^2*nf*lqr^4 + 
      29551452589/104976*delta*Cf*Ca^3 + 2*delta*Cf*Ca^3*Xq6 + 1379569/
      2592*delta*Cf*Ca^3*lfr + 1/12*delta*Cf*Ca^3*lfr*b4qdFA + delta*Cf
      *Ca^3*lfr*b4qCf2Ca2 + 1/2*delta*Cf*Ca^3*lfr*b4qCf3Ca + 1/4*delta*
      Cf*Ca^3*lfr*b4qCf4 - 10201/36*delta*Cf*Ca^3*lfr^2 - 7667/27*delta
      *Cf*Ca^3*lfr^3 + 1331/18*delta*Cf*Ca^3*lfr^4 + 157507429/7776*
      delta*Cf*Ca^3*lqr - 1/12*delta*Cf*Ca^3*lqr*b4qdFA - delta*Cf*Ca^3
      *lqr*b4qCf2Ca2 - 1/2*delta*Cf*Ca^3*lqr*b4qCf3Ca - 1/4*delta*Cf*
      Ca^3*lqr*b4qCf4 - 39229/6*delta*Cf*Ca^3*lqr^2 + 28963/27*delta*Cf
      *Ca^3*lqr^3 - 1331/18*delta*Cf*Ca^3*lqr^4 + 6668/3*delta*Cf^2*N4*
      nfv + 1/4*delta*Cf^2*N4*nfv*Xq5 - 48*delta*Cf^2*N4*nfv*lfr + 48*
      delta*Cf^2*N4*nfv*lqr - 1194071/2916*delta*Cf^2*nf^2 + 11537/81*
      delta*Cf^2*nf^2*lfr - 188/9*delta*Cf^2*nf^2*lfr^2 + 20/9*delta*
      Cf^2*nf^2*lfr^3 + 22/3*delta*Cf^2*nf^2*lfr^4 - 25829/81*delta*
      Cf^2*nf^2*lqr - 1184/9*delta*Cf^2*nf^2*lqr*lfr + 76/3*delta*Cf^2*
      nf^2*lqr*lfr^2 - 16/3*delta*Cf^2*nf^2*lqr*lfr^3 + 2425/9*delta*
      Cf^2*nf^2*lqr^2 + 140/3*delta*Cf^2*nf^2*lqr^2*lfr - 4*delta*Cf^2*
      nf^2*lqr^2*lfr^2 - 668/9*delta*Cf^2*nf^2*lqr^3 - 16/3*delta*Cf^2*
      nf^2*lqr^3*lfr + 22/3*delta*Cf^2*nf^2*lqr^4 + 161137649299/944784
      *delta*Cf^2*Ca*nf + 2*delta*Cf^2*Ca*nf*Xq2 - 186085/81*delta*Cf^2
      *Ca*nf*lfr - 2*delta*Cf^2*Ca*nf*lfr*b4qnfCf2Ca + 5404/9*delta*
      Cf^2*Ca*nf*lfr^2 + 98/9*delta*Cf^2*Ca*nf*lfr^3 - 242/3*delta*Cf^2
      *Ca*nf*lfr^4 + 1316693/162*delta*Cf^2*Ca*nf*lqr + 2*delta*Cf^2*Ca
      *nf*lqr*b4qnfCf2Ca + 17116/9*delta*Cf^2*Ca*nf*lqr*lfr - 1052/3*
      delta*Cf^2*Ca*nf*lqr*lfr^2 + 176/3*delta*Cf^2*Ca*nf*lqr*lfr^3 - 
      36743/9*delta*Cf^2*Ca*nf*lqr^2 - 1756/3*delta*Cf^2*Ca*nf*lqr^2*
      lfr + 44*delta*Cf^2*Ca*nf*lqr^2*lfr^2 + 8326/9*delta*Cf^2*Ca*nf*
      lqr^3 + 176/3*delta*Cf^2*Ca*nf*lqr^3*lfr - 242/3*delta*Cf^2*Ca*nf
      *lqr^4 - 139605518111/236196*delta*Cf^2*Ca^2 + 2*delta*Cf^2*Ca^2*
      Xq7 + 2769401/324*delta*Cf^2*Ca^2*lfr - 2*delta*Cf^2*Ca^2*lfr*
      b4qCf2Ca2 - 21335/9*delta*Cf^2*Ca^2*lfr^2 - 10/9*delta*Cf^2*Ca^2*
      lfr^3 + 1331/6*delta*Cf^2*Ca^2*lfr^4 - 2766344/81*delta*Cf^2*Ca^2
      *lqr + 2*delta*Cf^2*Ca^2*lqr*b4qCf2Ca2 - 53786/9*delta*Cf^2*Ca^2*
      lqr*lfr + 3109/3*delta*Cf^2*Ca^2*lqr*lfr^2 - 484/3*delta*Cf^2*
      Ca^2*lqr*lfr^3 + 485977/36*delta*Cf^2*Ca^2*lqr^2 + 5045/3*delta*
      Cf^2*Ca^2*lqr^2*lfr - 121*delta*Cf^2*Ca^2*lqr^2*lfr^2 - 24452/9*
      delta*Cf^2*Ca^2*lqr^3 - 484/3*delta*Cf^2*Ca^2*lqr^3*lfr + 1331/6*
      delta*Cf^2*Ca^2*lqr^4 - 14368/45*delta*Cf^2*Ca^2*zeta53 - 
      7723623865/209952*delta*Cf^3*nf + 2*delta*Cf^3*nf*Xq3 + 383/3*
      delta*Cf^3*nf*lfr - 2*delta*Cf^3*nf*lfr*b4qnfCf3 + 15/2*delta*
      Cf^3*nf*lfr^2 - 126*delta*Cf^3*nf*lfr^3 - 36*delta*Cf^3*nf*lfr^4
       - 1467*delta*Cf^3*nf*lqr + 2*delta*Cf^3*nf*lqr*b4qnfCf3 - 1132*
      delta*Cf^3*nf*lqr*lfr - 90*delta*Cf^3*nf*lqr*lfr^2 + 72*delta*
      Cf^3*nf*lqr*lfr^3 + 2249/2*delta*Cf^3*nf*lqr^2 + 558*delta*Cf^3*
      nf*lqr^2*lfr - 342*delta*Cf^3*nf*lqr^3 - 72*delta*Cf^3*nf*lqr^3*
      lfr + 36*delta*Cf^3*nf*lqr^4 + 154126124135/419904*delta*Cf^3*Ca
       + 2*delta*Cf^3*Ca*Xq8 - 11519*delta*Cf^3*Ca*lfr - 2*delta*Cf^3*
      Ca*lfr*b4qCf3Ca - 3951/4*delta*Cf^3*Ca*lfr^2 + 855*delta*Cf^3*Ca*
      lfr^3 + 198*delta*Cf^3*Ca*lfr^4 + 130703/6*delta*Cf^3*Ca*lqr + 2*
      delta*Cf^3*Ca*lqr*b4qCf3Ca + 10198*delta*Cf^3*Ca*lqr*lfr + 405*
      delta*Cf^3*Ca*lqr*lfr^2 - 396*delta*Cf^3*Ca*lqr*lfr^3 - 36841/4*
      delta*Cf^3*Ca*lqr^2 - 3375*delta*Cf^3*Ca*lqr^2*lfr + 2115*delta*
      Cf^3*Ca*lqr^3 + 396*delta*Cf^3*Ca*lqr^3*lfr - 198*delta*Cf^3*Ca*
      lqr^4 - 46048/15*delta*Cf^3*Ca*zeta53 - 6246665/64*delta*Cf^4 + 2
      *delta*Cf^4*Xq9 + 22719/4*delta*Cf^4*lfr - 2*delta*Cf^4*lfr*
      b4qCf4 + 2190*delta*Cf^4*lfr^2 + 522*delta*Cf^4*lfr^3 + 54*delta*
      Cf^4*lfr^4 - 22719/4*delta*Cf^4*lqr + 2*delta*Cf^4*lqr*b4qCf4 - 
      4380*delta*Cf^4*lqr*lfr - 1566*delta*Cf^4*lqr*lfr^2 - 216*delta*
      Cf^4*lqr*lfr^3 + 2190*delta*Cf^4*lqr^2 + 1566*delta*Cf^4*lqr^2*
      lfr + 324*delta*Cf^4*lqr^2*lfr^2 - 522*delta*Cf^4*lqr^3 - 216*
      delta*Cf^4*lqr^3*lfr + 54*delta*Cf^4*lqr^4 + 10304/3*delta*Cf^4*
      zeta53 + 1/2*G41t*delta - 2/3*G32t*delta*nf + 11/3*G32t*delta*Ca
       + 3400*zeta7*Cf*Ca^3*cD0 + 983040*zeta7*Cf^4*cD0 - 2480*zeta7*
      delta*nfdFF - 422/9*zeta7*delta*Cf*Ca^2*nf + 2321/9*zeta7*delta*
      Cf*Ca^3 + 1120*zeta7*delta*Cf*Ca^3*lfr - 1120*zeta7*delta*Cf*Ca^3
      *lqr - 17084/3*zeta7*delta*Cf^2*N4*nfv - 3444*zeta7*delta*Cf^2*Ca
      *nf + 225010/9*zeta7*delta*Cf^2*Ca^2 + 4134164/63*zeta7*delta*
      Cf^3*nf - 9267206/21*zeta7*delta*Cf^3*Ca + 329480/7*zeta7*delta*
      Cf^4 - 491520*zeta7*delta*Cf^4*lfr + 491520*zeta7*delta*Cf^4*lqr
       - 5120/3*zeta5*cD1*nfdFF + 14080/3*zeta5*cD1*dFA + 43520/9*zeta5
      *cD0*nfdFF + 2560/3*zeta5*lfr*cD0*nfdFF - 7040/3*zeta5*lfr*cD0*
      dFA - 2560/3*zeta5*lqr*cD0*nfdFF + 7040/3*zeta5*lqr*cD0*dFA + 608/
      3*zeta5*Cf*Ca*nf^2*cD0 - 5440/9*zeta5*Cf*Ca^2*nf*cD1 - 29552/27*
      zeta5*Cf*Ca^2*nf*cD0 - 4192/9*zeta5*Cf*Ca^2*nf*lfr*cD0 - 2720/9*
      zeta5*Cf*Ca^2*nf*lqr*cD0 + 61600/9*zeta5*Cf*Ca^3*cD1 - 49840/9*
      zeta5*Cf*Ca^3*cD0 + 7216/9*zeta5*Cf*Ca^3*lfr*cD0 + 30800/9*zeta5*
      Cf*Ca^3*lqr*cD0 - 2560/3*zeta5*Cf^2*N4*nfv*cD1 + 1280/3*zeta5*
      Cf^2*N4*nfv*lfr*cD0 - 1280/3*zeta5*Cf^2*N4*nfv*lqr*cD0 + 33056/9*
      zeta5*Cf^2*nf^2*cD0 + 512*zeta5*Cf^2*Ca*nf*cD1 - 37616*zeta5*Cf^2
      *Ca*nf*cD0 - 256*zeta5*Cf^2*Ca*nf*lfr*cD0 + 256*zeta5*Cf^2*Ca*nf*
      lqr*cD0 - 9216*zeta5*Cf^2*Ca^2*cD2 - 3264*zeta5*Cf^2*Ca^2*cD1 + 
      1046528/9*zeta5*Cf^2*Ca^2*cD0 + 4864*zeta5*Cf^2*Ca^2*lfr*cD1 + 
      3936*zeta5*Cf^2*Ca^2*lfr*cD0 + 640*zeta5*Cf^2*Ca^2*lfr^2*cD0 - 
      4864*zeta5*Cf^2*Ca^2*lqr*cD1 - 3936*zeta5*Cf^2*Ca^2*lqr*cD0 - 
      1280*zeta5*Cf^2*Ca^2*lqr*lfr*cD0 + 640*zeta5*Cf^2*Ca^2*lqr^2*cD0
       + 1010944/9*zeta5*Cf^3*nf*cD1 - 130624/3*zeta5*Cf^3*nf*cD0 - 
      284288/9*zeta5*Cf^3*nf*lfr*cD0 + 505472/9*zeta5*Cf^3*nf*lqr*cD0
       - 5765248/9*zeta5*Cf^3*Ca*cD1 + 274432*zeta5*Cf^3*Ca*cD0 - 3840*
      zeta5*Cf^3*Ca*lfr*cD1 + 1666112/9*zeta5*Cf^3*Ca*lfr*cD0 + 1920*
      zeta5*Cf^3*Ca*lfr^2*cD0 + 3840*zeta5*Cf^3*Ca*lqr*cD1 - 2882624/9*
      zeta5*Cf^3*Ca*lqr*cD0 - 3840*zeta5*Cf^3*Ca*lqr*lfr*cD0 + 1920*
      zeta5*Cf^3*Ca*lqr^2*cD0 + 688128*zeta5*Cf^4*cD2 + 21248*zeta5*
      Cf^4*cD1 - 196608*zeta5*Cf^4*cD0 - 680448*zeta5*Cf^4*lfr*cD1 - 
      84352*zeta5*Cf^4*lfr*cD0 + 143616*zeta5*Cf^4*lfr^2*cD0 + 680448*
      zeta5*Cf^4*lqr*cD1 + 84352*zeta5*Cf^4*lqr*cD0 - 287232*zeta5*Cf^4
      *lqr*lfr*cD0 + 143616*zeta5*Cf^4*lqr^2*cD0 + 190196/27*zeta5*
      delta*nfdFF + 880/9*zeta5*delta*Cf*nf*N4*nfv - 320/3*zeta5*delta*
      Cf*nf*N4*nfv*lqr + 676/27*zeta5*delta*Cf*nf^3 - 16544/9*zeta5*
      delta*Cf*Ca*N4*nfv + 1760/3*zeta5*delta*Cf*Ca*N4*nfv*lqr - 2704/
      27*zeta5*delta*Cf*Ca*nf^2 + 176/9*zeta5*delta*Cf*Ca*nf^2*lfr - 
      320/9*zeta5*delta*Cf*Ca*nf^2*lqr + 962812/45*zeta5*delta*Cf*Ca^2*
      nf + 496/3*zeta5*delta*Cf*Ca^2*nf*lfr - 80*zeta5*delta*Cf*Ca^2*nf
      *lfr^2 - 1456/3*zeta5*delta*Cf*Ca^2*nf*lqr + 80*zeta5*delta*Cf*
      Ca^2*nf*lqr^2 - 280943/5*zeta5*delta*Cf*Ca^3 - 2004*zeta5*delta*
      Cf*Ca^3*lfr + 440*zeta5*delta*Cf*Ca^3*lfr^2 + 4248*zeta5*delta*Cf
      *Ca^3*lqr - 440*zeta5*delta*Cf*Ca^3*lqr^2 + 76936/27*zeta5*delta*
      Cf^2*N4*nfv + 320*zeta5*delta*Cf^2*N4*nfv*lfr - 320*zeta5*delta*
      Cf^2*N4*nfv*lqr - 53848/27*zeta5*delta*Cf^2*nf^2 - 4832/9*zeta5*
      delta*Cf^2*nf^2*lfr + 15904/9*zeta5*delta*Cf^2*nf^2*lqr - 1123193/
      243*zeta5*delta*Cf^2*Ca*nf + 45488/9*zeta5*delta*Cf^2*Ca*nf*lfr
       - 240*zeta5*delta*Cf^2*Ca*nf*lfr^2 - 61664/3*zeta5*delta*Cf^2*Ca
      *nf*lqr + 240*zeta5*delta*Cf^2*Ca*nf*lqr^2 + 273937351/2430*zeta5
      *delta*Cf^2*Ca^2 - 101368/9*zeta5*delta*Cf^2*Ca^2*lfr + 1800*
      zeta5*delta*Cf^2*Ca^2*lfr^2 + 177904/3*zeta5*delta*Cf^2*Ca^2*lqr
       - 960*zeta5*delta*Cf^2*Ca^2*lqr*lfr - 840*zeta5*delta*Cf^2*Ca^2*
      lqr^2 + 2345956/81*zeta5*delta*Cf^3*nf + 50368/3*zeta5*delta*Cf^3
      *nf*lfr + 3488/3*zeta5*delta*Cf^3*nf*lfr^2 - 42400/3*zeta5*delta*
      Cf^3*nf*lqr - 40960/3*zeta5*delta*Cf^3*nf*lqr*lfr + 37472/3*zeta5
      *delta*Cf^3*nf*lqr^2 - 262246151/810*zeta5*delta*Cf^3*Ca - 321520/
      3*zeta5*delta*Cf^3*Ca*lfr - 14864/3*zeta5*delta*Cf^3*Ca*lfr^2 + 
      277696/3*zeta5*delta*Cf^3*Ca*lqr + 216640/3*zeta5*delta*Cf^3*Ca*
      lqr*lfr - 201776/3*zeta5*delta*Cf^3*Ca*lqr^2 + 3101464/15*zeta5*
      delta*Cf^4 + 82656*zeta5*delta*Cf^4*lfr + 33984*zeta5*delta*Cf^4*
      lfr^2 - 16384*zeta5*delta*Cf^4*lfr^3 - 82656*zeta5*delta*Cf^4*lqr
       - 67968*zeta5*delta*Cf^4*lqr*lfr + 49152*zeta5*delta*Cf^4*lqr*
      lfr^2 + 33984*zeta5*delta*Cf^4*lqr^2 - 49152*zeta5*delta*Cf^4*
      lqr^2*lfr + 16384*zeta5*delta*Cf^4*lqr^3 - 1024/3*zeta3*cD1*nfdFF
       + 512/3*zeta3*cD1*dFA + 10624/9*zeta3*cD0*nfdFF + 512/3*zeta3*
      lfr*cD0*nfdFF - 256/3*zeta3*lfr*cD0*dFA - 512/3*zeta3*lqr*cD0*
      nfdFF + 256/3*zeta3*lqr*cD0*dFA + 512/9*zeta3*Cf*nf^3*cD1 - 3680/
      81*zeta3*Cf*nf^3*cD0 - 128/27*zeta3*Cf*nf^3*lfr*cD0 + 256/9*zeta3
      *Cf*nf^3*lqr*cD0 - 9280/9*zeta3*Cf*Ca*nf^2*cD1 + 87280/81*zeta3*
      Cf*Ca*nf^2*cD0 - 4480/27*zeta3*Cf*Ca*nf^2*lfr*cD0 + 224/3*zeta3*
      Cf*Ca*nf^2*lfr^2*cD0 - 4640/9*zeta3*Cf*Ca*nf^2*lqr*cD0 - 1408*
      zeta3*Cf*Ca^2*nf*cD2 + 28000/3*zeta3*Cf*Ca^2*nf*cD1 - 948884/81*
      zeta3*Cf*Ca^2*nf*cD0 + 46208/27*zeta3*Cf*Ca^2*nf*lfr*cD0 - 1408/3
      *zeta3*Cf*Ca^2*nf*lfr^2*cD0 - 1408*zeta3*Cf*Ca^2*nf*lqr*cD1 + 
      14000/3*zeta3*Cf*Ca^2*nf*lqr*cD0 - 352*zeta3*Cf*Ca^2*nf*lqr^2*cD0
       + 7744*zeta3*Cf*Ca^3*cD2 - 289312/9*zeta3*Cf*Ca^3*cD1 + 867584/
      27*zeta3*Cf*Ca^3*cD0 - 41888/27*zeta3*Cf*Ca^3*lfr*cD0 + 968/3*
      zeta3*Cf*Ca^3*lfr^2*cD0 + 7744*zeta3*Cf*Ca^3*lqr*cD1 - 144656/9*
      zeta3*Cf*Ca^3*lqr*cD0 + 1936*zeta3*Cf*Ca^3*lqr^2*cD0 + 448/3*
      zeta3*Cf^2*N4*nfv*cD1 - 224/3*zeta3*Cf^2*N4*nfv*lfr*cD0 + 224/3*
      zeta3*Cf^2*N4*nfv*lqr*cD0 + 28160/9*zeta3*Cf^2*nf^2*cD2 - 353152/
      81*zeta3*Cf^2*nf^2*cD1 + 113456/81*zeta3*Cf^2*nf^2*cD0 - 15872/27
      *zeta3*Cf^2*nf^2*lfr*cD1 + 67712/81*zeta3*Cf^2*nf^2*lfr*cD0 - 512/
      3*zeta3*Cf^2*nf^2*lfr^2*cD0 + 84992/27*zeta3*Cf^2*nf^2*lqr*cD1 - 
      170816/81*zeta3*Cf^2*nf^2*lqr*cD0 - 256*zeta3*Cf^2*nf^2*lqr*lfr*
      cD0 + 768*zeta3*Cf^2*nf^2*lqr^2*cD0 + 7168/9*zeta3*Cf^2*Ca*nf*cD3
       - 334976/9*zeta3*Cf^2*Ca*nf*cD2 + 4093952/81*zeta3*Cf^2*Ca*nf*
      cD1 - 1222648/81*zeta3*Cf^2*Ca*nf*cD0 + 2048*zeta3*Cf^2*Ca*nf*lfr
      *cD2 + 83456/9*zeta3*Cf^2*Ca*nf*lfr*cD1 - 612112/81*zeta3*Cf^2*Ca
      *nf*lfr*cD0 - 3712/3*zeta3*Cf^2*Ca*nf*lfr^2*cD1 + 3088/3*zeta3*
      Cf^2*Ca*nf*lfr^2*cD0 - 192*zeta3*Cf^2*Ca*nf*lfr^3*cD0 + 640*zeta3
      *Cf^2*Ca*nf*lqr*cD2 - 303488/9*zeta3*Cf^2*Ca*nf*lqr*cD1 + 1807888/
      81*zeta3*Cf^2*Ca*nf*lqr*cD0 + 4352/3*zeta3*Cf^2*Ca*nf*lqr*lfr*cD1
       + 1984*zeta3*Cf^2*Ca*nf*lqr*lfr*cD0 + 192*zeta3*Cf^2*Ca*nf*lqr*
      lfr^2*cD0 - 640/3*zeta3*Cf^2*Ca*nf*lqr^2*cD1 - 6768*zeta3*Cf^2*Ca
      *nf*lqr^2*cD0 + 192*zeta3*Cf^2*Ca*nf*lqr^2*lfr*cD0 - 192*zeta3*
      Cf^2*Ca*nf*lqr^3*cD0 - 140800/9*zeta3*Cf^2*Ca^2*cD3 + 359296/3*
      zeta3*Cf^2*Ca^2*cD2 - 9640624/81*zeta3*Cf^2*Ca^2*cD1 + 3043898/81
      *zeta3*Cf^2*Ca^2*cD0 + 5632*zeta3*Cf^2*Ca^2*lfr*cD2 - 853888/27*
      zeta3*Cf^2*Ca^2*lfr*cD1 + 350288/81*zeta3*Cf^2*Ca^2*lfr*cD0 + 
      3520/3*zeta3*Cf^2*Ca^2*lfr^2*cD1 - 13592/3*zeta3*Cf^2*Ca^2*lfr^2*
      cD0 + 1056*zeta3*Cf^2*Ca^2*lfr^3*cD0 - 20416*zeta3*Cf^2*Ca^2*lqr*
      cD2 + 2393536/27*zeta3*Cf^2*Ca^2*lqr*cD1 - 3418064/81*zeta3*Cf^2*
      Ca^2*lqr*cD0 + 9856/3*zeta3*Cf^2*Ca^2*lqr*lfr*cD1 + 4896*zeta3*
      Cf^2*Ca^2*lqr*lfr*cD0 - 1056*zeta3*Cf^2*Ca^2*lqr*lfr^2*cD0 - 
      13376/3*zeta3*Cf^2*Ca^2*lqr^2*cD1 + 9960*zeta3*Cf^2*Ca^2*lqr^2*
      cD0 - 1056*zeta3*Cf^2*Ca^2*lqr^2*lfr*cD0 + 1056*zeta3*Cf^2*Ca^2*
      lqr^3*cD0 + 306176/9*zeta3*Cf^3*nf*cD3 - 109184/3*zeta3*Cf^3*nf*
      cD2 + 33344/27*zeta3*Cf^3*nf*cD1 + 95936/9*zeta3*Cf^3*nf*cD0 - 
      93184/3*zeta3*Cf^3*nf*lfr*cD2 + 268544/9*zeta3*Cf^3*nf*lfr*cD1 - 
      3616/9*zeta3*Cf^3*nf*lfr*cD0 + 5120/3*zeta3*Cf^3*nf*lfr^2*cD1 - 
      19616/3*zeta3*Cf^3*nf*lfr^2*cD0 + 5248/3*zeta3*Cf^3*nf*lfr^3*cD0
       + 154624/3*zeta3*Cf^3*nf*lqr*cD2 - 285824/9*zeta3*Cf^3*nf*lqr*
      cD1 - 60896/9*zeta3*Cf^3*nf*lqr*cD0 - 76288/3*zeta3*Cf^3*nf*lqr*
      lfr*cD1 + 32896/3*zeta3*Cf^3*nf*lqr*lfr*cD0 - 384*zeta3*Cf^3*nf*
      lqr*lfr^2*cD0 + 71168/3*zeta3*Cf^3*nf*lqr^2*cD1 - 13280/3*zeta3*
      Cf^3*nf*lqr^2*cD0 - 4480*zeta3*Cf^3*nf*lqr^2*lfr*cD0 + 9344/3*
      zeta3*Cf^3*nf*lqr^3*cD0 + 8960*zeta3*Cf^3*Ca*cD4 - 1499648/9*
      zeta3*Cf^3*Ca*cD3 + 632128/3*zeta3*Cf^3*Ca*cD2 - 382208/27*zeta3*
      Cf^3*Ca*cD1 - 746878/9*zeta3*Cf^3*Ca*cD0 - 11264*zeta3*Cf^3*Ca*
      lfr*cD3 + 396160/3*zeta3*Cf^3*Ca*lfr*cD2 - 612352/3*zeta3*Cf^3*Ca
      *lfr*cD1 + 118936/9*zeta3*Cf^3*Ca*lfr*cD0 + 768*zeta3*Cf^3*Ca*
      lfr^2*cD2 + 11776/3*zeta3*Cf^3*Ca*lfr^2*cD1 + 164480/3*zeta3*Cf^3
      *Ca*lfr^2*cD0 + 1536*zeta3*Cf^3*Ca*lfr^3*cD1 - 25408/3*zeta3*Cf^3
      *Ca*lfr^3*cD0 + 11264*zeta3*Cf^3*Ca*lqr*cD3 - 734080/3*zeta3*Cf^3
      *Ca*lqr*cD2 + 644032/3*zeta3*Cf^3*Ca*lqr*cD1 + 286568/9*zeta3*
      Cf^3*Ca*lqr*cD0 - 1536*zeta3*Cf^3*Ca*lqr*lfr*cD2 + 339712/3*zeta3
      *Cf^3*Ca*lqr*lfr*cD1 - 294112/3*zeta3*Cf^3*Ca*lqr*lfr*cD0 - 4608*
      zeta3*Cf^3*Ca*lqr*lfr^2*cD1 - 1344*zeta3*Cf^3*Ca*lqr*lfr^2*cD0 + 
      768*zeta3*Cf^3*Ca*lqr^2*cD2 - 351488/3*zeta3*Cf^3*Ca*lqr^2*cD1 + 
      129632/3*zeta3*Cf^3*Ca*lqr^2*cD0 + 4608*zeta3*Cf^3*Ca*lqr^2*lfr*
      cD1 + 28096*zeta3*Cf^3*Ca*lqr^2*lfr*cD0 - 1536*zeta3*Cf^3*Ca*
      lqr^3*cD1 - 54848/3*zeta3*Cf^3*Ca*lqr^3*cD0 + 286720/3*zeta3*Cf^4
      *cD4 - 7680*zeta3*Cf^4*cD3 - 163840*zeta3*Cf^4*cD2 - 7360*zeta3*
      Cf^4*cD1 + 32704*zeta3*Cf^4*cD0 - 591872/3*zeta3*Cf^4*lfr*cD3 - 
      49920*zeta3*Cf^4*lfr*cD2 + 179712*zeta3*Cf^4*lfr*cD1 + 27488*
      zeta3*Cf^4*lfr*cD0 + 132096*zeta3*Cf^4*lfr^2*cD2 + 62208*zeta3*
      Cf^4*lfr^2*cD1 - 36096*zeta3*Cf^4*lfr^2*cD0 - 91136/3*zeta3*Cf^4*
      lfr^3*cD1 - 14592*zeta3*Cf^4*lfr^3*cD0 + 4096/3*zeta3*Cf^4*lfr^4*
      cD0 + 591872/3*zeta3*Cf^4*lqr*cD3 + 49920*zeta3*Cf^4*lqr*cD2 - 
      179712*zeta3*Cf^4*lqr*cD1 - 27488*zeta3*Cf^4*lqr*cD0 - 264192*
      zeta3*Cf^4*lqr*lfr*cD2 - 124416*zeta3*Cf^4*lqr*lfr*cD1 + 72192*
      zeta3*Cf^4*lqr*lfr*cD0 + 91136*zeta3*Cf^4*lqr*lfr^2*cD1 + 43776*
      zeta3*Cf^4*lqr*lfr^2*cD0 - 16384/3*zeta3*Cf^4*lqr*lfr^3*cD0 + 
      132096*zeta3*Cf^4*lqr^2*cD2 + 62208*zeta3*Cf^4*lqr^2*cD1 - 36096*
      zeta3*Cf^4*lqr^2*cD0 - 91136*zeta3*Cf^4*lqr^2*lfr*cD1 - 43776*
      zeta3*Cf^4*lqr^2*lfr*cD0 + 8192*zeta3*Cf^4*lqr^2*lfr^2*cD0 + 
      91136/3*zeta3*Cf^4*lqr^3*cD1 + 14592*zeta3*Cf^4*lqr^3*cD0 - 16384/
      3*zeta3*Cf^4*lqr^3*lfr*cD0 + 4096/3*zeta3*Cf^4*lqr^4*cD0 - 26828/
      27*zeta3*delta*nfdFF - 56*zeta3*delta*Cf*nf*N4*nfv + 56/3*zeta3*
      delta*Cf*nf*N4*nfv*lqr + 7568/729*zeta3*delta*Cf*nf^3 - 608/81*
      zeta3*delta*Cf*nf^3*lfr + 32/9*zeta3*delta*Cf*nf^3*lfr^2 - 640/27
      *zeta3*delta*Cf*nf^3*lqr + 64/9*zeta3*delta*Cf*nf^3*lqr^2 - 2068/
      9*zeta3*delta*Cf*Ca*N4*nfv - 308/3*zeta3*delta*Cf*Ca*N4*nfv*lqr
       + 1247135/1458*zeta3*delta*Cf*Ca*nf^2 + 640/9*zeta3*delta*Cf*Ca*
      nf^2*lfr - 64*zeta3*delta*Cf*Ca*nf^2*lfr^2 + 32/3*zeta3*delta*Cf*
      Ca*nf^2*lfr^3 + 16/3*zeta3*delta*Cf*Ca*nf^2*lqr - 16*zeta3*delta*
      Cf*Ca*nf^2*lqr^2 - 32/3*zeta3*delta*Cf*Ca*nf^2*lqr^3 + 147966065/
      1458*zeta3*delta*Cf*Ca^2*nf + 274/9*zeta3*delta*Cf*Ca^2*nf*lfr + 
      2008/3*zeta3*delta*Cf*Ca^2*nf*lfr^2 - 352/3*zeta3*delta*Cf*Ca^2*
      nf*lfr^3 + 76304/27*zeta3*delta*Cf*Ca^2*nf*lqr - 2272/3*zeta3*
      delta*Cf*Ca^2*nf*lqr^2 + 352/3*zeta3*delta*Cf*Ca^2*nf*lqr^3 - 
      183199867/729*zeta3*delta*Cf*Ca^3 + 9803/81*zeta3*delta*Cf*Ca^3*
      lfr - 19520/9*zeta3*delta*Cf*Ca^3*lfr^2 + 968/3*zeta3*delta*Cf*
      Ca^3*lfr^3 - 107494/9*zeta3*delta*Cf*Ca^3*lqr + 29684/9*zeta3*
      delta*Cf*Ca^3*lqr^2 - 968/3*zeta3*delta*Cf*Ca^3*lqr^3 + 9680/27*
      zeta3*delta*Cf^2*N4*nfv - 56*zeta3*delta*Cf^2*N4*nfv*lfr + 56*
      zeta3*delta*Cf^2*N4*nfv*lqr - 895846/729*zeta3*delta*Cf^2*nf^2 - 
      20992/81*zeta3*delta*Cf^2*nf^2*lfr + 1760/9*zeta3*delta*Cf^2*nf^2
      *lfr^2 - 1088/27*zeta3*delta*Cf^2*nf^2*lfr^3 + 86800/81*zeta3*
      delta*Cf^2*nf^2*lqr + 2368/9*zeta3*delta*Cf^2*nf^2*lqr*lfr - 256/
      9*zeta3*delta*Cf^2*nf^2*lqr*lfr^2 - 1616/3*zeta3*delta*Cf^2*nf^2*
      lqr^2 - 512/9*zeta3*delta*Cf^2*nf^2*lqr^2*lfr + 3392/27*zeta3*
      delta*Cf^2*nf^2*lqr^3 - 5006700101/26244*zeta3*delta*Cf^2*Ca*nf
       + 646988/81*zeta3*delta*Cf^2*Ca*nf*lfr - 27568/9*zeta3*delta*
      Cf^2*Ca*nf*lfr^2 + 8080/27*zeta3*delta*Cf^2*Ca*nf*lfr^3 - 1380812/
      81*zeta3*delta*Cf^2*Ca*nf*lqr - 41312/9*zeta3*delta*Cf^2*Ca*nf*
      lqr*lfr + 4112/9*zeta3*delta*Cf^2*Ca*nf*lqr*lfr^2 + 25600/3*zeta3
      *delta*Cf^2*Ca*nf*lqr^2 + 6928/9*zeta3*delta*Cf^2*Ca*nf*lqr^2*lfr
       - 41200/27*zeta3*delta*Cf^2*Ca*nf*lqr^3 + 31130595887/52488*
      zeta3*delta*Cf^2*Ca^2 - 3192952/81*zeta3*delta*Cf^2*Ca^2*lfr + 
      82040/9*zeta3*delta*Cf^2*Ca^2*lfr^2 - 11528/27*zeta3*delta*Cf^2*
      Ca^2*lfr^3 + 5298556/81*zeta3*delta*Cf^2*Ca^2*lqr + 170848/9*
      zeta3*delta*Cf^2*Ca^2*lqr*lfr - 14872/9*zeta3*delta*Cf^2*Ca^2*lqr
      *lfr^2 - 91556/3*zeta3*delta*Cf^2*Ca^2*lqr^2 - 22616/9*zeta3*
      delta*Cf^2*Ca^2*lqr^2*lfr + 123992/27*zeta3*delta*Cf^2*Ca^2*lqr^3
       + 20886044/243*zeta3*delta*Cf^3*nf - 88072/9*zeta3*delta*Cf^3*nf
      *lfr - 19936/27*zeta3*delta*Cf^3*nf*lfr^2 + 12320/9*zeta3*delta*
      Cf^3*nf*lfr^3 - 512/3*zeta3*delta*Cf^3*nf*lfr^4 + 77632/9*zeta3*
      delta*Cf^3*nf*lqr + 185024/27*zeta3*delta*Cf^3*nf*lqr*lfr - 5984/
      3*zeta3*delta*Cf^3*nf*lqr*lfr^2 + 1024/3*zeta3*delta*Cf^3*nf*lqr*
      lfr^3 - 165088/27*zeta3*delta*Cf^3*nf*lqr^2 - 352/3*zeta3*delta*
      Cf^3*nf*lqr^2*lfr + 6688/9*zeta3*delta*Cf^3*nf*lqr^3 - 1024/3*
      zeta3*delta*Cf^3*nf*lqr^3*lfr + 512/3*zeta3*delta*Cf^3*nf*lqr^4
       - 1517196365/5832*zeta3*delta*Cf^3*Ca + 708910/9*zeta3*delta*
      Cf^3*Ca*lfr + 222232/27*zeta3*delta*Cf^3*Ca*lfr^2 - 70016/9*zeta3
      *delta*Cf^3*Ca*lfr^3 + 2816/3*zeta3*delta*Cf^3*Ca*lfr^4 - 663370/
      9*zeta3*delta*Cf^3*Ca*lqr - 1347344/27*zeta3*delta*Cf^3*Ca*lqr*
      lfr + 35168/3*zeta3*delta*Cf^3*Ca*lqr*lfr^2 - 5632/3*zeta3*delta*
      Cf^3*Ca*lqr*lfr^3 + 1125112/27*zeta3*delta*Cf^3*Ca*lqr^2 - 320/3*
      zeta3*delta*Cf^3*Ca*lqr^2*lfr - 34528/9*zeta3*delta*Cf^3*Ca*lqr^3
       + 5632/3*zeta3*delta*Cf^3*Ca*lqr^3*lfr - 2816/3*zeta3*delta*Cf^3
      *Ca*lqr^4 - 144091*zeta3*delta*Cf^4 - 17368*zeta3*delta*Cf^4*lfr
       - 16632*zeta3*delta*Cf^4*lfr^2 - 1312/3*zeta3*delta*Cf^4*lfr^3
       + 1024*zeta3*delta*Cf^4*lfr^4 + 17368*zeta3*delta*Cf^4*lqr + 
      33264*zeta3*delta*Cf^4*lqr*lfr + 1312*zeta3*delta*Cf^4*lqr*lfr^2
       - 4096*zeta3*delta*Cf^4*lqr*lfr^3 - 16632*zeta3*delta*Cf^4*lqr^2
       - 1312*zeta3*delta*Cf^4*lqr^2*lfr + 6144*zeta3*delta*Cf^4*lqr^2*
      lfr^2 + 1312/3*zeta3*delta*Cf^4*lqr^3 - 4096*zeta3*delta*Cf^4*
      lqr^3*lfr + 1024*zeta3*delta*Cf^4*lqr^4 - 56606/9*zeta3*zeta5*
      delta*Cf^2*Ca^2 + 288728/5*zeta3*zeta5*delta*Cf^3*Ca + 19003904/
      45*zeta3*zeta5*delta*Cf^4 - 1536*zeta3^2*cD1*dFA - 2432/3*zeta3^2
      *cD0*nfdFF + 768*zeta3^2*lfr*cD0*dFA - 768*zeta3^2*lqr*cD0*dFA - 
      9736/9*zeta3^2*Cf*Ca^2*nf*cD0 - 64*zeta3^2*Cf*Ca^3*cD1 - 4664/3*
      zeta3^2*Cf*Ca^3*cD0 + 32*zeta3^2*Cf*Ca^3*lfr*cD0 - 32*zeta3^2*Cf*
      Ca^3*lqr*cD0 + 11728/3*zeta3^2*Cf^2*Ca*nf*cD0 + 3008/3*zeta3^2*
      Cf^2*Ca^2*cD1 - 82592/3*zeta3^2*Cf^2*Ca^2*cD0 + 7232/3*zeta3^2*
      Cf^2*Ca^2*lfr*cD0 - 7232/3*zeta3^2*Cf^2*Ca^2*lqr*cD0 + 106336/3*
      zeta3^2*Cf^3*nf*cD0 + 224512/3*zeta3^2*Cf^3*Ca*cD1 - 484192/3*
      zeta3^2*Cf^3*Ca*cD0 - 80384/3*zeta3^2*Cf^3*Ca*lfr*cD0 + 80384/3*
      zeta3^2*Cf^3*Ca*lqr*cD0 + 1148416/3*zeta3^2*Cf^4*cD1 - 15360*
      zeta3^2*Cf^4*cD0 - 611072/3*zeta3^2*Cf^4*lfr*cD0 + 611072/3*
      zeta3^2*Cf^4*lqr*cD0 + 1360/9*zeta3^2*delta*nfdFF + 352/3*zeta3^2
      *delta*Cf*nf*N4*nfv + 7568/3*zeta3^2*delta*Cf*Ca*N4*nfv + 136/9*
      zeta3^2*delta*Cf*Ca*nf^2 - 130948/9*zeta3^2*delta*Cf*Ca^2*nf + 32/
      3*zeta3^2*delta*Cf*Ca^2*nf*lfr - 832/3*zeta3^2*delta*Cf*Ca^2*nf*
      lqr + 45001*zeta3^2*delta*Cf*Ca^3 - 32/3*zeta3^2*delta*Cf*Ca^3*
      lfr + 4432/3*zeta3^2*delta*Cf*Ca^3*lqr - 9184/9*zeta3^2*delta*
      Cf^2*N4*nfv + 27452/27*zeta3^2*delta*Cf^2*nf^2 + 13810316/729*
      zeta3^2*delta*Cf^2*Ca*nf + 4160/3*zeta3^2*delta*Cf^2*Ca*nf*lfr + 
      800*zeta3^2*delta*Cf^2*Ca*nf*lqr - 59169646/729*zeta3^2*delta*
      Cf^2*Ca^2 + 18496/3*zeta3^2*delta*Cf^2*Ca^2*lfr + 288*zeta3^2*
      delta*Cf^2*Ca^2*lfr^2 - 18192*zeta3^2*delta*Cf^2*Ca^2*lqr - 576*
      zeta3^2*delta*Cf^2*Ca^2*lqr*lfr + 288*zeta3^2*delta*Cf^2*Ca^2*
      lqr^2 - 2305220/81*zeta3^2*delta*Cf^3*nf - 11648*zeta3^2*delta*
      Cf^3*nf*lfr + 55616/3*zeta3^2*delta*Cf^3*nf*lqr + 11475955/81*
      zeta3^2*delta*Cf^3*Ca + 32128*zeta3^2*delta*Cf^3*Ca*lfr - 640*
      zeta3^2*delta*Cf^3*Ca*lfr^2 - 210080/3*zeta3^2*delta*Cf^3*Ca*lqr
       + 1280*zeta3^2*delta*Cf^3*Ca*lqr*lfr - 640*zeta3^2*delta*Cf^3*Ca
      *lqr^2 - 797552/27*zeta3^2*delta*Cf^4 - 10112*zeta3^2*delta*Cf^4*
      lfr + 48256*zeta3^2*delta*Cf^4*lfr^2 + 10112*zeta3^2*delta*Cf^4*
      lqr - 96512*zeta3^2*delta*Cf^4*lqr*lfr + 48256*zeta3^2*delta*Cf^4
      *lqr^2 + 1024*zeta2*cD1*nfdFF - 512*zeta2*cD1*dFA - 9088/3*zeta2*
      cD0*nfdFF - 512*zeta2*lfr*cD0*nfdFF + 256*zeta2*lfr*cD0*dFA + 512
      *zeta2*lqr*cD0*nfdFF - 256*zeta2*lqr*cD0*dFA - 512/9*zeta2*Cf*
      nf^3*cD2 + 2560/27*zeta2*Cf*nf^3*cD1 - 3200/81*zeta2*Cf*nf^3*cD0
       - 512/9*zeta2*Cf*nf^3*lqr*cD1 + 1280/27*zeta2*Cf*nf^3*lqr*cD0 - 
      128/9*zeta2*Cf*nf^3*lqr^2*cD0 - 512/9*zeta2*Cf*Ca*nf^2*cD3 + 9728/
      9*zeta2*Cf*Ca*nf^2*cD2 - 57920/27*zeta2*Cf*Ca*nf^2*cD1 + 293528/
      243*zeta2*Cf*Ca*nf^2*cD0 + 1216/81*zeta2*Cf*Ca*nf^2*lfr*cD0 - 320/
      9*zeta2*Cf*Ca*nf^2*lfr^2*cD0 + 64/9*zeta2*Cf*Ca*nf^2*lfr^3*cD0 - 
      256/3*zeta2*Cf*Ca*nf^2*lqr*cD2 + 9728/9*zeta2*Cf*Ca*nf^2*lqr*cD1
       - 28960/27*zeta2*Cf*Ca*nf^2*lqr*cD0 - 128/3*zeta2*Cf*Ca*nf^2*
      lqr^2*cD1 + 2432/9*zeta2*Cf*Ca*nf^2*lqr^2*cD0 - 64/9*zeta2*Cf*Ca*
      nf^2*lqr^3*cD0 + 5632/9*zeta2*Cf*Ca^2*nf*cD3 - 64000/9*zeta2*Cf*
      Ca^2*nf*cD2 + 407776/27*zeta2*Cf*Ca^2*nf*cD1 - 2418814/243*zeta2*
      Cf*Ca^2*nf*cD0 - 40640/81*zeta2*Cf*Ca^2*nf*lfr*cD0 + 4384/9*zeta2
      *Cf*Ca^2*nf*lfr^2*cD0 - 704/9*zeta2*Cf*Ca^2*nf*lfr^3*cD0 + 2816/3
      *zeta2*Cf*Ca^2*nf*lqr*cD2 - 64000/9*zeta2*Cf*Ca^2*nf*lqr*cD1 + 
      203888/27*zeta2*Cf*Ca^2*nf*lqr*cD0 + 1408/3*zeta2*Cf*Ca^2*nf*
      lqr^2*cD1 - 16000/9*zeta2*Cf*Ca^2*nf*lqr^2*cD0 + 704/9*zeta2*Cf*
      Ca^2*nf*lqr^3*cD0 - 15488/9*zeta2*Cf*Ca^3*cD3 + 138880/9*zeta2*Cf
      *Ca^3*cD2 - 303328/9*zeta2*Cf*Ca^3*cD1 + 5761670/243*zeta2*Cf*
      Ca^3*cD0 + 176800/81*zeta2*Cf*Ca^3*lfr*cD0 - 13424/9*zeta2*Cf*
      Ca^3*lfr^2*cD0 + 1936/9*zeta2*Cf*Ca^3*lfr^3*cD0 - 7744/3*zeta2*Cf
      *Ca^3*lqr*cD2 + 138880/9*zeta2*Cf*Ca^3*lqr*cD1 - 151664/9*zeta2*
      Cf*Ca^3*lqr*cD0 - 3872/3*zeta2*Cf*Ca^3*lqr^2*cD1 + 34720/9*zeta2*
      Cf*Ca^3*lqr^2*cD0 - 1936/9*zeta2*Cf*Ca^3*lqr^3*cD0 + 320*zeta2*
      Cf^2*N4*nfv*cD1 - 160*zeta2*Cf^2*N4*nfv*lfr*cD0 + 160*zeta2*Cf^2*
      N4*nfv*lqr*cD0 - 4096/3*zeta2*Cf^2*nf^2*cD3 + 60416/27*zeta2*Cf^2
      *nf^2*cD2 - 5504/27*zeta2*Cf^2*nf^2*cD1 - 99184/729*zeta2*Cf^2*
      nf^2*cD0 + 5632/9*zeta2*Cf^2*nf^2*lfr*cD2 - 31232/27*zeta2*Cf^2*
      nf^2*lfr*cD1 - 11968/81*zeta2*Cf^2*nf^2*lfr*cD0 + 512/3*zeta2*
      Cf^2*nf^2*lfr^2*cD1 + 1472/27*zeta2*Cf^2*nf^2*lfr^2*cD0 - 896/27*
      zeta2*Cf^2*nf^2*lfr^3*cD0 - 17920/9*zeta2*Cf^2*nf^2*lqr*cD2 + 
      43520/27*zeta2*Cf^2*nf^2*lqr*cD1 + 20224/81*zeta2*Cf^2*nf^2*lqr*
      cD0 + 512*zeta2*Cf^2*nf^2*lqr*lfr*cD1 - 5632/27*zeta2*Cf^2*nf^2*
      lqr*lfr*cD0 + 512/9*zeta2*Cf^2*nf^2*lqr*lfr^2*cD0 - 2560/3*zeta2*
      Cf^2*nf^2*lqr^2*cD1 + 4160/27*zeta2*Cf^2*nf^2*lqr^2*cD0 + 640/9*
      zeta2*Cf^2*nf^2*lqr^2*lfr*cD0 - 2560/27*zeta2*Cf^2*nf^2*lqr^3*cD0
       - 2560/3*zeta2*Cf^2*Ca*nf*cD4 + 50176/3*zeta2*Cf^2*Ca*nf*cD3 - 
      31232*zeta2*Cf^2*Ca*nf*cD2 + 420304/81*zeta2*Cf^2*Ca*nf*cD1 + 
      3057110/729*zeta2*Cf^2*Ca*nf*cD0 + 2048/3*zeta2*Cf^2*Ca*nf*lfr*
      cD3 - 82688/9*zeta2*Cf^2*Ca*nf*lfr*cD2 + 1344064/81*zeta2*Cf^2*Ca
      *nf*lfr*cD1 + 1736/3*zeta2*Cf^2*Ca*nf*lfr*cD0 + 384*zeta2*Cf^2*Ca
      *nf*lfr^2*cD2 - 960*zeta2*Cf^2*Ca*nf*lfr^2*cD1 - 16576/27*zeta2*
      Cf^2*Ca*nf*lfr^2*cD0 - 256*zeta2*Cf^2*Ca*nf*lfr^3*cD1 + 7264/27*
      zeta2*Cf^2*Ca*nf*lfr^3*cD0 - 5120/3*zeta2*Cf^2*Ca*nf*lqr*cD3 + 
      217856/9*zeta2*Cf^2*Ca*nf*lqr*cD2 - 1835968/81*zeta2*Cf^2*Ca*nf*
      lqr*cD1 - 55592/27*zeta2*Cf^2*Ca*nf*lqr*cD0 + 768*zeta2*Cf^2*Ca*
      nf*lqr*lfr*cD2 - 21248/3*zeta2*Cf^2*Ca*nf*lqr*lfr*cD1 + 77120/27*
      zeta2*Cf^2*Ca*nf*lqr*lfr*cD0 + 256*zeta2*Cf^2*Ca*nf*lqr*lfr^2*cD1
       - 4768/9*zeta2*Cf^2*Ca*nf*lqr*lfr^2*cD0 - 1152*zeta2*Cf^2*Ca*nf*
      lqr^2*cD2 + 9920*zeta2*Cf^2*Ca*nf*lqr^2*cD1 - 60544/27*zeta2*Cf^2
      *Ca*nf*lqr^2*cD0 + 256*zeta2*Cf^2*Ca*nf*lqr^2*lfr*cD1 - 6176/9*
      zeta2*Cf^2*Ca*nf*lqr^2*lfr*cD0 - 256*zeta2*Cf^2*Ca*nf*lqr^3*cD1
       + 25568/27*zeta2*Cf^2*Ca*nf*lqr^3*cD0 + 14080/3*zeta2*Cf^2*Ca^2*
      cD4 - 52736*zeta2*Cf^2*Ca^2*cD3 + 2646016/27*zeta2*Cf^2*Ca^2*cD2
       - 1472104/81*zeta2*Cf^2*Ca^2*cD1 - 12535492/729*zeta2*Cf^2*Ca^2*
      cD0 - 11264/3*zeta2*Cf^2*Ca^2*lfr*cD3 + 312064/9*zeta2*Cf^2*Ca^2*
      lfr*cD2 - 4276000/81*zeta2*Cf^2*Ca^2*lfr*cD1 - 33692/81*zeta2*
      Cf^2*Ca^2*lfr*cD0 - 2112*zeta2*Cf^2*Ca^2*lfr^2*cD2 - 2720/3*zeta2
      *Cf^2*Ca^2*lfr^2*cD1 + 42752/27*zeta2*Cf^2*Ca^2*lfr^2*cD0 + 1408*
      zeta2*Cf^2*Ca^2*lfr^3*cD1 - 12848/27*zeta2*Cf^2*Ca^2*lfr^3*cD0 + 
      28160/3*zeta2*Cf^2*Ca^2*lqr*cD3 - 683776/9*zeta2*Cf^2*Ca^2*lqr*
      cD2 + 5664160/81*zeta2*Cf^2*Ca^2*lqr*cD1 + 443420/81*zeta2*Cf^2*
      Ca^2*lqr*cD0 - 4224*zeta2*Cf^2*Ca^2*lqr*lfr*cD2 + 76544/3*zeta2*
      Cf^2*Ca^2*lqr*lfr*cD1 - 212320/27*zeta2*Cf^2*Ca^2*lqr*lfr*cD0 - 
      1408*zeta2*Cf^2*Ca^2*lqr*lfr^2*cD1 + 10736/9*zeta2*Cf^2*Ca^2*lqr*
      lfr^2*cD0 + 6336*zeta2*Cf^2*Ca^2*lqr^2*cD2 - 89312/3*zeta2*Cf^2*
      Ca^2*lqr^2*cD1 + 169568/27*zeta2*Cf^2*Ca^2*lqr^2*cD0 - 1408*zeta2
      *Cf^2*Ca^2*lqr^2*lfr*cD1 + 14608/9*zeta2*Cf^2*Ca^2*lqr^2*lfr*cD0
       + 1408*zeta2*Cf^2*Ca^2*lqr^3*cD1 - 63184/27*zeta2*Cf^2*Ca^2*
      lqr^3*cD0 - 87040/9*zeta2*Cf^3*nf*cD4 + 88064/9*zeta2*Cf^3*nf*cD3
       + 14144/3*zeta2*Cf^3*nf*cD2 - 221312/27*zeta2*Cf^3*nf*cD1 - 
      25744/27*zeta2*Cf^3*nf*cD0 + 112640/9*zeta2*Cf^3*nf*lfr*cD3 - 
      30976/3*zeta2*Cf^3*nf*lfr*cD2 - 98432/27*zeta2*Cf^3*nf*lfr*cD1 + 
      105184/27*zeta2*Cf^3*nf*lfr*cD0 - 8704/3*zeta2*Cf^3*nf*lfr^2*cD2
       + 40960/9*zeta2*Cf^3*nf*lfr^2*cD1 + 2768/9*zeta2*Cf^3*nf*lfr^2*
      cD0 - 1024*zeta2*Cf^3*nf*lfr^3*cD1 - 3136/3*zeta2*Cf^3*nf*lfr^3*
      cD0 + 256*zeta2*Cf^3*nf*lfr^4*cD0 - 167936/9*zeta2*Cf^3*nf*lqr*
      cD3 + 30976/3*zeta2*Cf^3*nf*lqr*cD2 + 245312/27*zeta2*Cf^3*nf*lqr
      *cD1 - 105184/27*zeta2*Cf^3*nf*lqr*cD0 + 45056/3*zeta2*Cf^3*nf*
      lqr*lfr*cD2 - 61184/9*zeta2*Cf^3*nf*lqr*lfr*cD1 - 30016/9*zeta2*
      Cf^3*nf*lqr*lfr*cD0 - 1024*zeta2*Cf^3*nf*lqr*lfr^2*cD1 + 1984*
      zeta2*Cf^3*nf*lqr*lfr^2*cD0 - 512*zeta2*Cf^3*nf*lqr*lfr^3*cD0 - 
      36352/3*zeta2*Cf^3*nf*lqr^2*cD2 + 20224/9*zeta2*Cf^3*nf*lqr^2*cD1
       + 27248/9*zeta2*Cf^3*nf*lqr^2*cD0 + 5120*zeta2*Cf^3*nf*lqr^2*lfr
      *cD1 - 832*zeta2*Cf^3*nf*lqr^2*lfr*cD0 - 3072*zeta2*Cf^3*nf*lqr^3
      *cD1 - 320/3*zeta2*Cf^3*nf*lqr^3*cD0 + 512*zeta2*Cf^3*nf*lqr^3*
      lfr*cD0 - 256*zeta2*Cf^3*nf*lqr^4*cD0 - 3072*zeta2*Cf^3*Ca*cD5 + 
      478720/9*zeta2*Cf^3*Ca*cD4 - 536576/9*zeta2*Cf^3*Ca*cD3 - 87008/3
      *zeta2*Cf^3*Ca*cD2 + 1984280/27*zeta2*Cf^3*Ca*cD1 - 32740/9*zeta2
      *Cf^3*Ca*cD0 + 7680*zeta2*Cf^3*Ca*lfr*cD4 - 591872/9*zeta2*Cf^3*
      Ca*lfr*cD3 + 196480/3*zeta2*Cf^3*Ca*lfr*cD2 + 613472/27*zeta2*
      Cf^3*Ca*lfr*cD1 - 961180/27*zeta2*Cf^3*Ca*lfr*cD0 - 6144*zeta2*
      Cf^3*Ca*lfr^2*cD3 + 34048/3*zeta2*Cf^3*Ca*lfr^2*cD2 - 275008/9*
      zeta2*Cf^3*Ca*lfr^2*cD1 - 19208/9*zeta2*Cf^3*Ca*lfr^2*cD0 + 1536*
      zeta2*Cf^3*Ca*lfr^3*cD2 + 7168*zeta2*Cf^3*Ca*lfr^3*cD1 + 21184/3*
      zeta2*Cf^3*Ca*lfr^3*cD0 - 1408*zeta2*Cf^3*Ca*lfr^4*cD0 - 7680*
      zeta2*Cf^3*Ca*lqr*cD4 + 896000/9*zeta2*Cf^3*Ca*lqr*cD3 - 196480/3
      *zeta2*Cf^3*Ca*lqr*cD2 - 1497344/27*zeta2*Cf^3*Ca*lqr*cD1 + 
      961180/27*zeta2*Cf^3*Ca*lqr*cD0 + 12288*zeta2*Cf^3*Ca*lqr*lfr*cD3
       - 220160/3*zeta2*Cf^3*Ca*lqr*lfr*cD2 + 435968/9*zeta2*Cf^3*Ca*
      lqr*lfr*cD1 + 185728/9*zeta2*Cf^3*Ca*lqr*lfr*cD0 - 4608*zeta2*
      Cf^3*Ca*lqr*lfr^2*cD2 + 1024*zeta2*Cf^3*Ca*lqr*lfr^2*cD1 - 14848*
      zeta2*Cf^3*Ca*lqr*lfr^2*cD0 + 2816*zeta2*Cf^3*Ca*lqr*lfr^3*cD0 - 
      6144*zeta2*Cf^3*Ca*lqr^2*cD3 + 186112/3*zeta2*Cf^3*Ca*lqr^2*cD2
       - 160960/9*zeta2*Cf^3*Ca*lqr^2*cD1 - 166520/9*zeta2*Cf^3*Ca*
      lqr^2*cD0 + 4608*zeta2*Cf^3*Ca*lqr^2*lfr*cD2 - 23552*zeta2*Cf^3*
      Ca*lqr^2*lfr*cD1 + 8512*zeta2*Cf^3*Ca*lqr^2*lfr*cD0 - 1536*zeta2*
      Cf^3*Ca*lqr^3*cD2 + 15360*zeta2*Cf^3*Ca*lqr^3*cD1 - 2176/3*zeta2*
      Cf^3*Ca*lqr^3*cD0 - 2816*zeta2*Cf^3*Ca*lqr^3*lfr*cD0 + 1408*zeta2
      *Cf^3*Ca*lqr^4*cD0 - 20480*zeta2*Cf^4*cD5 + 56576*zeta2*Cf^4*cD3
       - 100192/3*zeta2*Cf^4*cD1 + 51200*zeta2*Cf^4*lfr*cD4 + 21504*
      zeta2*Cf^4*lfr*cD3 - 84864*zeta2*Cf^4*lfr*cD2 - 24192*zeta2*Cf^4*
      lfr*cD1 + 50096/3*zeta2*Cf^4*lfr*cD0 - 45056*zeta2*Cf^4*lfr^2*cD3
       - 32256*zeta2*Cf^4*lfr^2*cD2 + 31872*zeta2*Cf^4*lfr^2*cD1 + 
      12096*zeta2*Cf^4*lfr^2*cD0 + 16384*zeta2*Cf^4*lfr^3*cD2 + 13824*
      zeta2*Cf^4*lfr^3*cD1 - 1792*zeta2*Cf^4*lfr^3*cD0 - 2048*zeta2*
      Cf^4*lfr^4*cD1 - 1536*zeta2*Cf^4*lfr^4*cD0 - 51200*zeta2*Cf^4*lqr
      *cD4 - 21504*zeta2*Cf^4*lqr*cD3 + 84864*zeta2*Cf^4*lqr*cD2 + 
      24192*zeta2*Cf^4*lqr*cD1 - 50096/3*zeta2*Cf^4*lqr*cD0 + 90112*
      zeta2*Cf^4*lqr*lfr*cD3 + 64512*zeta2*Cf^4*lqr*lfr*cD2 - 63744*
      zeta2*Cf^4*lqr*lfr*cD1 - 24192*zeta2*Cf^4*lqr*lfr*cD0 - 49152*
      zeta2*Cf^4*lqr*lfr^2*cD2 - 41472*zeta2*Cf^4*lqr*lfr^2*cD1 + 5376*
      zeta2*Cf^4*lqr*lfr^2*cD0 + 8192*zeta2*Cf^4*lqr*lfr^3*cD1 + 6144*
      zeta2*Cf^4*lqr*lfr^3*cD0 - 45056*zeta2*Cf^4*lqr^2*cD3 - 32256*
      zeta2*Cf^4*lqr^2*cD2 + 31872*zeta2*Cf^4*lqr^2*cD1 + 12096*zeta2*
      Cf^4*lqr^2*cD0 + 49152*zeta2*Cf^4*lqr^2*lfr*cD2 + 41472*zeta2*
      Cf^4*lqr^2*lfr*cD1 - 5376*zeta2*Cf^4*lqr^2*lfr*cD0 - 12288*zeta2*
      Cf^4*lqr^2*lfr^2*cD1 - 9216*zeta2*Cf^4*lqr^2*lfr^2*cD0 - 16384*
      zeta2*Cf^4*lqr^3*cD2 - 13824*zeta2*Cf^4*lqr^3*cD1 + 1792*zeta2*
      Cf^4*lqr^3*cD0 + 8192*zeta2*Cf^4*lqr^3*lfr*cD1 + 6144*zeta2*Cf^4*
      lqr^3*lfr*cD0 - 2048*zeta2*Cf^4*lqr^4*cD1 - 1536*zeta2*Cf^4*lqr^4
      *cD0 - 43132/9*zeta2*delta*nfdFF - 1112/9*zeta2*delta*Cf*nf*N4*
      nfv + 40*zeta2*delta*Cf*nf*N4*nfv*lqr - 24932/243*zeta2*delta*Cf*
      nf^3 - 64/81*zeta2*delta*Cf*nf^3*lfr - 160/27*zeta2*delta*Cf*nf^3
      *lfr^2 + 64/27*zeta2*delta*Cf*nf^3*lfr^3 + 544/9*zeta2*delta*Cf*
      nf^3*lqr - 32/3*zeta2*delta*Cf*nf^3*lqr^2 - 5720/3*zeta2*delta*Cf
      *Ca*N4*nfv - 220*zeta2*delta*Cf*Ca*N4*nfv*lqr + 38753131/17496*
      zeta2*delta*Cf*Ca*nf^2 - 6340/81*zeta2*delta*Cf*Ca*nf^2*lfr + 448/
      3*zeta2*delta*Cf*Ca*nf^2*lfr^2 - 352/9*zeta2*delta*Cf*Ca*nf^2*
      lfr^3 - 9352/9*zeta2*delta*Cf*Ca*nf^2*lqr + 496/3*zeta2*delta*Cf*
      Ca*nf^2*lqr^2 - 170544238/2187*zeta2*delta*Cf*Ca^2*nf + 85175/81*
      zeta2*delta*Cf*Ca^2*nf*lfr - 9320/9*zeta2*delta*Cf*Ca^2*nf*lfr^2
       + 1936/9*zeta2*delta*Cf*Ca^2*nf*lfr^3 + 145397/27*zeta2*delta*Cf
      *Ca^2*nf*lqr - 2480/3*zeta2*delta*Cf*Ca^2*nf*lqr^2 + 1493033303/
      8748*zeta2*delta*Cf*Ca^3 - 48422/27*zeta2*delta*Cf*Ca^3*lfr + 
      58432/27*zeta2*delta*Cf*Ca^3*lfr^2 - 10648/27*zeta2*delta*Cf*Ca^3
      *lfr^3 - 253633/27*zeta2*delta*Cf*Ca^3*lqr + 1320*zeta2*delta*Cf*
      Ca^3*lqr^2 + 21124/9*zeta2*delta*Cf^2*N4*nfv - 120*zeta2*delta*
      Cf^2*N4*nfv*lfr + 120*zeta2*delta*Cf^2*N4*nfv*lqr + 290338/729*
      zeta2*delta*Cf^2*nf^2 - 113696/729*zeta2*delta*Cf^2*nf^2*lfr + 8/
      81*zeta2*delta*Cf^2*nf^2*lfr^2 + 128/3*zeta2*delta*Cf^2*nf^2*
      lfr^3 - 352/27*zeta2*delta*Cf^2*nf^2*lfr^4 + 212408/729*zeta2*
      delta*Cf^2*nf^2*lqr + 9440/81*zeta2*delta*Cf^2*nf^2*lqr*lfr - 448/
      9*zeta2*delta*Cf^2*nf^2*lqr*lfr^2 + 256/27*zeta2*delta*Cf^2*nf^2*
      lqr*lfr^3 - 14848/81*zeta2*delta*Cf^2*nf^2*lqr^2 - 544/9*zeta2*
      delta*Cf^2*nf^2*lqr^2*lfr + 64/9*zeta2*delta*Cf^2*nf^2*lqr^2*
      lfr^2 + 608/9*zeta2*delta*Cf^2*nf^2*lqr^3 + 256/27*zeta2*delta*
      Cf^2*nf^2*lqr^3*lfr - 352/27*zeta2*delta*Cf^2*nf^2*lqr^4 + 
      1735457753/17496*zeta2*delta*Cf^2*Ca*nf + 1015000/729*zeta2*delta
      *Cf^2*Ca*nf*lfr + 56336/81*zeta2*delta*Cf^2*Ca*nf*lfr^2 - 1984/3*
      zeta2*delta*Cf^2*Ca*nf*lfr^3 + 3872/27*zeta2*delta*Cf^2*Ca*nf*
      lfr^4 - 2590720/729*zeta2*delta*Cf^2*Ca*nf*lqr - 206176/81*zeta2*
      delta*Cf^2*Ca*nf*lqr*lfr + 6656/9*zeta2*delta*Cf^2*Ca*nf*lqr*
      lfr^2 - 2816/27*zeta2*delta*Cf^2*Ca*nf*lqr*lfr^3 + 221120/81*
      zeta2*delta*Cf^2*Ca*nf*lqr^2 + 7712/9*zeta2*delta*Cf^2*Ca*nf*
      lqr^2*lfr - 704/9*zeta2*delta*Cf^2*Ca*nf*lqr^2*lfr^2 - 8416/9*
      zeta2*delta*Cf^2*Ca*nf*lqr^3 - 2816/27*zeta2*delta*Cf^2*Ca*nf*
      lqr^3*lfr + 3872/27*zeta2*delta*Cf^2*Ca*nf*lqr^4 - 37574761847/
      104976*zeta2*delta*Cf^2*Ca^2 - 4153220/729*zeta2*delta*Cf^2*Ca^2*
      lfr - 297994/81*zeta2*delta*Cf^2*Ca^2*lfr^2 + 6368/3*zeta2*delta*
      Cf^2*Ca^2*lfr^3 - 10648/27*zeta2*delta*Cf^2*Ca^2*lfr^4 + 9226142/
      729*zeta2*delta*Cf^2*Ca^2*lqr + 797000/81*zeta2*delta*Cf^2*Ca^2*
      lqr*lfr - 21040/9*zeta2*delta*Cf^2*Ca^2*lqr*lfr^2 + 7744/27*zeta2
      *delta*Cf^2*Ca^2*lqr*lfr^3 - 727696/81*zeta2*delta*Cf^2*Ca^2*
      lqr^2 - 23944/9*zeta2*delta*Cf^2*Ca^2*lqr^2*lfr + 1936/9*zeta2*
      delta*Cf^2*Ca^2*lqr^2*lfr^2 + 25880/9*zeta2*delta*Cf^2*Ca^2*lqr^3
       + 7744/27*zeta2*delta*Cf^2*Ca^2*lqr^3*lfr - 10648/27*zeta2*delta
      *Cf^2*Ca^2*lqr^4 - 12082445/324*zeta2*delta*Cf^3*nf + 10156/9*
      zeta2*delta*Cf^3*nf*lfr - 4376/3*zeta2*delta*Cf^3*nf*lfr^2 - 368/
      3*zeta2*delta*Cf^3*nf*lfr^3 + 192*zeta2*delta*Cf^3*nf*lfr^4 - 
      13528/9*zeta2*delta*Cf^3*nf*lqr + 8320/3*zeta2*delta*Cf^3*nf*lqr*
      lfr + 1264*zeta2*delta*Cf^3*nf*lqr*lfr^2 - 384*zeta2*delta*Cf^3*
      nf*lqr*lfr^3 - 3944/3*zeta2*delta*Cf^3*nf*lqr^2 - 2160*zeta2*
      delta*Cf^3*nf*lqr^2*lfr + 3056/3*zeta2*delta*Cf^3*nf*lqr^3 + 384*
      zeta2*delta*Cf^3*nf*lqr^3*lfr - 192*zeta2*delta*Cf^3*nf*lqr^4 + 
      1096193101/3888*zeta2*delta*Cf^3*Ca - 27110/27*zeta2*delta*Cf^3*
      Ca*lfr + 37396/3*zeta2*delta*Cf^3*Ca*lfr^2 + 2696/3*zeta2*delta*
      Cf^3*Ca*lfr^3 - 1056*zeta2*delta*Cf^3*Ca*lfr^4 + 39980/27*zeta2*
      delta*Cf^3*Ca*lqr - 74000/3*zeta2*delta*Cf^3*Ca*lqr*lfr - 8328*
      zeta2*delta*Cf^3*Ca*lqr*lfr^2 + 2112*zeta2*delta*Cf^3*Ca*lqr*
      lfr^3 + 36604/3*zeta2*delta*Cf^3*Ca*lqr^2 + 13960*zeta2*delta*
      Cf^3*Ca*lqr^2*lfr - 19592/3*zeta2*delta*Cf^3*Ca*lqr^3 - 2112*
      zeta2*delta*Cf^3*Ca*lqr^3*lfr + 1056*zeta2*delta*Cf^3*Ca*lqr^4 - 
      1672459/24*zeta2*delta*Cf^4 + 3880*zeta2*delta*Cf^4*lfr - 2756*
      zeta2*delta*Cf^4*lfr^2 - 2832*zeta2*delta*Cf^4*lfr^3 - 576*zeta2*
      delta*Cf^4*lfr^4 - 3880*zeta2*delta*Cf^4*lqr + 5512*zeta2*delta*
      Cf^4*lqr*lfr + 8496*zeta2*delta*Cf^4*lqr*lfr^2 + 2304*zeta2*delta
      *Cf^4*lqr*lfr^3 - 2756*zeta2*delta*Cf^4*lqr^2 - 8496*zeta2*delta*
      Cf^4*lqr^2*lfr - 3456*zeta2*delta*Cf^4*lqr^2*lfr^2 + 2832*zeta2*
      delta*Cf^4*lqr^3 + 2304*zeta2*delta*Cf^4*lqr^3*lfr - 576*zeta2*
      delta*Cf^4*lqr^4 + 832*zeta2*zeta5*Cf*Ca^3*cD0 + 3072*zeta2*zeta5
      *Cf^2*Ca^2*cD0 - 73728*zeta2*zeta5*Cf^3*Ca*cD0 - 491520*zeta2*
      zeta5*Cf^4*cD0 - 1856/3*zeta2*zeta5*delta*nfdFF + 3520*zeta2*
      zeta5*delta*dFA - 14672/9*zeta2*zeta5*delta*Cf*Ca^2*nf + 104456/9
      *zeta2*zeta5*delta*Cf*Ca^3 + 160*zeta2*zeta5*delta*Cf*Ca^3*lfr - 
      160*zeta2*zeta5*delta*Cf*Ca^3*lqr - 2144/3*zeta2*zeta5*delta*Cf^2
      *N4*nfv - 161672/135*zeta2*zeta5*delta*Cf^2*Ca*nf + 634556/135*
      zeta2*zeta5*delta*Cf^2*Ca^2 - 3712*zeta2*zeta5*delta*Cf^2*Ca^2*
      lfr + 3712*zeta2*zeta5*delta*Cf^2*Ca^2*lqr - 139808/3*zeta2*zeta5
      *delta*Cf^3*nf + 11855032/45*zeta2*zeta5*delta*Cf^3*Ca + 34944*
      zeta2*zeta5*delta*Cf^3*Ca*lfr - 34944*zeta2*zeta5*delta*Cf^3*Ca*
      lqr - 21408/5*zeta2*zeta5*delta*Cf^4 + 249600*zeta2*zeta5*delta*
      Cf^4*lfr - 249600*zeta2*zeta5*delta*Cf^4*lqr - 256*zeta2*zeta3*
      cD0*nfdFF - 608/9*zeta2*zeta3*Cf*Ca*nf^2*cD0 + 128*zeta2*zeta3*Cf
      *Ca^2*nf*cD1 + 28064/9*zeta2*zeta3*Cf*Ca^2*nf*cD0 - 896/3*zeta2*
      zeta3*Cf*Ca^2*nf*lfr*cD0 + 64*zeta2*zeta3*Cf*Ca^2*nf*lqr*cD0 + 
      2112*zeta2*zeta3*Cf*Ca^3*cD1 - 119624/9*zeta2*zeta3*Cf*Ca^3*cD0
       + 704/3*zeta2*zeta3*Cf*Ca^3*lfr*cD0 + 1056*zeta2*zeta3*Cf*Ca^3*
      lqr*cD0 - 79360/27*zeta2*zeta3*Cf^2*nf^2*cD0 - 8192*zeta2*zeta3*
      Cf^2*Ca*nf*cD1 + 306400/9*zeta2*zeta3*Cf^2*Ca*nf*cD0 + 896/3*
      zeta2*zeta3*Cf^2*Ca*nf*lfr*cD0 - 9728/3*zeta2*zeta3*Cf^2*Ca*nf*
      lqr*cD0 - 5504*zeta2*zeta3*Cf^2*Ca^2*cD2 + 174656/3*zeta2*zeta3*
      Cf^2*Ca^2*cD1 - 2968640/27*zeta2*zeta3*Cf^2*Ca^2*cD0 + 8704/3*
      zeta2*zeta3*Cf^2*Ca^2*lfr*cD1 - 7520*zeta2*zeta3*Cf^2*Ca^2*lfr*
      cD0 + 384*zeta2*zeta3*Cf^2*Ca^2*lfr^2*cD0 - 8704/3*zeta2*zeta3*
      Cf^2*Ca^2*lqr*cD1 + 23712*zeta2*zeta3*Cf^2*Ca^2*lqr*cD0 - 768*
      zeta2*zeta3*Cf^2*Ca^2*lqr*lfr*cD0 + 384*zeta2*zeta3*Cf^2*Ca^2*
      lqr^2*cD0 - 748544/9*zeta2*zeta3*Cf^3*nf*cD1 + 189824/9*zeta2*
      zeta3*Cf^3*nf*cD0 + 256000/9*zeta2*zeta3*Cf^3*nf*lfr*cD0 - 366592/
      9*zeta2*zeta3*Cf^3*nf*lqr*cD0 - 93696*zeta2*zeta3*Cf^3*Ca*cD2 + 
      3791744/9*zeta2*zeta3*Cf^3*Ca*cD1 - 1011088/9*zeta2*zeta3*Cf^3*Ca
      *cD0 + 88064*zeta2*zeta3*Cf^3*Ca*lfr*cD1 - 1153792/9*zeta2*zeta3*
      Cf^3*Ca*lfr*cD0 - 16640*zeta2*zeta3*Cf^3*Ca*lfr^2*cD0 - 88064*
      zeta2*zeta3*Cf^3*Ca*lqr*cD1 + 1762048/9*zeta2*zeta3*Cf^3*Ca*lqr*
      cD0 + 33280*zeta2*zeta3*Cf^3*Ca*lqr*lfr*cD0 - 16640*zeta2*zeta3*
      Cf^3*Ca*lqr^2*cD0 - 409600*zeta2*zeta3*Cf^4*cD2 + 16640*zeta2*
      zeta3*Cf^4*cD1 + 113152*zeta2*zeta3*Cf^4*cD0 + 416768*zeta2*zeta3
      *Cf^4*lfr*cD1 + 34688*zeta2*zeta3*Cf^4*lfr*cD0 - 93696*zeta2*
      zeta3*Cf^4*lfr^2*cD0 - 416768*zeta2*zeta3*Cf^4*lqr*cD1 - 34688*
      zeta2*zeta3*Cf^4*lqr*cD0 + 187392*zeta2*zeta3*Cf^4*lqr*lfr*cD0 - 
      93696*zeta2*zeta3*Cf^4*lqr^2*cD0 - 584/3*zeta2*zeta3*delta*nfdFF
       + 128*zeta2*zeta3*delta*dFA - 112/3*zeta2*zeta3*delta*Cf*nf*N4*
      nfv - 1496/81*zeta2*zeta3*delta*Cf*nf^3 - 660*zeta2*zeta3*delta*
      Cf*Ca*N4*nfv - 11576/27*zeta2*zeta3*delta*Cf*Ca*nf^2 - 160/3*
      zeta2*zeta3*delta*Cf*Ca*nf^2*lfr + 192*zeta2*zeta3*delta*Cf*Ca*
      nf^2*lqr + 283990/27*zeta2*zeta3*delta*Cf*Ca^2*nf + 1168/9*zeta2*
      zeta3*delta*Cf*Ca^2*nf*lfr - 13336/9*zeta2*zeta3*delta*Cf*Ca^2*nf
      *lqr - 1479776/27*zeta2*zeta3*delta*Cf*Ca^3 - 1676/9*zeta2*zeta3*
      delta*Cf*Ca^3*lfr + 30848/9*zeta2*zeta3*delta*Cf*Ca^3*lqr + 564*
      zeta2*zeta3*delta*Cf^2*N4*nfv + 182032/81*zeta2*zeta3*delta*Cf^2*
      nf^2 + 11584/27*zeta2*zeta3*delta*Cf^2*nf^2*lfr - 44608/27*zeta2*
      zeta3*delta*Cf^2*nf^2*lqr - 3295558/81*zeta2*zeta3*delta*Cf^2*Ca*
      nf - 72608/9*zeta2*zeta3*delta*Cf^2*Ca*nf*lfr + 3680/3*zeta2*
      zeta3*delta*Cf^2*Ca*nf*lfr^2 + 190624/9*zeta2*zeta3*delta*Cf^2*Ca
      *nf*lqr - 640/3*zeta2*zeta3*delta*Cf^2*Ca*nf*lqr*lfr - 3040/3*
      zeta2*zeta3*delta*Cf^2*Ca*nf*lqr^2 + 155957506/729*zeta2*zeta3*
      delta*Cf^2*Ca^2 + 1048472/27*zeta2*zeta3*delta*Cf^2*Ca^2*lfr - 
      11792/3*zeta2*zeta3*delta*Cf^2*Ca^2*lfr^2 - 1996760/27*zeta2*
      zeta3*delta*Cf^2*Ca^2*lqr - 13376/3*zeta2*zeta3*delta*Cf^2*Ca^2*
      lqr*lfr + 25168/3*zeta2*zeta3*delta*Cf^2*Ca^2*lqr^2 + 830656/81*
      zeta2*zeta3*delta*Cf^3*nf - 16384/3*zeta2*zeta3*delta*Cf^3*nf*lfr
       - 8768/3*zeta2*zeta3*delta*Cf^3*nf*lfr^2 + 16864/3*zeta2*zeta3*
      delta*Cf^3*nf*lqr + 34048/3*zeta2*zeta3*delta*Cf^3*nf*lqr*lfr - 
      25280/3*zeta2*zeta3*delta*Cf^3*nf*lqr^2 - 13567742/81*zeta2*zeta3
      *delta*Cf^3*Ca + 242096/9*zeta2*zeta3*delta*Cf^3*Ca*lfr + 14432/3
      *zeta2*zeta3*delta*Cf^3*Ca*lfr^2 + 256*zeta2*zeta3*delta*Cf^3*Ca*
      lfr^3 - 250016/9*zeta2*zeta3*delta*Cf^3*Ca*lqr - 119680/3*zeta2*
      zeta3*delta*Cf^3*Ca*lqr*lfr - 768*zeta2*zeta3*delta*Cf^3*Ca*lqr*
      lfr^2 + 105248/3*zeta2*zeta3*delta*Cf^3*Ca*lqr^2 + 768*zeta2*
      zeta3*delta*Cf^3*Ca*lqr^2*lfr - 256*zeta2*zeta3*delta*Cf^3*Ca*
      lqr^3 + 422672/9*zeta2*zeta3*delta*Cf^4 - 57248*zeta2*zeta3*delta
      *Cf^4*lfr - 18816*zeta2*zeta3*delta*Cf^4*lfr^2 + 37376/3*zeta2*
      zeta3*delta*Cf^4*lfr^3 + 57248*zeta2*zeta3*delta*Cf^4*lqr + 37632
      *zeta2*zeta3*delta*Cf^4*lqr*lfr - 37376*zeta2*zeta3*delta*Cf^4*
      lqr*lfr^2 - 18816*zeta2*zeta3*delta*Cf^4*lqr^2 + 37376*zeta2*
      zeta3*delta*Cf^4*lqr^2*lfr - 37376/3*zeta2*zeta3*delta*Cf^4*lqr^3
       - 1152*zeta2*zeta3^2*delta*dFA - 48*zeta2*zeta3^2*delta*Cf*Ca^3
       - 95108/27*zeta2*zeta3^2*delta*Cf^2*Ca^2 - 423232/9*zeta2*
      zeta3^2*delta*Cf^3*Ca - 3502208/27*zeta2*zeta3^2*delta*Cf^4 + 640/
      3*zeta2^2*cD0*nfdFF + 224/45*zeta2^2*Cf*nf^3*cD0 + 2048/15*
      zeta2^2*Cf*Ca*nf^2*cD1 - 3488/15*zeta2^2*Cf*Ca*nf^2*cD0 + 448/15*
      zeta2^2*Cf*Ca*nf^2*lfr*cD0 + 1024/15*zeta2^2*Cf*Ca*nf^2*lqr*cD0
       + 1408/5*zeta2^2*Cf*Ca^2*nf*cD2 - 9856/5*zeta2^2*Cf*Ca^2*nf*cD1
       + 85312/27*zeta2^2*Cf*Ca^2*nf*cD0 + 704/15*zeta2^2*Cf*Ca^2*nf*
      lfr*cD0 - 352/5*zeta2^2*Cf*Ca^2*nf*lfr^2*cD0 + 1408/5*zeta2^2*Cf*
      Ca^2*nf*lqr*cD1 - 4928/5*zeta2^2*Cf*Ca^2*nf*lqr*cD0 + 352/5*
      zeta2^2*Cf*Ca^2*nf*lqr^2*cD0 - 7744/5*zeta2^2*Cf*Ca^3*cD2 + 21824/
      3*zeta2^2*Cf*Ca^3*cD1 - 301264/45*zeta2^2*Cf*Ca^3*cD0 - 7216/5*
      zeta2^2*Cf*Ca^3*lfr*cD0 + 1936/5*zeta2^2*Cf*Ca^3*lfr^2*cD0 - 7744/
      5*zeta2^2*Cf*Ca^3*lqr*cD1 + 10912/3*zeta2^2*Cf*Ca^3*lqr*cD0 - 
      1936/5*zeta2^2*Cf*Ca^3*lqr^2*cD0 - 64/5*zeta2^2*Cf^2*N4*nfv*cD1
       + 32/5*zeta2^2*Cf^2*N4*nfv*lfr*cD0 - 32/5*zeta2^2*Cf^2*N4*nfv*
      lqr*cD0 + 7168/135*zeta2^2*Cf^2*nf^2*cD1 + 9280/27*zeta2^2*Cf^2*
      nf^2*cD0 - 4480/27*zeta2^2*Cf^2*nf^2*lfr*cD0 - 4096/135*zeta2^2*
      Cf^2*nf^2*lqr*cD0 + 13184/3*zeta2^2*Cf^2*Ca*nf*cD2 - 382784/135*
      zeta2^2*Cf^2*Ca*nf*cD1 - 2522336/405*zeta2^2*Cf^2*Ca*nf*cD0 - 
      7040/3*zeta2^2*Cf^2*Ca*nf*lfr*cD1 + 339616/135*zeta2^2*Cf^2*Ca*nf
      *lfr*cD0 - 992/15*zeta2^2*Cf^2*Ca*nf*lfr^2*cD0 + 57088/15*zeta2^2
      *Cf^2*Ca*nf*lqr*cD1 - 67168/135*zeta2^2*Cf^2*Ca*nf*lqr*cD0 - 1792/
      3*zeta2^2*Cf^2*Ca*nf*lqr*lfr*cD0 + 9952/15*zeta2^2*Cf^2*Ca*nf*
      lqr^2*cD0 + 13824/5*zeta2^2*Cf^2*Ca^2*cD3 - 337216/15*zeta2^2*
      Cf^2*Ca^2*cD2 + 2086768/135*zeta2^2*Cf^2*Ca^2*cD1 + 1008832/81*
      zeta2^2*Cf^2*Ca^2*cD0 - 20736/5*zeta2^2*Cf^2*Ca^2*lfr*cD2 + 32576/
      3*zeta2^2*Cf^2*Ca^2*lfr*cD1 - 1346456/135*zeta2^2*Cf^2*Ca^2*lfr*
      cD0 + 6912/5*zeta2^2*Cf^2*Ca^2*lfr^2*cD1 + 12368/15*zeta2^2*Cf^2*
      Ca^2*lfr^2*cD0 + 20736/5*zeta2^2*Cf^2*Ca^2*lqr*cD2 - 283264/15*
      zeta2^2*Cf^2*Ca^2*lqr*cD1 + 649496/135*zeta2^2*Cf^2*Ca^2*lqr*cD0
       - 13824/5*zeta2^2*Cf^2*Ca^2*lqr*lfr*cD1 + 35456/15*zeta2^2*Cf^2*
      Ca^2*lqr*lfr*cD0 + 6912/5*zeta2^2*Cf^2*Ca^2*lqr^2*cD1 - 47824/15*
      zeta2^2*Cf^2*Ca^2*lqr^2*cD0 - 84224/15*zeta2^2*Cf^3*nf*cD2 + 
      1413632/135*zeta2^2*Cf^3*nf*cD1 - 22984/45*zeta2^2*Cf^3*nf*cD0 + 
      5888/15*zeta2^2*Cf^3*nf*lfr*cD1 - 661888/135*zeta2^2*Cf^3*nf*lfr*
      cD0 + 21056/15*zeta2^2*Cf^3*nf*lfr^2*cD0 - 91136/15*zeta2^2*Cf^3*
      nf*lqr*cD1 + 661888/135*zeta2^2*Cf^3*nf*lqr*cD0 + 512/15*zeta2^2*
      Cf^3*nf*lqr*lfr*cD0 - 21568/15*zeta2^2*Cf^3*nf*lqr^2*cD0 + 100864/
      5*zeta2^2*Cf^3*Ca*cD3 + 437888/15*zeta2^2*Cf^3*Ca*cD2 - 10769984/
      135*zeta2^2*Cf^3*Ca*cD1 + 293536/45*zeta2^2*Cf^3*Ca*cD0 - 151296/
      5*zeta2^2*Cf^3*Ca*lfr*cD2 - 101888/15*zeta2^2*Cf^3*Ca*lfr*cD1 + 
      5194912/135*zeta2^2*Cf^3*Ca*lfr*cD0 + 65792/5*zeta2^2*Cf^3*Ca*
      lfr^2*cD1 - 72608/15*zeta2^2*Cf^3*Ca*lfr^2*cD0 - 1536*zeta2^2*
      Cf^3*Ca*lfr^3*cD0 + 151296/5*zeta2^2*Cf^3*Ca*lqr*cD2 + 570752/15*
      zeta2^2*Cf^3*Ca*lqr*cD1 - 5194912/135*zeta2^2*Cf^3*Ca*lqr*cD0 - 
      131584/5*zeta2^2*Cf^3*Ca*lqr*lfr*cD1 - 89216/15*zeta2^2*Cf^3*Ca*
      lqr*lfr*cD0 + 4608*zeta2^2*Cf^3*Ca*lqr*lfr^2*cD0 + 65792/5*
      zeta2^2*Cf^3*Ca*lqr^2*cD1 + 161824/15*zeta2^2*Cf^3*Ca*lqr^2*cD0
       - 4608*zeta2^2*Cf^3*Ca*lqr^2*lfr*cD0 + 1536*zeta2^2*Cf^3*Ca*
      lqr^3*cD0 - 195584/5*zeta2^2*Cf^4*cD3 + 161728/5*zeta2^2*Cf^4*cD1
       + 293376/5*zeta2^2*Cf^4*lfr*cD2 + 60672/5*zeta2^2*Cf^4*lfr*cD1
       - 80864/5*zeta2^2*Cf^4*lfr*cD0 - 118272/5*zeta2^2*Cf^4*lfr^2*cD1
       - 30336/5*zeta2^2*Cf^4*lfr^2*cD0 + 2048*zeta2^2*Cf^4*lfr^3*cD0
       - 293376/5*zeta2^2*Cf^4*lqr*cD2 - 60672/5*zeta2^2*Cf^4*lqr*cD1
       + 80864/5*zeta2^2*Cf^4*lqr*cD0 + 236544/5*zeta2^2*Cf^4*lqr*lfr*
      cD1 + 60672/5*zeta2^2*Cf^4*lqr*lfr*cD0 - 6144*zeta2^2*Cf^4*lqr*
      lfr^2*cD0 - 118272/5*zeta2^2*Cf^4*lqr^2*cD1 - 30336/5*zeta2^2*
      Cf^4*lqr^2*cD0 + 6144*zeta2^2*Cf^4*lqr^2*lfr*cD0 - 2048*zeta2^2*
      Cf^4*lqr^3*cD0 + 49664/45*zeta2^2*delta*nfdFF - 384*zeta2^2*delta
      *dFA + 152/9*zeta2^2*delta*Cf*nf*N4*nfv - 8/5*zeta2^2*delta*Cf*nf
      *N4*nfv*lqr - 7502/405*zeta2^2*delta*Cf*nf^3 + 128/135*zeta2^2*
      delta*Cf*nf^3*lfr + 128/15*zeta2^2*delta*Cf*nf^3*lqr + 4312/15*
      zeta2^2*delta*Cf*Ca*N4*nfv + 44/5*zeta2^2*delta*Cf*Ca*N4*nfv*lqr
       + 93769/270*zeta2^2*delta*Cf*Ca*nf^2 + 64/9*zeta2^2*delta*Cf*Ca*
      nf^2*lfr - 8/5*zeta2^2*delta*Cf*Ca*nf^2*lfr^2 - 2168/15*zeta2^2*
      delta*Cf*Ca*nf^2*lqr - 8/5*zeta2^2*delta*Cf*Ca*nf^2*lqr^2 + 
      480169/180*zeta2^2*delta*Cf*Ca^2*nf - 64744/135*zeta2^2*delta*Cf*
      Ca^2*nf*lfr + 64/5*zeta2^2*delta*Cf*Ca^2*nf*lfr^2 + 155122/135*
      zeta2^2*delta*Cf*Ca^2*nf*lqr + 112/5*zeta2^2*delta*Cf*Ca^2*nf*
      lqr^2 - 6097471/405*zeta2^2*delta*Cf*Ca^3 + 37528/45*zeta2^2*
      delta*Cf*Ca^3*lfr - 22*zeta2^2*delta*Cf*Ca^3*lfr^2 - 265961/135*
      zeta2^2*delta*Cf*Ca^3*lqr - 374/5*zeta2^2*delta*Cf*Ca^3*lqr^2 - 
      11648/45*zeta2^2*delta*Cf^2*N4*nfv + 24/5*zeta2^2*delta*Cf^2*N4*
      nfv*lfr - 24/5*zeta2^2*delta*Cf^2*N4*nfv*lqr - 108077/810*zeta2^2
      *delta*Cf^2*nf^2 - 3104/135*zeta2^2*delta*Cf^2*nf^2*lfr + 272/45*
      zeta2^2*delta*Cf^2*nf^2*lfr^2 + 1216/45*zeta2^2*delta*Cf^2*nf^2*
      lqr - 1024/45*zeta2^2*delta*Cf^2*nf^2*lqr*lfr + 848/45*zeta2^2*
      delta*Cf^2*nf^2*lqr^2 - 10521971/2916*zeta2^2*delta*Cf^2*Ca*nf + 
      57712/81*zeta2^2*delta*Cf^2*Ca*nf*lfr - 23272/45*zeta2^2*delta*
      Cf^2*Ca*nf*lfr^2 + 128*zeta2^2*delta*Cf^2*Ca*nf*lfr^3 - 307088/
      405*zeta2^2*delta*Cf^2*Ca*nf*lqr + 49664/45*zeta2^2*delta*Cf^2*Ca
      *nf*lqr*lfr - 128*zeta2^2*delta*Cf^2*Ca*nf*lqr*lfr^2 - 27448/45*
      zeta2^2*delta*Cf^2*Ca*nf*lqr^2 - 128*zeta2^2*delta*Cf^2*Ca*nf*
      lqr^2*lfr + 128*zeta2^2*delta*Cf^2*Ca*nf*lqr^3 + 365582077/14580*
      zeta2^2*delta*Cf^2*Ca^2 - 278162/405*zeta2^2*delta*Cf^2*Ca^2*lfr
       + 144104/45*zeta2^2*delta*Cf^2*Ca^2*lfr^2 - 704*zeta2^2*delta*
      Cf^2*Ca^2*lfr^3 + 318386/405*zeta2^2*delta*Cf^2*Ca^2*lqr - 290848/
      45*zeta2^2*delta*Cf^2*Ca^2*lqr*lfr + 704*zeta2^2*delta*Cf^2*Ca^2*
      lqr*lfr^2 + 149648/45*zeta2^2*delta*Cf^2*Ca^2*lqr^2 + 704*zeta2^2
      *delta*Cf^2*Ca^2*lqr^2*lfr - 704*zeta2^2*delta*Cf^2*Ca^2*lqr^3 + 
      2225602/1215*zeta2^2*delta*Cf^3*nf + 90512/135*zeta2^2*delta*Cf^3
      *nf*lfr + 66512/45*zeta2^2*delta*Cf^3*nf*lfr^2 - 2048/5*zeta2^2*
      delta*Cf^3*nf*lfr^3 - 13480/27*zeta2^2*delta*Cf^3*nf*lqr - 126976/
      45*zeta2^2*delta*Cf^3*nf*lqr*lfr + 512*zeta2^2*delta*Cf^3*nf*lqr*
      lfr^2 + 60464/45*zeta2^2*delta*Cf^3*nf*lqr^2 + 1024/5*zeta2^2*
      delta*Cf^3*nf*lqr^2*lfr - 1536/5*zeta2^2*delta*Cf^3*nf*lqr^3 + 
      4113199/972*zeta2^2*delta*Cf^3*Ca - 416012/135*zeta2^2*delta*Cf^3
      *Ca*lfr - 494864/45*zeta2^2*delta*Cf^3*Ca*lfr^2 + 7424/5*zeta2^2*
      delta*Cf^3*Ca*lfr^3 + 293648/135*zeta2^2*delta*Cf^3*Ca*lqr + 
      956464/45*zeta2^2*delta*Cf^3*Ca*lqr*lfr - 512*zeta2^2*delta*Cf^3*
      Ca*lqr*lfr^2 - 92320/9*zeta2^2*delta*Cf^3*Ca*lqr^2 - 17152/5*
      zeta2^2*delta*Cf^3*Ca*lqr^2*lfr + 12288/5*zeta2^2*delta*Cf^3*Ca*
      lqr^3 - 64097/3*zeta2^2*delta*Cf^4 - 624*zeta2^2*delta*Cf^4*lfr
       + 18672/5*zeta2^2*delta*Cf^4*lfr^2 + 6912/5*zeta2^2*delta*Cf^4*
      lfr^3 + 512/5*zeta2^2*delta*Cf^4*lfr^4 + 624*zeta2^2*delta*Cf^4*
      lqr - 37344/5*zeta2^2*delta*Cf^4*lqr*lfr - 20736/5*zeta2^2*delta*
      Cf^4*lqr*lfr^2 - 2048/5*zeta2^2*delta*Cf^4*lqr*lfr^3 + 18672/5*
      zeta2^2*delta*Cf^4*lqr^2 + 20736/5*zeta2^2*delta*Cf^4*lqr^2*lfr
       + 3072/5*zeta2^2*delta*Cf^4*lqr^2*lfr^2 - 6912/5*zeta2^2*delta*
      Cf^4*lqr^3 - 2048/5*zeta2^2*delta*Cf^4*lqr^3*lfr + 512/5*zeta2^2*
      delta*Cf^4*lqr^4 + 576*zeta2^2*zeta3*Cf*Ca^3*cD0 + 121888/15*
      zeta2^2*zeta3*Cf^2*Ca^2*cD0 + 30400*zeta2^2*zeta3*Cf^3*Ca*cD0 - 
      391168/5*zeta2^2*zeta3*Cf^4*cD0 - 7904/15*zeta2^2*zeta3*delta*
      nfdFF - 13312/45*zeta2^2*zeta3*delta*Cf*Ca^2*nf + 168256/45*
      zeta2^2*zeta3*delta*Cf*Ca^3 - 128/5*zeta2^2*zeta3*delta*Cf*Ca^3*
      lfr + 128/5*zeta2^2*zeta3*delta*Cf*Ca^3*lqr - 1568/3*zeta2^2*
      zeta3*delta*Cf^2*N4*nfv + 2436236/405*zeta2^2*zeta3*delta*Cf^2*Ca
      *nf - 14441606/405*zeta2^2*zeta3*delta*Cf^2*Ca^2 - 69856/15*
      zeta2^2*zeta3*delta*Cf^2*Ca^2*lfr + 69856/15*zeta2^2*zeta3*delta*
      Cf^2*Ca^2*lqr - 232048/27*zeta2^2*zeta3*delta*Cf^3*nf + 5844584/
      135*zeta2^2*zeta3*delta*Cf^3*Ca - 76288/5*zeta2^2*zeta3*delta*
      Cf^3*Ca*lfr + 76288/5*zeta2^2*zeta3*delta*Cf^3*Ca*lqr + 59392/15*
      zeta2^2*zeta3*delta*Cf^4 + 39552*zeta2^2*zeta3*delta*Cf^4*lfr - 
      39552*zeta2^2*zeta3*delta*Cf^4*lqr - 31744/35*zeta2^3*cD1*dFA - 
      18944/315*zeta2^3*cD0*nfdFF + 15872/35*zeta2^3*lfr*cD0*dFA - 
      15872/35*zeta2^3*lqr*cD0*dFA - 52688/189*zeta2^3*Cf*Ca^2*nf*cD0
       - 80128/105*zeta2^3*Cf*Ca^3*cD1 + 334312/315*zeta2^3*Cf*Ca^3*cD0
       + 40064/105*zeta2^3*Cf*Ca^3*lfr*cD0 - 40064/105*zeta2^3*Cf*Ca^3*
      lqr*cD0 - 1312/105*zeta2^3*Cf^2*Ca*nf*cD0 - 1150592/315*zeta2^3*
      Cf^2*Ca^2*cD1 - 34496/15*zeta2^3*Cf^2*Ca^2*cD0 + 575296/315*
      zeta2^3*Cf^2*Ca^2*lfr*cD0 - 575296/315*zeta2^3*Cf^2*Ca^2*lqr*cD0
       - 257344/63*zeta2^3*Cf^3*nf*cD0 + 794624/63*zeta2^3*Cf^3*Ca*cD1
       + 406912/15*zeta2^3*Cf^3*Ca*cD0 - 397312/63*zeta2^3*Cf^3*Ca*lfr*
      cD0 + 397312/63*zeta2^3*Cf^3*Ca*lqr*cD0 - 4450816/63*zeta2^3*Cf^4
      *cD1 + 2225408/63*zeta2^3*Cf^4*lfr*cD0 - 2225408/63*zeta2^3*Cf^4*
      lqr*cD0 + 83240/189*zeta2^3*delta*nfdFF + 2816/135*zeta2^3*delta*
      Cf*nf*N4*nfv + 214016/315*zeta2^3*delta*Cf*Ca*N4*nfv - 5018/315*
      zeta2^3*delta*Cf*Ca*nf^2 - 1198/35*zeta2^3*delta*Cf*Ca^2*nf + 
      2304/35*zeta2^3*delta*Cf*Ca^2*nf*lfr + 5792/315*zeta2^3*delta*Cf*
      Ca^2*nf*lqr + 115049/210*zeta2^3*delta*Cf*Ca^3 - 432/7*zeta2^3*
      delta*Cf*Ca^3*lfr - 126464/315*zeta2^3*delta*Cf*Ca^3*lqr + 4588/
      27*zeta2^3*delta*Cf^2*N4*nfv - 111512/945*zeta2^3*delta*Cf^2*nf^2
       + 820672/315*zeta2^3*delta*Cf^2*Ca*nf + 128*zeta2^3*delta*Cf^2*
      Ca*nf*lfr - 81952/315*zeta2^3*delta*Cf^2*Ca*nf*lqr + 5597168/945*
      zeta2^3*delta*Cf^2*Ca^2 - 45344/105*zeta2^3*delta*Cf^2*Ca^2*lfr
       - 3456/5*zeta2^3*delta*Cf^2*Ca^2*lfr^2 + 52144/45*zeta2^3*delta*
      Cf^2*Ca^2*lqr + 6912/5*zeta2^3*delta*Cf^2*Ca^2*lqr*lfr - 3456/5*
      zeta2^3*delta*Cf^2*Ca^2*lqr^2 + 2846752/2835*zeta2^3*delta*Cf^3*
      nf + 29696/35*zeta2^3*delta*Cf^3*nf*lfr - 636736/315*zeta2^3*
      delta*Cf^3*nf*lqr - 22022516/567*zeta2^3*delta*Cf^3*Ca - 545792/
      105*zeta2^3*delta*Cf^3*Ca*lfr + 8576/5*zeta2^3*delta*Cf^3*Ca*
      lfr^2 + 3669472/315*zeta2^3*delta*Cf^3*Ca*lqr - 17152/5*zeta2^3*
      delta*Cf^3*Ca*lqr*lfr + 8576/5*zeta2^3*delta*Cf^3*Ca*lqr^2 + 
      10588864/315*zeta2^3*delta*Cf^4 + 276736/105*zeta2^3*delta*Cf^4*
      lfr - 268032/35*zeta2^3*delta*Cf^4*lfr^2 - 276736/105*zeta2^3*
      delta*Cf^4*lqr + 536064/35*zeta2^3*delta*Cf^4*lqr*lfr - 268032/35
      *zeta2^3*delta*Cf^4*lqr^2 - 23808/35*zeta2^4*delta*dFA - 20032/35
      *zeta2^4*delta*Cf*Ca^3 + 433849/375*zeta2^4*delta*Cf^2*Ca^2 - 
      12244/1125*zeta2^4*delta*Cf^3*Ca - 16309024/525*zeta2^4*delta*
      Cf^4 )

}


DeltabBH = {

DeltabSV1 -> ( 16*Cf*cD1 - 8*Cf*lfr*cD0 + 8*Cf*lqr*cD0 - 4*delta*Cf - 6*delta*Cf*lfr
       + 8*zeta2*delta*Cf ),


DeltabSV2 -> ( 32/3*Cf*nf*cD2 - 160/9*Cf*nf*cD1 + 224/27*Cf*nf*cD0 + 80/9*Cf*nf*lfr*
      cD0 - 8/3*Cf*nf*lfr^2*cD0 + 32/3*Cf*nf*lqr*cD1 - 80/9*Cf*nf*lqr*
      cD0 + 8/3*Cf*nf*lqr^2*cD0 - 176/3*Cf*Ca*cD2 + 1072/9*Cf*Ca*cD1 - 
      1616/27*Cf*Ca*cD0 - 536/9*Cf*Ca*lfr*cD0 + 44/3*Cf*Ca*lfr^2*cD0 - 
      176/3*Cf*Ca*lqr*cD1 + 536/9*Cf*Ca*lqr*cD0 - 44/3*Cf*Ca*lqr^2*cD0
       + 128*Cf^2*cD3 - 64*Cf^2*cD1 - 192*Cf^2*lfr*cD2 - 96*Cf^2*lfr*
      cD1 + 32*Cf^2*lfr*cD0 + 64*Cf^2*lfr^2*cD1 + 48*Cf^2*lfr^2*cD0 + 
      192*Cf^2*lqr*cD2 - 32*Cf^2*lqr*cD0 - 128*Cf^2*lqr*lfr*cD1 - 48*
      Cf^2*lqr*lfr*cD0 + 64*Cf^2*lqr^2*cD1 + 8/9*delta*Cf*nf + 2/3*
      delta*Cf*nf*lfr - 2*delta*Cf*nf*lfr^2 + 166/9*delta*Cf*Ca - 17/3*
      delta*Cf*Ca*lfr + 11*delta*Cf*Ca*lfr^2 - 12*delta*Cf*Ca*lqr + 16*
      delta*Cf^2 + 21*delta*Cf^2*lfr + 18*delta*Cf^2*lfr^2 + 56*zeta3*
      Cf*Ca*cD0 + 256*zeta3*Cf^2*cD0 + 8*zeta3*delta*Cf*nf - 8*zeta3*
      delta*Cf*Ca + 24*zeta3*delta*Cf*Ca*lfr - 24*zeta3*delta*Cf*Ca*lqr
       - 60*zeta3*delta*Cf^2 - 176*zeta3*delta*Cf^2*lfr + 176*zeta3*
      delta*Cf^2*lqr - 32/3*zeta2*Cf*nf*cD0 - 32*zeta2*Cf*Ca*cD1 + 176/
      3*zeta2*Cf*Ca*cD0 + 16*zeta2*Cf*Ca*lfr*cD0 - 16*zeta2*Cf*Ca*lqr*
      cD0 - 128*zeta2*Cf^2*cD1 + 64*zeta2*Cf^2*lfr*cD0 - 64*zeta2*Cf^2*
      lqr*cD0 - 40/9*zeta2*delta*Cf*nf + 16/3*zeta2*delta*Cf*nf*lfr + 
      232/9*zeta2*delta*Cf*Ca - 88/3*zeta2*delta*Cf*Ca*lfr - 24*zeta2*
      delta*Cf^2*lfr - 32*zeta2*delta*Cf^2*lfr^2 - 24*zeta2*delta*Cf^2*
      lqr + 64*zeta2*delta*Cf^2*lqr*lfr - 32*zeta2*delta*Cf^2*lqr^2 - 
      12/5*zeta2^2*delta*Cf*Ca + 8/5*zeta2^2*delta*Cf^2 ),



DeltabSV3 -> ( 256/27*Cf*nf^2*cD3 - 640/27*Cf*nf^2*cD2 + 1600/81*Cf*nf^2*cD1 - 3712/
      729*Cf*nf^2*cD0 + 32/27*Cf*nf^2*lfr*cD0 + 160/27*Cf*nf^2*lfr^2*
      cD0 - 32/27*Cf*nf^2*lfr^3*cD0 + 128/9*Cf*nf^2*lqr*cD2 - 640/27*Cf
      *nf^2*lqr*cD1 + 800/81*Cf*nf^2*lqr*cD0 + 64/9*Cf*nf^2*lqr^2*cD1
       - 160/27*Cf*nf^2*lqr^2*cD0 + 32/27*Cf*nf^2*lqr^3*cD0 - 2816/27*
      Cf*Ca*nf*cD3 + 9248/27*Cf*Ca*nf*cD2 - 32816/81*Cf*Ca*nf*cD1 + 
      125252/729*Cf*Ca*nf*cD0 + 1672/27*Cf*Ca*nf*lfr*cD0 - 2312/27*Cf*
      Ca*nf*lfr^2*cD0 + 352/27*Cf*Ca*nf*lfr^3*cD0 - 1408/9*Cf*Ca*nf*lqr
      *cD2 + 9248/27*Cf*Ca*nf*lqr*cD1 - 16408/81*Cf*Ca*nf*lqr*cD0 - 704/
      9*Cf*Ca*nf*lqr^2*cD1 + 2312/27*Cf*Ca*nf*lqr^2*cD0 - 352/27*Cf*Ca*
      nf*lqr^3*cD0 + 7744/27*Cf*Ca^2*cD3 - 28480/27*Cf*Ca^2*cD2 + 
      124024/81*Cf*Ca^2*cD1 - 594058/729*Cf*Ca^2*cD0 - 980/3*Cf*Ca^2*
      lfr*cD0 + 7120/27*Cf*Ca^2*lfr^2*cD0 - 968/27*Cf*Ca^2*lfr^3*cD0 + 
      3872/9*Cf*Ca^2*lqr*cD2 - 28480/27*Cf*Ca^2*lqr*cD1 + 62012/81*Cf*
      Ca^2*lqr*cD0 + 1936/9*Cf*Ca^2*lqr^2*cD1 - 7120/27*Cf*Ca^2*lqr^2*
      cD0 + 968/27*Cf*Ca^2*lqr^3*cD0 + 1280/9*Cf^2*nf*cD4 - 2560/9*Cf^2
      *nf*cD3 + 1696/9*Cf^2*nf*cD2 - 184/3*Cf^2*nf*cD1 + 842/9*Cf^2*nf*
      cD0 - 1024/9*Cf^2*nf*lfr*cD3 + 1088/3*Cf^2*nf*lfr*cD2 - 416/27*
      Cf^2*nf*lfr*cD1 - 172/9*Cf^2*nf*lfr*cD0 - 64*Cf^2*nf*lfr^2*cD2 - 
      1568/9*Cf^2*nf*lfr^2*cD1 - 56*Cf^2*nf*lfr^2*cD0 + 128/3*Cf^2*nf*
      lfr^3*cD1 + 32*Cf^2*nf*lfr^3*cD0 + 2560/9*Cf^2*nf*lqr*cD3 - 1280/
      3*Cf^2*nf*lqr*cD2 + 3296/27*Cf^2*nf*lqr*cD1 - 92/3*Cf^2*nf*lqr*
      cD0 - 128*Cf^2*nf*lqr*lfr*cD2 + 1984/9*Cf^2*nf*lqr*lfr*cD1 + 176/
      3*Cf^2*nf*lqr*lfr*cD0 - 128/3*Cf^2*nf*lqr*lfr^2*cD1 - 16*Cf^2*nf*
      lqr*lfr^2*cD0 + 192*Cf^2*nf*lqr^2*cD2 - 1280/9*Cf^2*nf*lqr^2*cD1
       - 8/3*Cf^2*nf*lqr^2*cD0 - 128/3*Cf^2*nf*lqr^2*lfr*cD1 - 16*Cf^2*
      nf*lqr^2*lfr*cD0 + 128/3*Cf^2*nf*lqr^3*cD1 - 7040/9*Cf^2*Ca*cD4
       + 17152/9*Cf^2*Ca*cD3 - 10816/9*Cf^2*Ca*cD2 - 544/3*Cf^2*Ca*cD1
       + 6464/27*Cf^2*Ca*cD0 + 5632/9*Cf^2*Ca*lfr*cD3 - 7520/3*Cf^2*Ca*
      lfr*cD2 + 4112/27*Cf^2*Ca*lfr*cD1 + 4048/9*Cf^2*Ca*lfr*cD0 + 352*
      Cf^2*Ca*lfr^2*cD2 + 10160/9*Cf^2*Ca*lfr^2*cD1 + 344*Cf^2*Ca*lfr^2
      *cD0 - 704/3*Cf^2*Ca*lfr^3*cD1 - 176*Cf^2*Ca*lfr^3*cD0 - 14080/9*
      Cf^2*Ca*lqr*cD3 + 8576/3*Cf^2*Ca*lqr*cD2 - 24704/27*Cf^2*Ca*lqr*
      cD1 - 272/3*Cf^2*Ca*lqr*cD0 + 704*Cf^2*Ca*lqr*lfr*cD2 - 13984/9*
      Cf^2*Ca*lqr*lfr*cD1 - 920/3*Cf^2*Ca*lqr*lfr*cD0 + 704/3*Cf^2*Ca*
      lqr*lfr^2*cD1 + 88*Cf^2*Ca*lqr*lfr^2*cD0 - 1056*Cf^2*Ca*lqr^2*cD2
       + 8576/9*Cf^2*Ca*lqr^2*cD1 - 112/3*Cf^2*Ca*lqr^2*cD0 + 704/3*
      Cf^2*Ca*lqr^2*lfr*cD1 + 88*Cf^2*Ca*lqr^2*lfr*cD0 - 704/3*Cf^2*Ca*
      lqr^3*cD1 + 512*Cf^3*cD5 - 512*Cf^3*cD3 + 256*Cf^3*cD1 - 1280*
      Cf^3*lfr*cD4 - 768*Cf^3*lfr*cD3 + 768*Cf^3*lfr*cD2 + 336*Cf^3*lfr
      *cD1 - 128*Cf^3*lfr*cD0 + 1024*Cf^3*lfr^2*cD3 + 1152*Cf^3*lfr^2*
      cD2 + 32*Cf^3*lfr^2*cD1 - 168*Cf^3*lfr^2*cD0 - 256*Cf^3*lfr^3*cD2
       - 384*Cf^3*lfr^3*cD1 - 144*Cf^3*lfr^3*cD0 + 1280*Cf^3*lqr*cD4 - 
      768*Cf^3*lqr*cD2 + 128*Cf^3*lqr*cD0 - 2048*Cf^3*lqr*lfr*cD3 - 
      1152*Cf^3*lqr*lfr*cD2 + 512*Cf^3*lqr*lfr*cD1 + 168*Cf^3*lqr*lfr*
      cD0 + 768*Cf^3*lqr*lfr^2*cD2 + 768*Cf^3*lqr*lfr^2*cD1 + 144*Cf^3*
      lqr*lfr^2*cD0 + 1024*Cf^3*lqr^2*cD3 - 256*Cf^3*lqr^2*cD1 - 768*
      Cf^3*lqr^2*lfr*cD2 - 384*Cf^3*lqr^2*lfr*cD1 + 256*Cf^3*lqr^3*cD2
       + 16/27*delta*Cf*nf^2 + 34/9*delta*Cf*nf^2*lfr + 4/9*delta*Cf*
      nf^2*lfr^2 - 8/9*delta*Cf*nf^2*lfr^3 - 11540/81*delta*Cf*Ca*nf - 
      40*delta*Cf*Ca*nf*lfr - 146/9*delta*Cf*Ca*nf*lfr^2 + 88/9*delta*
      Cf*Ca*nf*lfr^3 + 196/3*delta*Cf*Ca*nf*lqr - 8*delta*Cf*Ca*nf*
      lqr^2 + 68990/81*delta*Cf*Ca^2 + 1657/18*delta*Cf*Ca^2*lfr + 493/
      9*delta*Cf*Ca^2*lfr^2 - 242/9*delta*Cf*Ca^2*lfr^3 - 1180/3*delta*
      Cf*Ca^2*lqr + 44*delta*Cf*Ca^2*lqr^2 - 70/9*delta*Cf^2*nf + 38*
      delta*Cf^2*nf*lfr - 4*delta*Cf^2*nf*lfr^2 + 12*delta*Cf^2*nf*
      lfr^3 + 8/3*delta*Cf^2*nf*lqr - 982/3*delta*Cf^2*Ca - 327/2*delta
      *Cf^2*Ca*lfr + delta*Cf^2*Ca*lfr^2 - 66*delta*Cf^2*Ca*lfr^3 + 388/
      3*delta*Cf^2*Ca*lqr + 72*delta*Cf^2*Ca*lqr*lfr + 1078/3*delta*
      Cf^3 - 113*delta*Cf^3*lfr - 54*delta*Cf^3*lfr^2 - 36*delta*Cf^3*
      lfr^3 - 100*delta*Cf^3*lqr - 384*zeta5*Cf*Ca^2*cD0 + 12288*zeta5*
      Cf^3*cD0 - 8*zeta5*delta*Cf*Ca*nf - 84*zeta5*delta*Cf*Ca^2 - 80*
      zeta5*delta*Cf*Ca^2*lfr + 80*zeta5*delta*Cf*Ca^2*lqr + 5536/9*
      zeta5*delta*Cf^2*nf - 37144/9*zeta5*delta*Cf^2*Ca - 240*zeta5*
      delta*Cf^2*Ca*lfr + 240*zeta5*delta*Cf^2*Ca*lqr + 848*zeta5*delta
      *Cf^3 - 5664*zeta5*delta*Cf^3*lfr + 5664*zeta5*delta*Cf^3*lqr + 
      320/27*zeta3*Cf*nf^2*cD0 - 2480/9*zeta3*Cf*Ca*nf*cD0 + 224/3*
      zeta3*Cf*Ca*nf*lfr*cD0 - 704*zeta3*Cf*Ca^2*cD1 + 40144/27*zeta3*
      Cf*Ca^2*cD0 - 176/3*zeta3*Cf*Ca^2*lfr*cD0 - 352*zeta3*Cf*Ca^2*lqr
      *cD0 + 1280*zeta3*Cf^2*nf*cD1 - 5728/9*zeta3*Cf^2*nf*cD0 - 896/3*
      zeta3*Cf^2*nf*lfr*cD0 + 640*zeta3*Cf^2*nf*lqr*cD0 + 1344*zeta3*
      Cf^2*Ca*cD2 - 5760*zeta3*Cf^2*Ca*cD1 + 32288/9*zeta3*Cf^2*Ca*cD0
       - 512*zeta3*Cf^2*Ca*lfr*cD1 + 2000/3*zeta3*Cf^2*Ca*lfr*cD0 - 192
      *zeta3*Cf^2*Ca*lfr^2*cD0 + 512*zeta3*Cf^2*Ca*lqr*cD1 - 2880*zeta3
      *Cf^2*Ca*lqr*cD0 + 384*zeta3*Cf^2*Ca*lqr*lfr*cD0 - 192*zeta3*Cf^2
      *Ca*lqr^2*cD0 + 10240*zeta3*Cf^3*cD2 - 960*zeta3*Cf^3*cD1 - 1024*
      zeta3*Cf^3*cD0 - 11008*zeta3*Cf^3*lfr*cD1 - 1056*zeta3*Cf^3*lfr*
      cD0 + 2432*zeta3*Cf^3*lfr^2*cD0 + 11008*zeta3*Cf^3*lqr*cD1 - 480*
      zeta3*Cf^3*lqr*cD0 - 4864*zeta3*Cf^3*lqr*lfr*cD0 + 2432*zeta3*
      Cf^3*lqr^2*cD0 - 1120/81*zeta3*delta*Cf*nf^2 + 32/9*zeta3*delta*
      Cf*nf^2*lfr + 64/9*zeta3*delta*Cf*nf^2*lqr + 2552/81*zeta3*delta*
      Cf*Ca*nf - 400/9*zeta3*delta*Cf*Ca*nf*lfr + 16*zeta3*delta*Cf*Ca*
      nf*lfr^2 + 208/9*zeta3*delta*Cf*Ca*nf*lqr - 16*zeta3*delta*Cf*Ca*
      nf*lqr^2 - 14212/81*zeta3*delta*Cf*Ca^2 + 3104/9*zeta3*delta*Cf*
      Ca^2*lfr - 88*zeta3*delta*Cf*Ca^2*lfr^2 - 2576/9*zeta3*delta*Cf*
      Ca^2*lqr + 88*zeta3*delta*Cf*Ca^2*lqr^2 + 4088/9*zeta3*delta*Cf^2
      *nf + 2944/9*zeta3*delta*Cf^2*nf*lfr - 224/3*zeta3*delta*Cf^2*nf*
      lfr^2 - 4528/9*zeta3*delta*Cf^2*nf*lqr - 256/3*zeta3*delta*Cf^2*
      nf*lqr*lfr + 160*zeta3*delta*Cf^2*nf*lqr^2 - 10940/9*zeta3*delta*
      Cf^2*Ca - 22648/9*zeta3*delta*Cf^2*Ca*lfr + 800/3*zeta3*delta*
      Cf^2*Ca*lfr^2 + 27040/9*zeta3*delta*Cf^2*Ca*lqr + 1840/3*zeta3*
      delta*Cf^2*Ca*lqr*lfr - 880*zeta3*delta*Cf^2*Ca*lqr^2 - 1188*
      zeta3*delta*Cf^3 + 928*zeta3*delta*Cf^3*lfr + 1056*zeta3*delta*
      Cf^3*lfr^2 - 512/3*zeta3*delta*Cf^3*lfr^3 - 568*zeta3*delta*Cf^3*
      lqr - 1056*zeta3*delta*Cf^3*lqr*lfr + 512*zeta3*delta*Cf^3*lqr*
      lfr^2 - 512*zeta3*delta*Cf^3*lqr^2*lfr + 512/3*zeta3*delta*Cf^3*
      lqr^3 - 400/3*zeta3^2*delta*Cf*Ca^2 + 3280/3*zeta3^2*delta*Cf^2*
      Ca + 10336/3*zeta3^2*delta*Cf^3 - 256/9*zeta2*Cf*nf^2*cD1 + 640/
      27*zeta2*Cf*nf^2*cD0 - 128/9*zeta2*Cf*nf^2*lqr*cD0 - 128/3*zeta2*
      Cf*Ca*nf*cD2 + 384*zeta2*Cf*Ca*nf*cD1 - 29392/81*zeta2*Cf*Ca*nf*
      cD0 - 320/9*zeta2*Cf*Ca*nf*lfr*cD0 + 32/3*zeta2*Cf*Ca*nf*lfr^2*
      cD0 - 128/3*zeta2*Cf*Ca*nf*lqr*cD1 + 192*zeta2*Cf*Ca*nf*lqr*cD0
       - 32/3*zeta2*Cf*Ca*nf*lqr^2*cD0 + 704/3*zeta2*Cf*Ca^2*cD2 - 
      12032/9*zeta2*Cf*Ca^2*cD1 + 98224/81*zeta2*Cf*Ca^2*cD0 + 2144/9*
      zeta2*Cf*Ca^2*lfr*cD0 - 176/3*zeta2*Cf*Ca^2*lfr^2*cD0 + 704/3*
      zeta2*Cf*Ca^2*lqr*cD1 - 6016/9*zeta2*Cf*Ca^2*lqr*cD0 + 176/3*
      zeta2*Cf*Ca^2*lqr^2*cD0 - 2048/3*zeta2*Cf^2*nf*cD2 + 3200/9*zeta2
      *Cf^2*nf*cD1 - 1504/27*zeta2*Cf^2*nf*cD0 + 1280/3*zeta2*Cf^2*nf*
      lfr*cD1 - 1024/9*zeta2*Cf^2*nf*lfr*cD0 - 64/3*zeta2*Cf^2*nf*lfr^2
      *cD0 - 1792/3*zeta2*Cf^2*nf*lqr*cD1 + 1600/9*zeta2*Cf^2*nf*lqr*
      cD0 + 128*zeta2*Cf^2*nf*lqr*lfr*cD0 - 320/3*zeta2*Cf^2*nf*lqr^2*
      cD0 - 512*zeta2*Cf^2*Ca*cD3 + 11264/3*zeta2*Cf^2*Ca*cD2 - 20864/9
      *zeta2*Cf^2*Ca*cD1 + 6592/27*zeta2*Cf^2*Ca*cD0 + 768*zeta2*Cf^2*
      Ca*lfr*cD2 - 6464/3*zeta2*Cf^2*Ca*lfr*cD1 + 7264/9*zeta2*Cf^2*Ca*
      lfr*cD0 - 256*zeta2*Cf^2*Ca*lfr^2*cD1 + 64/3*zeta2*Cf^2*Ca*lfr^2*
      cD0 - 768*zeta2*Cf^2*Ca*lqr*cD2 + 9856/3*zeta2*Cf^2*Ca*lqr*cD1 - 
      10432/9*zeta2*Cf^2*Ca*lqr*cD0 + 512*zeta2*Cf^2*Ca*lqr*lfr*cD1 - 
      608*zeta2*Cf^2*Ca*lqr*lfr*cD0 - 256*zeta2*Cf^2*Ca*lqr^2*cD1 + 
      1760/3*zeta2*Cf^2*Ca*lqr^2*cD0 - 3072*zeta2*Cf^3*cD3 + 1024*zeta2
      *Cf^3*cD1 + 4608*zeta2*Cf^3*lfr*cD2 + 1152*zeta2*Cf^3*lfr*cD1 - 
      512*zeta2*Cf^3*lfr*cD0 - 2048*zeta2*Cf^3*lfr^2*cD1 - 576*zeta2*
      Cf^3*lfr^2*cD0 + 256*zeta2*Cf^3*lfr^3*cD0 - 4608*zeta2*Cf^3*lqr*
      cD2 - 384*zeta2*Cf^3*lqr*cD1 + 512*zeta2*Cf^3*lqr*cD0 + 4096*
      zeta2*Cf^3*lqr*lfr*cD1 + 768*zeta2*Cf^3*lqr*lfr*cD0 - 768*zeta2*
      Cf^3*lqr*lfr^2*cD0 - 2048*zeta2*Cf^3*lqr^2*cD1 - 192*zeta2*Cf^3*
      lqr^2*cD0 + 768*zeta2*Cf^3*lqr^2*lfr*cD0 - 256*zeta2*Cf^3*lqr^3*
      cD0 - 32/81*zeta2*delta*Cf*nf^2 - 160/27*zeta2*delta*Cf*nf^2*lfr
       + 32/9*zeta2*delta*Cf*nf^2*lfr^2 + 3368/81*zeta2*delta*Cf*Ca*nf
       + 2672/27*zeta2*delta*Cf*Ca*nf*lfr - 352/9*zeta2*delta*Cf*Ca*nf*
      lfr^2 - 16/3*zeta2*delta*Cf*Ca*nf*lqr - 272*zeta2*delta*Cf*Ca^2
       - 8992/27*zeta2*delta*Cf*Ca^2*lfr + 968/9*zeta2*delta*Cf*Ca^2*
      lfr^2 + 160/3*zeta2*delta*Cf*Ca^2*lqr - 2600/27*zeta2*delta*Cf^2*
      nf + 1720/27*zeta2*delta*Cf^2*nf*lfr + 352/9*zeta2*delta*Cf^2*nf*
      lfr^2 - 64/3*zeta2*delta*Cf^2*nf*lfr^3 + 152/27*zeta2*delta*Cf^2*
      nf*lqr - 1280/9*zeta2*delta*Cf^2*nf*lqr*lfr + 64/3*zeta2*delta*
      Cf^2*nf*lqr*lfr^2 + 496/9*zeta2*delta*Cf^2*nf*lqr^2 + 64/3*zeta2*
      delta*Cf^2*nf*lqr^2*lfr - 64/3*zeta2*delta*Cf^2*nf*lqr^3 + 22106/
      27*zeta2*delta*Cf^2*Ca - 7780/27*zeta2*delta*Cf^2*Ca*lfr - 2704/9
      *zeta2*delta*Cf^2*Ca*lfr^2 + 352/3*zeta2*delta*Cf^2*Ca*lfr^3 - 
      3380/27*zeta2*delta*Cf^2*Ca*lqr + 8576/9*zeta2*delta*Cf^2*Ca*lqr*
      lfr - 352/3*zeta2*delta*Cf^2*Ca*lqr*lfr^2 - 3496/9*zeta2*delta*
      Cf^2*Ca*lqr^2 - 352/3*zeta2*delta*Cf^2*Ca*lqr^2*lfr + 352/3*zeta2
      *delta*Cf^2*Ca*lqr^3 - 550/3*zeta2*delta*Cf^3 - 156*zeta2*delta*
      Cf^3*lfr + 128*zeta2*delta*Cf^3*lfr^2 + 192*zeta2*delta*Cf^3*
      lfr^3 + 132*zeta2*delta*Cf^3*lqr - 112*zeta2*delta*Cf^3*lqr*lfr
       - 384*zeta2*delta*Cf^3*lqr*lfr^2 + 128*zeta2*delta*Cf^3*lqr^2 + 
      192*zeta2*delta*Cf^3*lqr^2*lfr - 352/3*zeta2*zeta3*Cf*Ca^2*cD0 - 
      1472*zeta2*zeta3*Cf^2*Ca*cD0 - 6144*zeta2*zeta3*Cf^3*cD0 + 208/3*
      zeta2*zeta3*delta*Cf*Ca*nf - 1064/3*zeta2*zeta3*delta*Cf*Ca^2 - 
      5504/9*zeta2*zeta3*delta*Cf^2*nf + 27872/9*zeta2*zeta3*delta*Cf^2
      *Ca + 1120*zeta2*zeta3*delta*Cf^2*Ca*lfr - 1120*zeta2*zeta3*delta
      *Cf^2*Ca*lqr - 64*zeta2*zeta3*delta*Cf^3 + 2752*zeta2*zeta3*delta
      *Cf^3*lfr - 2752*zeta2*zeta3*delta*Cf^3*lqr + 736/15*zeta2^2*Cf*
      Ca*nf*cD0 + 704/5*zeta2^2*Cf*Ca^2*cD1 - 2992/15*zeta2^2*Cf*Ca^2*
      cD0 - 352/5*zeta2^2*Cf*Ca^2*lfr*cD0 + 352/5*zeta2^2*Cf*Ca^2*lqr*
      cD0 - 1472/15*zeta2^2*Cf^2*nf*cD0 + 3648/5*zeta2^2*Cf^2*Ca*cD1 + 
      1408/3*zeta2^2*Cf^2*Ca*cD0 - 1824/5*zeta2^2*Cf^2*Ca*lfr*cD0 + 
      1824/5*zeta2^2*Cf^2*Ca*lqr*cD0 - 14208/5*zeta2^2*Cf^3*cD1 + 7104/
      5*zeta2^2*Cf^3*lfr*cD0 - 7104/5*zeta2^2*Cf^3*lqr*cD0 + 128/27*
      zeta2^2*delta*Cf*nf^2 - 6728/135*zeta2^2*delta*Cf*Ca*nf - 8/5*
      zeta2^2*delta*Cf*Ca*nf*lfr - 8/5*zeta2^2*delta*Cf*Ca*nf*lqr + 
      2528/27*zeta2^2*delta*Cf*Ca^2 + 4*zeta2^2*delta*Cf*Ca^2*lfr + 68/
      5*zeta2^2*delta*Cf*Ca^2*lqr + 12152/135*zeta2^2*delta*Cf^2*nf - 
      16/3*zeta2^2*delta*Cf^2*nf*lfr + 112/15*zeta2^2*delta*Cf^2*nf*lqr
       - 62468/135*zeta2^2*delta*Cf^2*Ca + 16/3*zeta2^2*delta*Cf^2*Ca*
      lfr + 128*zeta2^2*delta*Cf^2*Ca*lfr^2 - 8/3*zeta2^2*delta*Cf^2*Ca
      *lqr - 256*zeta2^2*delta*Cf^2*Ca*lqr*lfr + 128*zeta2^2*delta*Cf^2
      *Ca*lqr^2 + 152/5*zeta2^2*delta*Cf^3 + 336/5*zeta2^2*delta*Cf^3*
      lfr - 1792/5*zeta2^2*delta*Cf^3*lfr^2 - 384/5*zeta2^2*delta*Cf^3*
      lqr + 3584/5*zeta2^2*delta*Cf^3*lqr*lfr - 1792/5*zeta2^2*delta*
      Cf^3*lqr^2 + 13264/315*zeta2^3*delta*Cf*Ca^2 - 20816/315*zeta2^3*
      delta*Cf^2*Ca - 184736/315*zeta2^3*delta*Cf^3 ),



DeltabSV4 -> ( 768*cD0*nfdFF + 4*cD0*nfdFF*b4qdFF - 2*cD0*dFA*f4qdFA + 256/27*Cf*
      nf^3*cD4 - 2560/81*Cf*nf^3*cD3 + 3200/81*Cf*nf^3*cD2 - 16000/729*
      Cf*nf^3*cD1 + 10432/2187*Cf*nf^3*cD0 + 64/81*Cf*nf^3*lfr*cD0 + 32/
      27*Cf*nf^3*lfr^2*cD0 + 320/81*Cf*nf^3*lfr^3*cD0 - 16/27*Cf*nf^3*
      lfr^4*cD0 + 512/27*Cf*nf^3*lqr*cD3 - 1280/27*Cf*nf^3*lqr*cD2 + 
      3200/81*Cf*nf^3*lqr*cD1 - 8000/729*Cf*nf^3*lqr*cD0 + 128/9*Cf*
      nf^3*lqr^2*cD2 - 640/27*Cf*nf^3*lqr^2*cD1 + 800/81*Cf*nf^3*lqr^2*
      cD0 + 128/27*Cf*nf^3*lqr^3*cD1 - 320/81*Cf*nf^3*lqr^3*cD0 + 16/27
      *Cf*nf^3*lqr^4*cD0 - 1408/9*Cf*Ca*nf^2*cD4 + 18304/27*Cf*Ca*nf^2*
      cD3 - 31576/27*Cf*Ca*nf^2*cD2 + 232180/243*Cf*Ca*nf^2*cD1 - 
      898033/2916*Cf*Ca*nf^2*cD0 - 1846/81*Cf*Ca*nf^2*lfr*cD0 + 818/9*
      Cf*Ca*nf^2*lfr^2*cD0 - 2288/27*Cf*Ca*nf^2*lfr^3*cD0 + 88/9*Cf*Ca*
      nf^2*lfr^4*cD0 - 2816/9*Cf*Ca*nf^2*lqr*cD3 + 9152/9*Cf*Ca*nf^2*
      lqr*cD2 - 31576/27*Cf*Ca*nf^2*lqr*cD1 + 116090/243*Cf*Ca*nf^2*lqr
      *cD0 - 704/3*Cf*Ca*nf^2*lqr^2*cD2 + 4576/9*Cf*Ca*nf^2*lqr^2*cD1
       - 7894/27*Cf*Ca*nf^2*lqr^2*cD0 - 704/9*Cf*Ca*nf^2*lqr^3*cD1 + 
      2288/27*Cf*Ca*nf^2*lqr^3*cD0 - 88/9*Cf*Ca*nf^2*lqr^4*cD0 + 7744/9
      *Cf*Ca^2*nf*cD4 - 117184/27*Cf*Ca^2*nf*cD3 + 82216/9*Cf*Ca^2*nf*
      cD2 - 2285548/243*Cf*Ca^2*nf*cD1 + 10761379/2916*Cf*Ca^2*nf*cD0
       - 2*Cf*Ca^2*nf*cD0*b4qnfCf2Ca - Cf*Ca^2*nf*cD0*b4qnfCf3 - 1/12*
      Cf*Ca^2*nf*cD0*b4qdFF + 48274/81*Cf*Ca^2*nf*lfr*cD0 - 3214/3*Cf*
      Ca^2*nf*lfr^2*cD0 + 14648/27*Cf*Ca^2*nf*lfr^3*cD0 - 484/9*Cf*Ca^2
      *nf*lfr^4*cD0 + 15488/9*Cf*Ca^2*nf*lqr*cD3 - 58592/9*Cf*Ca^2*nf*
      lqr*cD2 + 82216/9*Cf*Ca^2*nf*lqr*cD1 - 1142774/243*Cf*Ca^2*nf*lqr
      *cD0 + 3872/3*Cf*Ca^2*nf*lqr^2*cD2 - 29296/9*Cf*Ca^2*nf*lqr^2*cD1
       + 20554/9*Cf*Ca^2*nf*lqr^2*cD0 + 3872/9*Cf*Ca^2*nf*lqr^3*cD1 - 
      14648/27*Cf*Ca^2*nf*lqr^3*cD0 + 484/9*Cf*Ca^2*nf*lqr^4*cD0 - 
      42592/27*Cf*Ca^3*cD4 + 698368/81*Cf*Ca^3*cD3 - 1651520/81*Cf*Ca^3
      *cD2 + 18081268/729*Cf*Ca^3*cD1 - 28325071/2187*Cf*Ca^3*cD0 + 1/
      12*Cf*Ca^3*cD0*f4qdFA - 168556/81*Cf*Ca^3*lfr*cD0 + 72448/27*Cf*
      Ca^3*lfr^2*cD0 - 87296/81*Cf*Ca^3*lfr^3*cD0 + 2662/27*Cf*Ca^3*
      lfr^4*cD0 - 85184/27*Cf*Ca^3*lqr*cD3 + 349184/27*Cf*Ca^3*lqr*cD2
       - 1651520/81*Cf*Ca^3*lqr*cD1 + 9040634/729*Cf*Ca^3*lqr*cD0 - 
      21296/9*Cf*Ca^3*lqr^2*cD2 + 174592/27*Cf*Ca^3*lqr^2*cD1 - 412880/
      81*Cf*Ca^3*lqr^2*cD0 - 21296/27*Cf*Ca^3*lqr^3*cD1 + 87296/81*Cf*
      Ca^3*lqr^3*cD0 - 2662/27*Cf*Ca^3*lqr^4*cD0 + 4096/27*Cf^2*nf^2*
      cD5 - 12800/27*Cf^2*nf^2*cD4 + 151936/243*Cf^2*nf^2*cD3 - 151424/
      243*Cf^2*nf^2*cD2 + 492040/729*Cf^2*nf^2*cD1 - 309953/729*Cf^2*
      nf^2*cD0 - 2560/27*Cf^2*nf^2*lfr*cD4 + 8704/27*Cf^2*nf^2*lfr*cD3
       - 8000/27*Cf^2*nf^2*lfr*cD2 + 115936/729*Cf^2*nf^2*lfr*cD1 - 
      5968/243*Cf^2*nf^2*lfr*cD0 - 1024/27*Cf^2*nf^2*lfr^2*cD3 + 192*
      Cf^2*nf^2*lfr^2*cD2 + 4736/81*Cf^2*nf^2*lfr^2*cD1 + 592/27*Cf^2*
      nf^2*lfr^2*cD0 - 256/9*Cf^2*nf^2*lfr^3*cD2 - 1408/9*Cf^2*nf^2*
      lfr^3*cD1 - 1696/27*Cf^2*nf^2*lfr^3*cD0 + 704/27*Cf^2*nf^2*lfr^4*
      cD1 + 176/9*Cf^2*nf^2*lfr^4*cD0 + 10240/27*Cf^2*nf^2*lqr*cD4 - 
      25600/27*Cf^2*nf^2*lqr*cD3 + 24128/27*Cf^2*nf^2*lqr*cD2 - 370816/
      729*Cf^2*nf^2*lqr*cD1 + 24548/81*Cf^2*nf^2*lqr*cD0 - 4096/27*Cf^2
      *nf^2*lqr*lfr*cD3 + 1024/3*Cf^2*nf^2*lqr*lfr*cD2 - 11968/81*Cf^2*
      nf^2*lqr*lfr*cD1 - 944/27*Cf^2*nf^2*lqr*lfr*cD0 - 128/3*Cf^2*nf^2
      *lqr*lfr^2*cD2 + 1088/9*Cf^2*nf^2*lqr*lfr^2*cD1 + 64/3*Cf^2*nf^2*
      lqr*lfr^2*cD0 - 512/27*Cf^2*nf^2*lqr*lfr^3*cD1 - 64/9*Cf^2*nf^2*
      lqr*lfr^3*cD0 + 9728/27*Cf^2*nf^2*lqr^2*cD3 - 640*Cf^2*nf^2*lqr^2
      *cD2 + 24800/81*Cf^2*nf^2*lqr^2*cD1 - 1888/27*Cf^2*nf^2*lqr^2*cD0
       - 256/3*Cf^2*nf^2*lqr^2*lfr*cD2 + 896/9*Cf^2*nf^2*lqr^2*lfr*cD1
       + 112/3*Cf^2*nf^2*lqr^2*lfr*cD0 - 128/9*Cf^2*nf^2*lqr^2*lfr^2*
      cD1 - 16/3*Cf^2*nf^2*lqr^2*lfr^2*cD0 + 1408/9*Cf^2*nf^2*lqr^3*cD2
       - 1280/9*Cf^2*nf^2*lqr^3*cD1 + 112/27*Cf^2*nf^2*lqr^3*cD0 - 512/
      27*Cf^2*nf^2*lqr^3*lfr*cD1 - 64/9*Cf^2*nf^2*lqr^3*lfr*cD0 + 704/
      27*Cf^2*nf^2*lqr^4*cD1 - 45056/27*Cf^2*Ca*nf*cD5 + 175360/27*Cf^2
      *Ca*nf*cD4 - 2447936/243*Cf^2*Ca*nf*cD3 + 2004352/243*Cf^2*Ca*nf*
      cD2 - 4974308/729*Cf^2*Ca*nf*cD1 + 5590667/1458*Cf^2*Ca*nf*cD0 + 
      4*Cf^2*Ca*nf*cD0*b4qnfCf2Ca + 28160/27*Cf^2*Ca*nf*lfr*cD4 - 
      123392/27*Cf^2*Ca*nf*lfr*cD3 + 198976/27*Cf^2*Ca*nf*lfr*cD2 - 
      2063264/729*Cf^2*Ca*nf*lfr*cD1 + 176516/243*Cf^2*Ca*nf*lfr*cD0 + 
      11264/27*Cf^2*Ca*nf*lfr^2*cD3 - 2688*Cf^2*Ca*nf*lfr^2*cD2 - 
      176608/81*Cf^2*Ca*nf*lfr^2*cD1 - 5192/27*Cf^2*Ca*nf*lfr^2*cD0 + 
      2816/9*Cf^2*Ca*nf*lfr^3*cD2 + 18944/9*Cf^2*Ca*nf*lfr^3*cD1 + 
      23816/27*Cf^2*Ca*nf*lfr^3*cD0 - 7744/27*Cf^2*Ca*nf*lfr^4*cD1 - 
      1936/9*Cf^2*Ca*nf*lfr^4*cD0 - 112640/27*Cf^2*Ca*nf*lqr*cD4 + 
      350720/27*Cf^2*Ca*nf*lqr*cD3 - 396256/27*Cf^2*Ca*nf*lqr*cD2 + 
      5180576/729*Cf^2*Ca*nf*lqr*cD1 - 81398/27*Cf^2*Ca*nf*lqr*cD0 + 
      45056/27*Cf^2*Ca*nf*lqr*lfr*cD3 - 14720/3*Cf^2*Ca*nf*lqr*lfr*cD2
       + 339776/81*Cf^2*Ca*nf*lqr*lfr*cD1 + 9616/27*Cf^2*Ca*nf*lqr*lfr*
      cD0 + 1408/3*Cf^2*Ca*nf*lqr*lfr^2*cD2 - 15424/9*Cf^2*Ca*nf*lqr*
      lfr^2*cD1 - 944/3*Cf^2*Ca*nf*lqr*lfr^2*cD0 + 5632/27*Cf^2*Ca*nf*
      lqr*lfr^3*cD1 + 704/9*Cf^2*Ca*nf*lqr*lfr^3*cD0 - 107008/27*Cf^2*
      Ca*nf*lqr^2*cD3 + 8768*Cf^2*Ca*nf*lqr^2*cD2 - 413008/81*Cf^2*Ca*
      nf*lqr^2*cD1 + 24056/27*Cf^2*Ca*nf*lqr^2*cD0 + 2816/3*Cf^2*Ca*nf*
      lqr^2*lfr*cD2 - 13312/9*Cf^2*Ca*nf*lqr^2*lfr*cD1 - 1424/3*Cf^2*Ca
      *nf*lqr^2*lfr*cD0 + 1408/9*Cf^2*Ca*nf*lqr^2*lfr^2*cD1 + 176/3*
      Cf^2*Ca*nf*lqr^2*lfr^2*cD0 - 15488/9*Cf^2*Ca*nf*lqr^3*cD2 + 17536/
      9*Cf^2*Ca*nf*lqr^3*cD1 - 2504/27*Cf^2*Ca*nf*lqr^3*cD0 + 5632/27*
      Cf^2*Ca*nf*lqr^3*lfr*cD1 + 704/9*Cf^2*Ca*nf*lqr^3*lfr*cD0 - 7744/
      27*Cf^2*Ca*nf*lqr^4*cD1 + 123904/27*Cf^2*Ca^2*cD5 - 536960/27*
      Cf^2*Ca^2*cD4 + 8535808/243*Cf^2*Ca^2*cD3 - 6588656/243*Cf^2*Ca^2
      *cD2 + 9682720/729*Cf^2*Ca^2*cD1 + 1571464/729*Cf^2*Ca^2*cD0 - 
      77440/27*Cf^2*Ca^2*lfr*cD4 + 383104/27*Cf^2*Ca^2*lfr*cD3 - 815216/
      27*Cf^2*Ca^2*lfr*cD2 + 8586376/729*Cf^2*Ca^2*lfr*cD1 - 334636/243
      *Cf^2*Ca^2*lfr*cD0 - 30976/27*Cf^2*Ca^2*lfr^2*cD3 + 8304*Cf^2*
      Ca^2*lfr^2*cD2 + 745568/81*Cf^2*Ca^2*lfr^2*cD1 + 3196/27*Cf^2*
      Ca^2*lfr^2*cD0 - 7744/9*Cf^2*Ca^2*lfr^3*cD2 - 57568/9*Cf^2*Ca^2*
      lfr^3*cD1 - 70612/27*Cf^2*Ca^2*lfr^3*cD0 + 21296/27*Cf^2*Ca^2*
      lfr^4*cD1 + 5324/9*Cf^2*Ca^2*lfr^4*cD0 + 309760/27*Cf^2*Ca^2*lqr*
      cD4 - 1073920/27*Cf^2*Ca^2*lqr*cD3 + 1394240/27*Cf^2*Ca^2*lqr*cD2
       - 18044800/729*Cf^2*Ca^2*lqr*cD1 + 451024/81*Cf^2*Ca^2*lqr*cD0
       - 123904/27*Cf^2*Ca^2*lqr*lfr*cD3 + 45952/3*Cf^2*Ca^2*lqr*lfr*
      cD2 - 1450576/81*Cf^2*Ca^2*lqr*lfr*cD1 - 8996/27*Cf^2*Ca^2*lqr*
      lfr*cD0 - 3872/3*Cf^2*Ca^2*lqr*lfr^2*cD2 + 47888/9*Cf^2*Ca^2*lqr*
      lfr^2*cD1 + 2752/3*Cf^2*Ca^2*lqr*lfr^2*cD0 - 15488/27*Cf^2*Ca^2*
      lqr*lfr^3*cD1 - 1936/9*Cf^2*Ca^2*lqr*lfr^3*cD0 + 294272/27*Cf^2*
      Ca^2*lqr^2*cD3 - 26848*Cf^2*Ca^2*lqr^2*cD2 + 1466048/81*Cf^2*Ca^2
      *lqr^2*cD1 - 83080/27*Cf^2*Ca^2*lqr^2*cD0 - 7744/3*Cf^2*Ca^2*
      lqr^2*lfr*cD2 + 42080/9*Cf^2*Ca^2*lqr^2*lfr*cD1 + 3940/3*Cf^2*
      Ca^2*lqr^2*lfr*cD0 - 3872/9*Cf^2*Ca^2*lqr^2*lfr^2*cD1 - 484/3*
      Cf^2*Ca^2*lqr^2*lfr^2*cD0 + 42592/9*Cf^2*Ca^2*lqr^3*cD2 - 53696/9
      *Cf^2*Ca^2*lqr^3*cD1 + 10384/27*Cf^2*Ca^2*lqr^3*cD0 - 15488/27*
      Cf^2*Ca^2*lqr^3*lfr*cD1 - 1936/9*Cf^2*Ca^2*lqr^3*lfr*cD0 + 21296/
      27*Cf^2*Ca^2*lqr^4*cD1 + 7168/9*Cf^3*nf*cD6 - 5120/3*Cf^3*nf*cD5
       + 32000/27*Cf^3*nf*cD4 - 9856/9*Cf^3*nf*cD3 + 2272*Cf^3*nf*cD2
       + 432*Cf^3*nf*cD1 - 48157/54*Cf^3*nf*cD0 + 4*Cf^3*nf*cD0*
      b4qnfCf3 - 4096/3*Cf^3*nf*lfr*cD5 + 10240/3*Cf^3*nf*lfr*cD4 - 
      5888/27*Cf^3*nf*lfr*cD3 + 480*Cf^3*nf*lfr*cD2 - 3440/9*Cf^3*nf*
      lfr*cD1 - 7220/9*Cf^3*nf*lfr*cD0 + 1280/9*Cf^3*nf*lfr^2*cD4 - 
      8960/3*Cf^3*nf*lfr^2*cD3 - 14720/9*Cf^3*nf*lfr^2*cD2 - 1216/9*
      Cf^3*nf*lfr^2*cD1 - 1244/3*Cf^3*nf*lfr^2*cD0 + 2048/3*Cf^3*nf*
      lfr^3*cD3 + 4864/3*Cf^3*nf*lfr^3*cD2 + 3136/3*Cf^3*nf*lfr^3*cD1
       + 184*Cf^3*nf*lfr^3*cD0 - 256*Cf^3*nf*lfr^4*cD2 - 384*Cf^3*nf*
      lfr^4*cD1 - 144*Cf^3*nf*lfr^4*cD0 + 7168/3*Cf^3*nf*lqr*cD5 - 
      12800/3*Cf^3*nf*lqr*cD4 + 49664/27*Cf^3*nf*lqr*cD3 - 4928/3*Cf^3*
      nf*lqr*cD2 + 14096/9*Cf^3*nf*lqr*cD1 + 216*Cf^3*nf*lqr*cD0 - 
      25600/9*Cf^3*nf*lqr*lfr*cD4 + 5120*Cf^3*nf*lqr*lfr*cD3 + 11008/9*
      Cf^3*nf*lqr*lfr*cD2 + 992/3*Cf^3*nf*lqr*lfr*cD1 + 536*Cf^3*nf*lqr
      *lfr*cD0 - 2176*Cf^3*nf*lqr*lfr^2*cD2 - 4672/3*Cf^3*nf*lqr*lfr^2*
      cD1 - 192*Cf^3*nf*lqr*lfr^2*cD0 + 512*Cf^3*nf*lqr*lfr^3*cD2 + 512
      *Cf^3*nf*lqr*lfr^3*cD1 + 96*Cf^3*nf*lqr*lfr^3*cD0 + 24320/9*Cf^3*
      nf*lqr^2*cD4 - 10240/3*Cf^3*nf*lqr^2*cD3 + 5440/9*Cf^3*nf*lqr^2*
      cD2 - 4928/9*Cf^3*nf*lqr^2*cD1 + 28*Cf^3*nf*lqr^2*cD0 - 2048*Cf^3
      *nf*lqr^2*lfr*cD3 + 1408*Cf^3*nf*lqr^2*lfr*cD2 + 2816/3*Cf^3*nf*
      lqr^2*lfr*cD1 + 8*Cf^3*nf*lqr^2*lfr*cD0 + 128*Cf^3*nf*lqr^2*lfr^2
      *cD1 + 48*Cf^3*nf*lqr^2*lfr^2*cD0 + 4096/3*Cf^3*nf*lqr^3*cD3 - 
      2560/3*Cf^3*nf*lqr^3*cD2 - 128/3*Cf^3*nf*lqr^3*cD1 - 512*Cf^3*nf*
      lqr^3*lfr*cD2 - 256*Cf^3*nf*lqr^3*lfr*cD1 + 256*Cf^3*nf*lqr^4*cD2
       - 39424/9*Cf^3*Ca*cD6 + 34304/3*Cf^3*Ca*cD5 - 174080/27*Cf^3*Ca*
      cD4 - 47360/9*Cf^3*Ca*cD3 + 43264/9*Cf^3*Ca*cD2 - 29984/9*Cf^3*Ca
      *cD1 - 25856/27*Cf^3*Ca*cD0 + 22528/3*Cf^3*Ca*lfr*cD5 - 71680/3*
      Cf^3*Ca*lfr*cD4 + 17792/27*Cf^3*Ca*lfr*cD3 + 15280*Cf^3*Ca*lfr*
      cD2 - 106520/27*Cf^3*Ca*lfr*cD1 + 3680/9*Cf^3*Ca*lfr*cD0 - 7040/9
      *Cf^3*Ca*lfr^2*cD4 + 61568/3*Cf^3*Ca*lfr^2*cD3 + 90272/9*Cf^3*Ca*
      lfr^2*cD2 - 55952/9*Cf^3*Ca*lfr^2*cD1 - 2356/3*Cf^3*Ca*lfr^2*cD0
       - 11264/3*Cf^3*Ca*lfr^3*cD3 - 29824/3*Cf^3*Ca*lfr^3*cD2 - 18592/
      3*Cf^3*Ca*lfr^3*cD1 - 772*Cf^3*Ca*lfr^3*cD0 + 1408*Cf^3*Ca*lfr^4*
      cD2 + 2112*Cf^3*Ca*lfr^4*cD1 + 792*Cf^3*Ca*lfr^4*cD0 - 39424/3*
      Cf^3*Ca*lqr*cD5 + 85760/3*Cf^3*Ca*lqr*cD4 - 286208/27*Cf^3*Ca*lqr
      *cD3 - 23680/3*Cf^3*Ca*lqr*cD2 + 133952/27*Cf^3*Ca*lqr*cD1 - 
      14992/9*Cf^3*Ca*lqr*cD0 + 140800/9*Cf^3*Ca*lqr*lfr*cD4 - 36352*
      Cf^3*Ca*lqr*lfr*cD3 - 65344/9*Cf^3*Ca*lqr*lfr*cD2 + 10928*Cf^3*Ca
      *lqr*lfr*cD1 - 1092*Cf^3*Ca*lqr*lfr*cD0 + 15040*Cf^3*Ca*lqr*lfr^2
      *cD2 + 28192/3*Cf^3*Ca*lqr*lfr^2*cD1 + 504*Cf^3*Ca*lqr*lfr^2*cD0
       - 2816*Cf^3*Ca*lqr*lfr^3*cD2 - 2816*Cf^3*Ca*lqr*lfr^3*cD1 - 528*
      Cf^3*Ca*lqr*lfr^3*cD0 - 133760/9*Cf^3*Ca*lqr^2*cD4 + 68608/3*Cf^3
      *Ca*lqr^2*cD3 - 34432/9*Cf^3*Ca*lqr^2*cD2 - 23680/9*Cf^3*Ca*lqr^2
      *cD1 + 800*Cf^3*Ca*lqr^2*cD0 + 11264*Cf^3*Ca*lqr^2*lfr*cD3 - 
      10816*Cf^3*Ca*lqr^2*lfr*cD2 - 16448/3*Cf^3*Ca*lqr^2*lfr*cD1 + 268
      *Cf^3*Ca*lqr^2*lfr*cD0 - 704*Cf^3*Ca*lqr^2*lfr^2*cD1 - 264*Cf^3*
      Ca*lqr^2*lfr^2*cD0 - 22528/3*Cf^3*Ca*lqr^3*cD3 + 17152/3*Cf^3*Ca*
      lqr^3*cD2 + 512/3*Cf^3*Ca*lqr^3*cD1 + 2816*Cf^3*Ca*lqr^3*lfr*cD2
       + 1408*Cf^3*Ca*lqr^3*lfr*cD1 - 1408*Cf^3*Ca*lqr^4*cD2 + 4096/3*
      Cf^4*cD7 - 2048*Cf^4*cD5 + 2048*Cf^4*cD3 + 17248/3*Cf^4*cD1 - 
      14336/3*Cf^4*lfr*cD6 - 3072*Cf^4*lfr*cD5 + 5120*Cf^4*lfr*cD4 + 
      2688*Cf^4*lfr*cD3 - 3072*Cf^4*lfr*cD2 - 1808*Cf^4*lfr*cD1 - 8624/
      3*Cf^4*lfr*cD0 + 6144*Cf^4*lfr^2*cD5 + 7680*Cf^4*lfr^2*cD4 - 1792
      *Cf^4*lfr^2*cD3 - 4032*Cf^4*lfr^2*cD2 + 160*Cf^4*lfr^2*cD1 + 904*
      Cf^4*lfr^2*cD0 - 10240/3*Cf^4*lfr^3*cD4 - 6144*Cf^4*lfr^3*cD3 - 
      2432*Cf^4*lfr^3*cD2 + 768*Cf^4*lfr^3*cD1 + 432*Cf^4*lfr^3*cD0 + 
      2048/3*Cf^4*lfr^4*cD3 + 1536*Cf^4*lfr^4*cD2 + 1152*Cf^4*lfr^4*cD1
       + 288*Cf^4*lfr^4*cD0 + 14336/3*Cf^4*lqr*cD6 - 5120*Cf^4*lqr*cD4
       + 3072*Cf^4*lqr*cD2 - 1600*Cf^4*lqr*cD1 + 8624/3*Cf^4*lqr*cD0 - 
      12288*Cf^4*lqr*lfr*cD5 - 7680*Cf^4*lqr*lfr*cD4 + 8192*Cf^4*lqr*
      lfr*cD3 + 4032*Cf^4*lqr*lfr*cD2 - 2048*Cf^4*lqr*lfr*cD1 - 104*
      Cf^4*lqr*lfr*cD0 + 10240*Cf^4*lqr*lfr^2*cD4 + 12288*Cf^4*lqr*
      lfr^2*cD3 + 384*Cf^4*lqr*lfr^2*cD2 - 2688*Cf^4*lqr*lfr^2*cD1 - 
      432*Cf^4*lqr*lfr^2*cD0 - 8192/3*Cf^4*lqr*lfr^3*cD3 - 4608*Cf^4*
      lqr*lfr^3*cD2 - 2304*Cf^4*lqr*lfr^3*cD1 - 288*Cf^4*lqr*lfr^3*cD0
       + 6144*Cf^4*lqr^2*cD5 - 4096*Cf^4*lqr^2*cD3 + 1024*Cf^4*lqr^2*
      cD1 - 800*Cf^4*lqr^2*cD0 - 10240*Cf^4*lqr^2*lfr*cD4 - 6144*Cf^4*
      lqr^2*lfr*cD3 + 3072*Cf^4*lqr^2*lfr*cD2 + 1344*Cf^4*lqr^2*lfr*cD1
       + 4096*Cf^4*lqr^2*lfr^2*cD3 + 4608*Cf^4*lqr^2*lfr^2*cD2 + 1152*
      Cf^4*lqr^2*lfr^2*cD1 + 10240/3*Cf^4*lqr^3*cD4 - 1024*Cf^4*lqr^3*
      cD2 - 8192/3*Cf^4*lqr^3*lfr*cD3 - 1536*Cf^4*lqr^3*lfr*cD2 + 2048/
      3*Cf^4*lqr^4*cD3 + 1/2*delta*Xb2 - 2*delta*lfr*nfdFF*b4qdFF - 2*
      delta*lfr*dFA*b4qdFA + 2*delta*lqr*nfdFF*b4qdFF + 2*delta*lqr*dFA
      *b4qdFA + 1/2*delta*nf*Xb1 - 1160/729*delta*Cf*nf^3 + 262/81*
      delta*Cf*nf^3*lfr + 34/9*delta*Cf*nf^3*lfr^2 + 8/27*delta*Cf*nf^3
      *lfr^3 - 4/9*delta*Cf*nf^3*lfr^4 - 166/81*delta*Cf*nf^3*lqr + 
      198202909/419904*delta*Cf*Ca*nf^2 + 193/27*delta*Cf*Ca*nf^2*lfr
       - 325/6*delta*Cf*Ca*nf^2*lfr^2 - 152/9*delta*Cf*Ca*nf^2*lfr^3 + 
      22/3*delta*Cf*Ca*nf^2*lfr^4 - 23233/81*delta*Cf*Ca*nf^2*lqr + 196/
      3*delta*Cf*Ca*nf^2*lqr^2 - 16/3*delta*Cf*Ca*nf^2*lqr^3 + 22761154/
      6561*delta*Cf*Ca^2*nf - 706/3*delta*Cf*Ca^2*nf*lfr + delta*Cf*
      Ca^2*nf*lfr*b4qnfCf2Ca + 1/2*delta*Cf*Ca^2*nf*lfr*b4qnfCf3 + 1/24
      *delta*Cf*Ca^2*nf*lfr*b4qdFF + 207*delta*Cf*Ca^2*nf*lfr^2 + 1220/
      9*delta*Cf*Ca^2*nf*lfr^3 - 121/3*delta*Cf*Ca^2*nf*lfr^4 + 283820/
      81*delta*Cf*Ca^2*nf*lqr - delta*Cf*Ca^2*nf*lqr*b4qnfCf2Ca - 1/2*
      delta*Cf*Ca^2*nf*lqr*b4qnfCf3 - 1/24*delta*Cf*Ca^2*nf*lqr*b4qdFF
       - 2378/3*delta*Cf*Ca^2*nf*lqr^2 + 176/3*delta*Cf*Ca^2*nf*lqr^3
       - 634801943/26244*delta*Cf*Ca^3 + 1379569/2592*delta*Cf*Ca^3*lfr
       + 1/12*delta*Cf*Ca^3*lfr*b4qdFA + delta*Cf*Ca^3*lfr*b4qCf2Ca2 + 
      1/2*delta*Cf*Ca^3*lfr*b4qCf3Ca + 1/4*delta*Cf*Ca^3*lfr*b4qCf4 - 
      10201/36*delta*Cf*Ca^3*lfr^2 - 7667/27*delta*Cf*Ca^3*lfr^3 + 1331/
      18*delta*Cf*Ca^3*lfr^4 - 970339/96*delta*Cf*Ca^3*lqr - 1/12*delta
      *Cf*Ca^3*lqr*b4qdFA - delta*Cf*Ca^3*lqr*b4qCf2Ca2 - 1/2*delta*Cf*
      Ca^3*lqr*b4qCf3Ca - 1/4*delta*Cf*Ca^3*lqr*b4qCf4 + 6898/3*delta*
      Cf*Ca^3*lqr^2 - 484/3*delta*Cf*Ca^3*lqr^3 - 1341097/5832*delta*
      Cf^2*nf^2 - 112/27*delta*Cf^2*nf^2*lfr + 25*delta*Cf^2*nf^2*lfr^2
       - 76/9*delta*Cf^2*nf^2*lfr^3 + 22/3*delta*Cf^2*nf^2*lfr^4 - 376/
      27*delta*Cf^2*nf^2*lqr + 8/3*delta*Cf^2*nf^2*lqr^2 + 893866105/
      236196*delta*Cf^2*Ca*nf + 27596/27*delta*Cf^2*Ca*nf*lfr - 2*delta
      *Cf^2*Ca*nf*lfr*b4qnfCf2Ca - 110*delta*Cf^2*Ca*nf*lfr^2 + 1154/9*
      delta*Cf^2*Ca*nf*lfr^3 - 242/3*delta*Cf^2*Ca*nf*lfr^4 - 5860/9*
      delta*Cf^2*Ca*nf*lqr + 2*delta*Cf^2*Ca*nf*lqr*b4qnfCf2Ca - 400*
      delta*Cf^2*Ca*nf*lqr*lfr + 24*delta*Cf^2*Ca*nf*lqr*lfr^2 + 224/3*
      delta*Cf^2*Ca*nf*lqr^2 + 48*delta*Cf^2*Ca*nf*lqr^2*lfr + 
      4432795339/236196*delta*Cf^2*Ca^2 - 50248/9*delta*Cf^2*Ca^2*lfr
       - 2*delta*Cf^2*Ca^2*lfr*b4qCf2Ca2 - 413/4*delta*Cf^2*Ca^2*lfr^2
       - 2914/9*delta*Cf^2*Ca^2*lfr^3 + 1331/6*delta*Cf^2*Ca^2*lfr^4 + 
      35638/9*delta*Cf^2*Ca^2*lqr + 2*delta*Cf^2*Ca^2*lqr*b4qCf2Ca2 + 
      2428*delta*Cf^2*Ca^2*lqr*lfr - 132*delta*Cf^2*Ca^2*lqr*lfr^2 - 
      1654/3*delta*Cf^2*Ca^2*lqr^2 - 264*delta*Cf^2*Ca^2*lqr^2*lfr - 
      14368/45*delta*Cf^2*Ca^2*zeta53 + 42292165/26244*delta*Cf^3*nf - 
      388/3*delta*Cf^3*nf*lfr - 2*delta*Cf^3*nf*lfr*b4qnfCf3 - 278*
      delta*Cf^3*nf*lfr^2 + 18*delta*Cf^3*nf*lfr^3 - 36*delta*Cf^3*nf*
      lfr^4 + 2488/3*delta*Cf^3*nf*lqr + 2*delta*Cf^3*nf*lqr*b4qnfCf3
       - 16*delta*Cf^3*nf*lqr*lfr - 100*delta*Cf^3*nf*lqr^2 - 123478228/
      6561*delta*Cf^3*Ca + 2120*delta*Cf^3*Ca*lfr - 2*delta*Cf^3*Ca*lfr
      *b4qCf3Ca + 1915/2*delta*Cf^3*Ca*lfr^2 + 63*delta*Cf^3*Ca*lfr^3
       + 198*delta*Cf^3*Ca*lfr^4 - 14818/3*delta*Cf^3*Ca*lqr + 2*delta*
      Cf^3*Ca*lqr*b4qCf3Ca - 740*delta*Cf^3*Ca*lqr*lfr - 216*delta*Cf^3
      *Ca*lqr*lfr^2 + 550*delta*Cf^3*Ca*lqr^2 - 46048/15*delta*Cf^3*Ca*
      zeta53 + 31207*delta*Cf^4 - 2088*delta*Cf^4*lfr - 2*delta*Cf^4*
      lfr*b4qCf4 + 789/2*delta*Cf^4*lfr^2 + 90*delta*Cf^4*lfr^3 + 54*
      delta*Cf^4*lfr^4 + 400*delta*Cf^4*lqr + 2*delta*Cf^4*lqr*b4qCf4
       + 600*delta*Cf^4*lqr*lfr + 10304/3*delta*Cf^4*zeta53 - 2*gm3*
      delta*lqr + 1/2*G41t*delta - 2/3*G32t*delta*nf + 11/3*G32t*delta*
      Ca + 3400*zeta7*Cf*Ca^3*cD0 + 983040*zeta7*Cf^4*cD0 - 422/9*zeta7
      *delta*Cf*Ca^2*nf + 2321/9*zeta7*delta*Cf*Ca^3 + 1120*zeta7*delta
      *Cf*Ca^3*lfr - 1120*zeta7*delta*Cf*Ca^3*lqr - 3444*zeta7*delta*
      Cf^2*Ca*nf + 191542/9*zeta7*delta*Cf^2*Ca^2 + 4134164/63*zeta7*
      delta*Cf^3*nf - 8449718/21*zeta7*delta*Cf^3*Ca + 34896*zeta7*
      delta*Cf^4 - 491520*zeta7*delta*Cf^4*lfr + 491520*zeta7*delta*
      Cf^4*lqr - 5120/3*zeta5*cD1*nfdFF + 14080/3*zeta5*cD1*dFA + 43520/
      9*zeta5*cD0*nfdFF + 2560/3*zeta5*lfr*cD0*nfdFF - 7040/3*zeta5*lfr
      *cD0*dFA - 2560/3*zeta5*lqr*cD0*nfdFF + 7040/3*zeta5*lqr*cD0*dFA
       + 608/3*zeta5*Cf*Ca*nf^2*cD0 - 5440/9*zeta5*Cf*Ca^2*nf*cD1 - 
      29552/27*zeta5*Cf*Ca^2*nf*cD0 - 4192/9*zeta5*Cf*Ca^2*nf*lfr*cD0
       - 2720/9*zeta5*Cf*Ca^2*nf*lqr*cD0 + 61600/9*zeta5*Cf*Ca^3*cD1 - 
      49840/9*zeta5*Cf*Ca^3*cD0 + 7216/9*zeta5*Cf*Ca^3*lfr*cD0 + 30800/
      9*zeta5*Cf*Ca^3*lqr*cD0 + 33056/9*zeta5*Cf^2*nf^2*cD0 + 512*zeta5
      *Cf^2*Ca*nf*cD1 - 37616*zeta5*Cf^2*Ca*nf*cD0 - 256*zeta5*Cf^2*Ca*
      nf*lfr*cD0 + 256*zeta5*Cf^2*Ca*nf*lqr*cD0 - 9216*zeta5*Cf^2*Ca^2*
      cD2 - 1344*zeta5*Cf^2*Ca^2*cD1 + 1005056/9*zeta5*Cf^2*Ca^2*cD0 + 
      4864*zeta5*Cf^2*Ca^2*lfr*cD1 + 2976*zeta5*Cf^2*Ca^2*lfr*cD0 + 640
      *zeta5*Cf^2*Ca^2*lfr^2*cD0 - 4864*zeta5*Cf^2*Ca^2*lqr*cD1 - 672*
      zeta5*Cf^2*Ca^2*lqr*cD0 - 1280*zeta5*Cf^2*Ca^2*lqr*lfr*cD0 + 640*
      zeta5*Cf^2*Ca^2*lqr^2*cD0 + 1010944/9*zeta5*Cf^3*nf*cD1 - 130624/
      3*zeta5*Cf^3*nf*cD0 - 284288/9*zeta5*Cf^3*nf*lfr*cD0 + 505472/9*
      zeta5*Cf^3*nf*lqr*cD0 - 5730688/9*zeta5*Cf^3*Ca*cD1 + 274432*
      zeta5*Cf^3*Ca*cD0 - 3840*zeta5*Cf^3*Ca*lfr*cD1 + 1648832/9*zeta5*
      Cf^3*Ca*lfr*cD0 + 1920*zeta5*Cf^3*Ca*lfr^2*cD0 + 3840*zeta5*Cf^3*
      Ca*lqr*cD1 - 2865344/9*zeta5*Cf^3*Ca*lqr*cD0 - 3840*zeta5*Cf^3*Ca
      *lqr*lfr*cD0 + 1920*zeta5*Cf^3*Ca*lqr^2*cD0 + 688128*zeta5*Cf^4*
      cD2 + 13568*zeta5*Cf^4*cD1 - 49152*zeta5*Cf^4*cD0 - 680448*zeta5*
      Cf^4*lfr*cD1 - 80512*zeta5*Cf^4*lfr*cD0 + 143616*zeta5*Cf^4*lfr^2
      *cD0 + 680448*zeta5*Cf^4*lqr*cD1 + 6784*zeta5*Cf^4*lqr*cD0 - 
      287232*zeta5*Cf^4*lqr*lfr*cD0 + 143616*zeta5*Cf^4*lqr^2*cD0 + 676/
      27*zeta5*delta*Cf*nf^3 - 4216/27*zeta5*delta*Cf*Ca*nf^2 + 176/9*
      zeta5*delta*Cf*Ca*nf^2*lfr - 320/9*zeta5*delta*Cf*Ca*nf^2*lqr + 
      864352/45*zeta5*delta*Cf*Ca^2*nf + 496/3*zeta5*delta*Cf*Ca^2*nf*
      lfr - 80*zeta5*delta*Cf*Ca^2*nf*lfr^2 - 736/3*zeta5*delta*Cf*Ca^2
      *nf*lqr + 80*zeta5*delta*Cf*Ca^2*nf*lqr^2 - 225613/5*zeta5*delta*
      Cf*Ca^3 - 2004*zeta5*delta*Cf*Ca^3*lfr + 440*zeta5*delta*Cf*Ca^3*
      lfr^2 + 2928*zeta5*delta*Cf*Ca^3*lqr - 440*zeta5*delta*Cf*Ca^3*
      lqr^2 - 64576/27*zeta5*delta*Cf^2*nf^2 - 4832/9*zeta5*delta*Cf^2*
      nf^2*lfr + 15904/9*zeta5*delta*Cf^2*nf^2*lqr - 2961118/1215*zeta5
      *delta*Cf^2*Ca*nf + 45488/9*zeta5*delta*Cf^2*Ca*nf*lfr - 240*
      zeta5*delta*Cf^2*Ca*nf*lfr^2 - 60080/3*zeta5*delta*Cf^2*Ca*nf*lqr
       + 240*zeta5*delta*Cf^2*Ca*nf*lqr^2 + 7232512/243*zeta5*delta*
      Cf^2*Ca^2 - 116488/9*zeta5*delta*Cf^2*Ca^2*lfr + 1800*zeta5*delta
      *Cf^2*Ca^2*lfr^2 + 176536/3*zeta5*delta*Cf^2*Ca^2*lqr - 480*zeta5
      *delta*Cf^2*Ca^2*lqr*lfr - 1320*zeta5*delta*Cf^2*Ca^2*lqr^2 + 
      12703004/405*zeta5*delta*Cf^3*nf + 50368/3*zeta5*delta*Cf^3*nf*
      lfr + 3488/3*zeta5*delta*Cf^3*nf*lfr^2 - 18784*zeta5*delta*Cf^3*
      nf*lqr - 40960/3*zeta5*delta*Cf^3*nf*lqr*lfr + 37472/3*zeta5*
      delta*Cf^3*nf*lqr^2 - 84828502/405*zeta5*delta*Cf^3*Ca - 334480/3
      *zeta5*delta*Cf^3*Ca*lfr - 14864/3*zeta5*delta*Cf^3*Ca*lfr^2 + 
      126928*zeta5*delta*Cf^3*Ca*lqr + 220960/3*zeta5*delta*Cf^3*Ca*lqr
      *lfr - 206096/3*zeta5*delta*Cf^3*Ca*lqr^2 + 1158368/15*zeta5*
      delta*Cf^4 + 17568*zeta5*delta*Cf^4*lfr + 33984*zeta5*delta*Cf^4*
      lfr^2 - 16384*zeta5*delta*Cf^4*lfr^3 - 22656*zeta5*delta*Cf^4*lqr
       - 33984*zeta5*delta*Cf^4*lqr*lfr + 49152*zeta5*delta*Cf^4*lqr*
      lfr^2 - 49152*zeta5*delta*Cf^4*lqr^2*lfr + 16384*zeta5*delta*Cf^4
      *lqr^3 - 1024/3*zeta3*cD1*nfdFF + 512/3*zeta3*cD1*dFA + 10624/9*
      zeta3*cD0*nfdFF + 512/3*zeta3*lfr*cD0*nfdFF - 256/3*zeta3*lfr*cD0
      *dFA - 512/3*zeta3*lqr*cD0*nfdFF + 256/3*zeta3*lqr*cD0*dFA + 512/
      9*zeta3*Cf*nf^3*cD1 - 3680/81*zeta3*Cf*nf^3*cD0 - 128/27*zeta3*Cf
      *nf^3*lfr*cD0 + 256/9*zeta3*Cf*nf^3*lqr*cD0 - 9280/9*zeta3*Cf*Ca*
      nf^2*cD1 + 87280/81*zeta3*Cf*Ca*nf^2*cD0 - 4480/27*zeta3*Cf*Ca*
      nf^2*lfr*cD0 + 224/3*zeta3*Cf*Ca*nf^2*lfr^2*cD0 - 4640/9*zeta3*Cf
      *Ca*nf^2*lqr*cD0 - 1408*zeta3*Cf*Ca^2*nf*cD2 + 28000/3*zeta3*Cf*
      Ca^2*nf*cD1 - 948884/81*zeta3*Cf*Ca^2*nf*cD0 + 46208/27*zeta3*Cf*
      Ca^2*nf*lfr*cD0 - 1408/3*zeta3*Cf*Ca^2*nf*lfr^2*cD0 - 1408*zeta3*
      Cf*Ca^2*nf*lqr*cD1 + 14000/3*zeta3*Cf*Ca^2*nf*lqr*cD0 - 352*zeta3
      *Cf*Ca^2*nf*lqr^2*cD0 + 7744*zeta3*Cf*Ca^3*cD2 - 289312/9*zeta3*
      Cf*Ca^3*cD1 + 867584/27*zeta3*Cf*Ca^3*cD0 - 41888/27*zeta3*Cf*
      Ca^3*lfr*cD0 + 968/3*zeta3*Cf*Ca^3*lfr^2*cD0 + 7744*zeta3*Cf*Ca^3
      *lqr*cD1 - 144656/9*zeta3*Cf*Ca^3*lqr*cD0 + 1936*zeta3*Cf*Ca^3*
      lqr^2*cD0 + 28160/9*zeta3*Cf^2*nf^2*cD2 - 350848/81*zeta3*Cf^2*
      nf^2*cD1 + 124976/81*zeta3*Cf^2*nf^2*cD0 - 15872/27*zeta3*Cf^2*
      nf^2*lfr*cD1 + 66560/81*zeta3*Cf^2*nf^2*lfr*cD0 - 512/3*zeta3*
      Cf^2*nf^2*lfr^2*cD0 + 84992/27*zeta3*Cf^2*nf^2*lqr*cD1 - 175424/
      81*zeta3*Cf^2*nf^2*lqr*cD0 - 256*zeta3*Cf^2*nf^2*lqr*lfr*cD0 + 
      768*zeta3*Cf^2*nf^2*lqr^2*cD0 + 7168/9*zeta3*Cf^2*Ca*nf*cD3 - 
      338432/9*zeta3*Cf^2*Ca*nf*cD2 + 4282880/81*zeta3*Cf^2*Ca*nf*cD1
       - 1606660/81*zeta3*Cf^2*Ca*nf*cD0 + 2048*zeta3*Cf^2*Ca*nf*lfr*
      cD2 + 83456/9*zeta3*Cf^2*Ca*nf*lfr*cD1 - 634000/81*zeta3*Cf^2*Ca*
      nf*lfr*cD0 - 3712/3*zeta3*Cf^2*Ca*nf*lfr^2*cD1 + 3376/3*zeta3*
      Cf^2*Ca*nf*lfr^2*cD0 - 192*zeta3*Cf^2*Ca*nf*lfr^3*cD0 + 640*zeta3
      *Cf^2*Ca*nf*lqr*cD2 - 306944/9*zeta3*Cf^2*Ca*nf*lqr*cD1 + 2087680/
      81*zeta3*Cf^2*Ca*nf*lqr*cD0 + 4352/3*zeta3*Cf^2*Ca*nf*lqr*lfr*cD1
       + 1536*zeta3*Cf^2*Ca*nf*lqr*lfr*cD0 + 192*zeta3*Cf^2*Ca*nf*lqr*
      lfr^2*cD0 - 640/3*zeta3*Cf^2*Ca*nf*lqr^2*cD1 - 6976*zeta3*Cf^2*Ca
      *nf*lqr^2*cD0 + 192*zeta3*Cf^2*Ca*nf*lqr^2*lfr*cD0 - 192*zeta3*
      Cf^2*Ca*nf*lqr^3*cD0 - 140800/9*zeta3*Cf^2*Ca^2*cD3 + 365632/3*
      zeta3*Cf^2*Ca^2*cD2 - 12217792/81*zeta3*Cf^2*Ca^2*cD1 + 5327504/
      81*zeta3*Cf^2*Ca^2*cD0 + 5632*zeta3*Cf^2*Ca^2*lfr*cD2 - 853888/27
      *zeta3*Cf^2*Ca^2*lfr*cD1 + 1239704/81*zeta3*Cf^2*Ca^2*lfr*cD0 + 
      3520/3*zeta3*Cf^2*Ca^2*lfr^2*cD1 - 15176/3*zeta3*Cf^2*Ca^2*lfr^2*
      cD0 + 1056*zeta3*Cf^2*Ca^2*lfr^3*cD0 - 20416*zeta3*Cf^2*Ca^2*lqr*
      cD2 + 2678656/27*zeta3*Cf^2*Ca^2*lqr*cD1 - 5775488/81*zeta3*Cf^2*
      Ca^2*lqr*cD0 + 9856/3*zeta3*Cf^2*Ca^2*lqr*lfr*cD1 + 3136*zeta3*
      Cf^2*Ca^2*lqr*lfr*cD0 - 1056*zeta3*Cf^2*Ca^2*lqr*lfr^2*cD0 - 
      13376/3*zeta3*Cf^2*Ca^2*lqr^2*cD1 + 15328*zeta3*Cf^2*Ca^2*lqr^2*
      cD0 - 1056*zeta3*Cf^2*Ca^2*lqr^2*lfr*cD0 + 1056*zeta3*Cf^2*Ca^2*
      lqr^3*cD0 + 306176/9*zeta3*Cf^3*nf*cD3 - 109184/3*zeta3*Cf^3*nf*
      cD2 + 434240/27*zeta3*Cf^3*nf*cD1 - 19520/9*zeta3*Cf^3*nf*cD0 - 
      93184/3*zeta3*Cf^3*nf*lfr*cD2 + 268544/9*zeta3*Cf^3*nf*lfr*cD1 - 
      33568/9*zeta3*Cf^3*nf*lfr*cD0 + 5120/3*zeta3*Cf^3*nf*lfr^2*cD1 - 
      19616/3*zeta3*Cf^3*nf*lfr^2*cD0 + 5248/3*zeta3*Cf^3*nf*lfr^3*cD0
       + 154624/3*zeta3*Cf^3*nf*lqr*cD2 - 361856/9*zeta3*Cf^3*nf*lqr*
      cD1 + 66400/9*zeta3*Cf^3*nf*lqr*cD0 - 76288/3*zeta3*Cf^3*nf*lqr*
      lfr*cD1 + 39424/3*zeta3*Cf^3*nf*lqr*lfr*cD0 - 384*zeta3*Cf^3*nf*
      lqr*lfr^2*cD0 + 71168/3*zeta3*Cf^3*nf*lqr^2*cD1 - 27488/3*zeta3*
      Cf^3*nf*lqr^2*cD0 - 4480*zeta3*Cf^3*nf*lqr^2*lfr*cD0 + 9344/3*
      zeta3*Cf^3*nf*lqr^3*cD0 + 8960*zeta3*Cf^3*Ca*cD4 - 1541120/9*
      zeta3*Cf^3*Ca*cD3 + 680512/3*zeta3*Cf^3*Ca*cD2 - 1764608/27*zeta3
      *Cf^3*Ca*cD1 - 18112/3*zeta3*Cf^3*Ca*cD0 - 11264*zeta3*Cf^3*Ca*
      lfr*cD3 + 416896/3*zeta3*Cf^3*Ca*lfr*cD2 - 620416/3*zeta3*Cf^3*Ca
      *lfr*cD1 + 110296/9*zeta3*Cf^3*Ca*lfr*cD0 + 768*zeta3*Cf^3*Ca*
      lfr^2*cD2 + 4864/3*zeta3*Cf^3*Ca*lfr^2*cD1 + 152384/3*zeta3*Cf^3*
      Ca*lfr^2*cD0 + 1536*zeta3*Cf^3*Ca*lfr^3*cD1 - 25408/3*zeta3*Cf^3*
      Ca*lfr^3*cD0 + 11264*zeta3*Cf^3*Ca*lqr*cD3 - 779008/3*zeta3*Cf^3*
      Ca*lqr*cD2 + 755776/3*zeta3*Cf^3*Ca*lqr*cD1 - 278656/9*zeta3*Cf^3
      *Ca*lqr*cD0 - 1536*zeta3*Cf^3*Ca*lqr*lfr*cD2 + 362752/3*zeta3*
      Cf^3*Ca*lqr*lfr*cD1 - 281920/3*zeta3*Cf^3*Ca*lqr*lfr*cD0 - 4608*
      zeta3*Cf^3*Ca*lqr*lfr^2*cD1 - 192*zeta3*Cf^3*Ca*lqr*lfr^2*cD0 + 
      768*zeta3*Cf^3*Ca*lqr^2*cD2 - 367616/3*zeta3*Cf^3*Ca*lqr^2*cD1 + 
      174800/3*zeta3*Cf^3*Ca*lqr^2*cD0 + 4608*zeta3*Cf^3*Ca*lqr^2*lfr*
      cD1 + 25792*zeta3*Cf^3*Ca*lqr^2*lfr*cD0 - 1536*zeta3*Cf^3*Ca*
      lqr^3*cD1 - 51392/3*zeta3*Cf^3*Ca*lqr^3*cD0 + 286720/3*zeta3*Cf^4
      *cD4 - 7680*zeta3*Cf^4*cD3 - 40960*zeta3*Cf^4*cD2 - 19008*zeta3*
      Cf^4*cD1 + 4096*zeta3*Cf^4*cD0 - 591872/3*zeta3*Cf^4*lfr*cD3 - 
      49920*zeta3*Cf^4*lfr*cD2 + 47616*zeta3*Cf^4*lfr*cD1 + 14880*zeta3
      *Cf^4*lfr*cD0 + 132096*zeta3*Cf^4*lfr^2*cD2 + 62208*zeta3*Cf^4*
      lfr^2*cD1 - 6912*zeta3*Cf^4*lfr^2*cD0 - 91136/3*zeta3*Cf^4*lfr^3*
      cD1 - 14592*zeta3*Cf^4*lfr^3*cD0 + 4096/3*zeta3*Cf^4*lfr^4*cD0 + 
      591872/3*zeta3*Cf^4*lqr*cD3 - 11520*zeta3*Cf^4*lqr*cD2 - 41856*
      zeta3*Cf^4*lqr*cD1 - 9504*zeta3*Cf^4*lqr*cD0 - 264192*zeta3*Cf^4*
      lqr*lfr*cD2 - 58368*zeta3*Cf^4*lqr*lfr*cD1 + 20160*zeta3*Cf^4*lqr
      *lfr*cD0 + 91136*zeta3*Cf^4*lqr*lfr^2*cD1 + 29184*zeta3*Cf^4*lqr*
      lfr^2*cD0 - 16384/3*zeta3*Cf^4*lqr*lfr^3*cD0 + 132096*zeta3*Cf^4*
      lqr^2*cD2 - 3840*zeta3*Cf^4*lqr^2*cD1 - 8640*zeta3*Cf^4*lqr^2*cD0
       - 91136*zeta3*Cf^4*lqr^2*lfr*cD1 - 14592*zeta3*Cf^4*lqr^2*lfr*
      cD0 + 8192*zeta3*Cf^4*lqr^2*lfr^2*cD0 + 91136/3*zeta3*Cf^4*lqr^3*
      cD1 - 16384/3*zeta3*Cf^4*lqr^3*lfr*cD0 + 4096/3*zeta3*Cf^4*lqr^4*
      cD0 + 7028/729*zeta3*delta*Cf*nf^3 - 608/81*zeta3*delta*Cf*nf^3*
      lfr + 32/9*zeta3*delta*Cf*nf^3*lfr^2 - 544/27*zeta3*delta*Cf*nf^3
      *lqr + 64/9*zeta3*delta*Cf*nf^3*lqr^2 + 625379/1458*zeta3*delta*
      Cf*Ca*nf^2 + 640/9*zeta3*delta*Cf*Ca*nf^2*lfr - 64*zeta3*delta*Cf
      *Ca*nf^2*lfr^2 + 32/3*zeta3*delta*Cf*Ca*nf^2*lfr^3 + 592/3*zeta3*
      delta*Cf*Ca*nf^2*lqr - 16*zeta3*delta*Cf*Ca*nf^2*lqr^2 - 32/3*
      zeta3*delta*Cf*Ca*nf^2*lqr^3 + 53961407/1458*zeta3*delta*Cf*Ca^2*
      nf + 274/9*zeta3*delta*Cf*Ca^2*nf*lfr + 2008/3*zeta3*delta*Cf*
      Ca^2*nf*lfr^2 - 352/3*zeta3*delta*Cf*Ca^2*nf*lfr^3 - 25990/27*
      zeta3*delta*Cf*Ca^2*nf*lqr - 1480/3*zeta3*delta*Cf*Ca^2*nf*lqr^2
       + 352/3*zeta3*delta*Cf*Ca^2*nf*lqr^3 - 107597201/1458*zeta3*
      delta*Cf*Ca^3 + 9803/81*zeta3*delta*Cf*Ca^3*lfr - 19520/9*zeta3*
      delta*Cf*Ca^3*lfr^2 + 968/3*zeta3*delta*Cf*Ca^3*lfr^3 + 5971/3*
      zeta3*delta*Cf*Ca^3*lqr + 16616/9*zeta3*delta*Cf*Ca^3*lqr^2 - 968/
      3*zeta3*delta*Cf*Ca^3*lqr^3 - 717916/729*zeta3*delta*Cf^2*nf^2 - 
      18400/81*zeta3*delta*Cf^2*nf^2*lfr + 1760/9*zeta3*delta*Cf^2*nf^2
      *lfr^2 - 1088/27*zeta3*delta*Cf^2*nf^2*lfr^3 + 103456/81*zeta3*
      delta*Cf^2*nf^2*lqr + 2176/9*zeta3*delta*Cf^2*nf^2*lqr*lfr - 256/
      9*zeta3*delta*Cf^2*nf^2*lqr*lfr^2 - 1936/3*zeta3*delta*Cf^2*nf^2*
      lqr^2 - 512/9*zeta3*delta*Cf^2*nf^2*lqr^2*lfr + 3392/27*zeta3*
      delta*Cf^2*nf^2*lqr^3 - 713487637/13122*zeta3*delta*Cf^2*Ca*nf + 
      511016/81*zeta3*delta*Cf^2*Ca*nf*lfr - 25192/9*zeta3*delta*Cf^2*
      Ca*nf*lfr^2 + 8080/27*zeta3*delta*Cf^2*Ca*nf*lfr^3 - 1201616/81*
      zeta3*delta*Cf^2*Ca*nf*lqr - 36464/9*zeta3*delta*Cf^2*Ca*nf*lqr*
      lfr + 3248/9*zeta3*delta*Cf^2*Ca*nf*lqr*lfr^2 + 24680/3*zeta3*
      delta*Cf^2*Ca*nf*lqr^2 + 6496/9*zeta3*delta*Cf^2*Ca*nf*lqr^2*lfr
       - 37312/27*zeta3*delta*Cf^2*Ca*nf*lqr^3 + 433756822/6561*zeta3*
      delta*Cf^2*Ca^2 - 1977088/81*zeta3*delta*Cf^2*Ca^2*lfr + 68972/9*
      zeta3*delta*Cf^2*Ca^2*lfr^2 - 11528/27*zeta3*delta*Cf^2*Ca^2*
      lfr^3 + 3276532/81*zeta3*delta*Cf^2*Ca^2*lqr + 121480/9*zeta3*
      delta*Cf^2*Ca^2*lqr*lfr - 10120/9*zeta3*delta*Cf^2*Ca^2*lqr*lfr^2
       - 72064/3*zeta3*delta*Cf^2*Ca^2*lqr^2 - 20240/9*zeta3*delta*Cf^2
      *Ca^2*lqr^2*lfr + 102608/27*zeta3*delta*Cf^2*Ca^2*lqr^3 + 3439907/
      243*zeta3*delta*Cf^3*nf - 18896/9*zeta3*delta*Cf^3*nf*lfr - 44128/
      27*zeta3*delta*Cf^3*nf*lfr^2 + 12320/9*zeta3*delta*Cf^3*nf*lfr^3
       - 512/3*zeta3*delta*Cf^3*nf*lfr^4 - 29464/9*zeta3*delta*Cf^3*nf*
      lqr + 58304/27*zeta3*delta*Cf^3*nf*lqr*lfr - 4640/3*zeta3*delta*
      Cf^3*nf*lqr*lfr^2 + 1024/3*zeta3*delta*Cf^3*nf*lqr*lfr^3 + 13688/
      27*zeta3*delta*Cf^3*nf*lqr^2 + 2240/3*zeta3*delta*Cf^3*nf*lqr^2*
      lfr - 5120/9*zeta3*delta*Cf^3*nf*lqr^3 - 1024/3*zeta3*delta*Cf^3*
      nf*lqr^3*lfr + 512/3*zeta3*delta*Cf^3*nf*lqr^4 + 90494864/729*
      zeta3*delta*Cf^3*Ca + 132020/9*zeta3*delta*Cf^3*Ca*lfr + 291136/
      27*zeta3*delta*Cf^3*Ca*lfr^2 - 70016/9*zeta3*delta*Cf^3*Ca*lfr^3
       + 2816/3*zeta3*delta*Cf^3*Ca*lfr^4 + 68908/9*zeta3*delta*Cf^3*Ca
      *lqr - 298520/27*zeta3*delta*Cf^3*Ca*lqr*lfr + 30368/3*zeta3*
      delta*Cf^3*Ca*lqr*lfr^2 - 5632/3*zeta3*delta*Cf^3*Ca*lqr*lfr^3 - 
      85604/27*zeta3*delta*Cf^3*Ca*lqr^2 - 18464/3*zeta3*delta*Cf^3*Ca*
      lqr^2*lfr + 34304/9*zeta3*delta*Cf^3*Ca*lqr^3 + 5632/3*zeta3*
      delta*Cf^3*Ca*lqr^3*lfr - 2816/3*zeta3*delta*Cf^3*Ca*lqr^4 - 
      472894/3*zeta3*delta*Cf^4 + 5036*zeta3*delta*Cf^4*lfr - 3960*
      zeta3*delta*Cf^4*lfr^2 - 7456/3*zeta3*delta*Cf^4*lfr^3 + 1024*
      zeta3*delta*Cf^4*lfr^4 + 2272*zeta3*delta*Cf^4*lqr + 2880*zeta3*
      delta*Cf^4*lqr*lfr + 1120*zeta3*delta*Cf^4*lqr*lfr^2 - 3072*zeta3
      *delta*Cf^4*lqr*lfr^3 + 2048*zeta3*delta*Cf^4*lqr^2*lfr + 3072*
      zeta3*delta*Cf^4*lqr^2*lfr^2 - 2048/3*zeta3*delta*Cf^4*lqr^3 - 
      1024*zeta3*delta*Cf^4*lqr^3*lfr - 56606/9*zeta3*zeta5*delta*Cf^2*
      Ca^2 + 288728/5*zeta3*zeta5*delta*Cf^3*Ca + 19003904/45*zeta3*
      zeta5*delta*Cf^4 - 1536*zeta3^2*cD1*dFA - 2432/3*zeta3^2*cD0*
      nfdFF + 768*zeta3^2*lfr*cD0*dFA - 768*zeta3^2*lqr*cD0*dFA - 9736/
      9*zeta3^2*Cf*Ca^2*nf*cD0 - 64*zeta3^2*Cf*Ca^3*cD1 - 4664/3*
      zeta3^2*Cf*Ca^3*cD0 + 32*zeta3^2*Cf*Ca^3*lfr*cD0 - 32*zeta3^2*Cf*
      Ca^3*lqr*cD0 + 11728/3*zeta3^2*Cf^2*Ca*nf*cD0 + 3008/3*zeta3^2*
      Cf^2*Ca^2*cD1 - 88640/3*zeta3^2*Cf^2*Ca^2*cD0 + 7232/3*zeta3^2*
      Cf^2*Ca^2*lfr*cD0 - 7232/3*zeta3^2*Cf^2*Ca^2*lqr*cD0 + 106336/3*
      zeta3^2*Cf^3*nf*cD0 + 224512/3*zeta3^2*Cf^3*Ca*cD1 - 511840/3*
      zeta3^2*Cf^3*Ca*cD0 - 80384/3*zeta3^2*Cf^3*Ca*lfr*cD0 + 80384/3*
      zeta3^2*Cf^3*Ca*lqr*cD0 + 1148416/3*zeta3^2*Cf^4*cD1 - 15360*
      zeta3^2*Cf^4*cD0 - 611072/3*zeta3^2*Cf^4*lfr*cD0 + 611072/3*
      zeta3^2*Cf^4*lqr*cD0 + 136/9*zeta3^2*delta*Cf*Ca*nf^2 - 116908/9*
      zeta3^2*delta*Cf*Ca^2*nf + 32/3*zeta3^2*delta*Cf*Ca^2*nf*lfr - 
      832/3*zeta3^2*delta*Cf*Ca^2*nf*lqr + 36421*zeta3^2*delta*Cf*Ca^3
       - 32/3*zeta3^2*delta*Cf*Ca^3*lfr + 4432/3*zeta3^2*delta*Cf*Ca^3*
      lqr + 27452/27*zeta3^2*delta*Cf^2*nf^2 + 7565486/729*zeta3^2*
      delta*Cf^2*Ca*nf + 4160/3*zeta3^2*delta*Cf^2*Ca*nf*lfr + 800*
      zeta3^2*delta*Cf^2*Ca*nf*lqr - 17298667/729*zeta3^2*delta*Cf^2*
      Ca^2 + 15904/3*zeta3^2*delta*Cf^2*Ca^2*lfr + 288*zeta3^2*delta*
      Cf^2*Ca^2*lfr^2 - 16528*zeta3^2*delta*Cf^2*Ca^2*lqr - 576*zeta3^2
      *delta*Cf^2*Ca^2*lqr*lfr + 288*zeta3^2*delta*Cf^2*Ca^2*lqr^2 - 
      1498604/81*zeta3^2*delta*Cf^3*nf - 11648*zeta3^2*delta*Cf^3*nf*
      lfr + 55616/3*zeta3^2*delta*Cf^3*nf*lqr + 7112530/81*zeta3^2*
      delta*Cf^3*Ca + 38464*zeta3^2*delta*Cf^3*Ca*lfr - 640*zeta3^2*
      delta*Cf^3*Ca*lfr^2 - 248768/3*zeta3^2*delta*Cf^3*Ca*lqr + 1280*
      zeta3^2*delta*Cf^3*Ca*lqr*lfr - 640*zeta3^2*delta*Cf^3*Ca*lqr^2
       + 381148/27*zeta3^2*delta*Cf^4 - 10112*zeta3^2*delta*Cf^4*lfr + 
      48256*zeta3^2*delta*Cf^4*lfr^2 - 10560*zeta3^2*delta*Cf^4*lqr - 
      96512*zeta3^2*delta*Cf^4*lqr*lfr + 48256*zeta3^2*delta*Cf^4*lqr^2
       + 1024*zeta2*cD1*nfdFF - 512*zeta2*cD1*dFA - 9088/3*zeta2*cD0*
      nfdFF - 512*zeta2*lfr*cD0*nfdFF + 256*zeta2*lfr*cD0*dFA + 512*
      zeta2*lqr*cD0*nfdFF - 256*zeta2*lqr*cD0*dFA - 512/9*zeta2*Cf*nf^3
      *cD2 + 2560/27*zeta2*Cf*nf^3*cD1 - 3200/81*zeta2*Cf*nf^3*cD0 - 
      512/9*zeta2*Cf*nf^3*lqr*cD1 + 1280/27*zeta2*Cf*nf^3*lqr*cD0 - 128/
      9*zeta2*Cf*nf^3*lqr^2*cD0 - 512/9*zeta2*Cf*Ca*nf^2*cD3 + 9728/9*
      zeta2*Cf*Ca*nf^2*cD2 - 57920/27*zeta2*Cf*Ca*nf^2*cD1 + 293528/243
      *zeta2*Cf*Ca*nf^2*cD0 + 1216/81*zeta2*Cf*Ca*nf^2*lfr*cD0 - 320/9*
      zeta2*Cf*Ca*nf^2*lfr^2*cD0 + 64/9*zeta2*Cf*Ca*nf^2*lfr^3*cD0 - 
      256/3*zeta2*Cf*Ca*nf^2*lqr*cD2 + 9728/9*zeta2*Cf*Ca*nf^2*lqr*cD1
       - 28960/27*zeta2*Cf*Ca*nf^2*lqr*cD0 - 128/3*zeta2*Cf*Ca*nf^2*
      lqr^2*cD1 + 2432/9*zeta2*Cf*Ca*nf^2*lqr^2*cD0 - 64/9*zeta2*Cf*Ca*
      nf^2*lqr^3*cD0 + 5632/9*zeta2*Cf*Ca^2*nf*cD3 - 64000/9*zeta2*Cf*
      Ca^2*nf*cD2 + 407776/27*zeta2*Cf*Ca^2*nf*cD1 - 2418814/243*zeta2*
      Cf*Ca^2*nf*cD0 - 40640/81*zeta2*Cf*Ca^2*nf*lfr*cD0 + 4384/9*zeta2
      *Cf*Ca^2*nf*lfr^2*cD0 - 704/9*zeta2*Cf*Ca^2*nf*lfr^3*cD0 + 2816/3
      *zeta2*Cf*Ca^2*nf*lqr*cD2 - 64000/9*zeta2*Cf*Ca^2*nf*lqr*cD1 + 
      203888/27*zeta2*Cf*Ca^2*nf*lqr*cD0 + 1408/3*zeta2*Cf*Ca^2*nf*
      lqr^2*cD1 - 16000/9*zeta2*Cf*Ca^2*nf*lqr^2*cD0 + 704/9*zeta2*Cf*
      Ca^2*nf*lqr^3*cD0 - 15488/9*zeta2*Cf*Ca^3*cD3 + 138880/9*zeta2*Cf
      *Ca^3*cD2 - 303328/9*zeta2*Cf*Ca^3*cD1 + 5761670/243*zeta2*Cf*
      Ca^3*cD0 + 176800/81*zeta2*Cf*Ca^3*lfr*cD0 - 13424/9*zeta2*Cf*
      Ca^3*lfr^2*cD0 + 1936/9*zeta2*Cf*Ca^3*lfr^3*cD0 - 7744/3*zeta2*Cf
      *Ca^3*lqr*cD2 + 138880/9*zeta2*Cf*Ca^3*lqr*cD1 - 151664/9*zeta2*
      Cf*Ca^3*lqr*cD0 - 3872/3*zeta2*Cf*Ca^3*lqr^2*cD1 + 34720/9*zeta2*
      Cf*Ca^3*lqr^2*cD0 - 1936/9*zeta2*Cf*Ca^3*lqr^3*cD0 - 4096/3*zeta2
      *Cf^2*nf^2*cD3 + 62720/27*zeta2*Cf^2*nf^2*cD2 - 31616/27*zeta2*
      Cf^2*nf^2*cD1 + 314240/729*zeta2*Cf^2*nf^2*cD0 + 5632/9*zeta2*
      Cf^2*nf^2*lfr*cD2 - 31232/27*zeta2*Cf^2*nf^2*lfr*cD1 + 13376/81*
      zeta2*Cf^2*nf^2*lfr*cD0 + 512/3*zeta2*Cf^2*nf^2*lfr^2*cD1 + 896/
      27*zeta2*Cf^2*nf^2*lfr^2*cD0 - 896/27*zeta2*Cf^2*nf^2*lfr^3*cD0
       - 17920/9*zeta2*Cf^2*nf^2*lqr*cD2 + 55040/27*zeta2*Cf^2*nf^2*lqr
      *cD1 - 40256/81*zeta2*Cf^2*nf^2*lqr*cD0 + 512*zeta2*Cf^2*nf^2*lqr
      *lfr*cD1 - 7936/27*zeta2*Cf^2*nf^2*lqr*lfr*cD0 + 512/9*zeta2*Cf^2
      *nf^2*lqr*lfr^2*cD0 - 2560/3*zeta2*Cf^2*nf^2*lqr^2*cD1 + 9920/27*
      zeta2*Cf^2*nf^2*lqr^2*cD0 + 640/9*zeta2*Cf^2*nf^2*lqr^2*lfr*cD0
       - 2560/27*zeta2*Cf^2*nf^2*lqr^3*cD0 - 2560/3*zeta2*Cf^2*Ca*nf*
      cD4 + 50176/3*zeta2*Cf^2*Ca*nf*cD3 - 32640*zeta2*Cf^2*Ca*nf*cD2
       + 1484896/81*zeta2*Cf^2*Ca*nf*cD1 - 2713546/729*zeta2*Cf^2*Ca*nf
      *cD0 + 2048/3*zeta2*Cf^2*Ca*nf*lfr*cD3 - 82688/9*zeta2*Cf^2*Ca*nf
      *lfr*cD2 + 1344064/81*zeta2*Cf^2*Ca*nf*lfr*cD1 - 37040/9*zeta2*
      Cf^2*Ca*nf*lfr*cD0 + 384*zeta2*Cf^2*Ca*nf*lfr^2*cD2 - 960*zeta2*
      Cf^2*Ca*nf*lfr^2*cD1 - 7072/27*zeta2*Cf^2*Ca*nf*lfr^2*cD0 - 256*
      zeta2*Cf^2*Ca*nf*lfr^3*cD1 + 7264/27*zeta2*Cf^2*Ca*nf*lfr^3*cD0
       - 5120/3*zeta2*Cf^2*Ca*nf*lqr*cD3 + 220160/9*zeta2*Cf^2*Ca*nf*
      lqr*cD2 - 2311168/81*zeta2*Cf^2*Ca*nf*lqr*cD1 + 73520/9*zeta2*
      Cf^2*Ca*nf*lqr*cD0 + 768*zeta2*Cf^2*Ca*nf*lqr*lfr*cD2 - 21248/3*
      zeta2*Cf^2*Ca*nf*lqr*lfr*cD1 + 111968/27*zeta2*Cf^2*Ca*nf*lqr*lfr
      *cD0 + 256*zeta2*Cf^2*Ca*nf*lqr*lfr^2*cD1 - 5344/9*zeta2*Cf^2*Ca*
      nf*lqr*lfr^2*cD0 - 1152*zeta2*Cf^2*Ca*nf*lqr^2*cD2 + 10240*zeta2*
      Cf^2*Ca*nf*lqr^2*cD1 - 136576/27*zeta2*Cf^2*Ca*nf*lqr^2*cD0 + 256
      *zeta2*Cf^2*Ca*nf*lqr^2*lfr*cD1 - 6464/9*zeta2*Cf^2*Ca*nf*lqr^2*
      lfr*cD0 - 256*zeta2*Cf^2*Ca*nf*lqr^3*cD1 + 28160/27*zeta2*Cf^2*Ca
      *nf*lqr^3*cD0 + 14080/3*zeta2*Cf^2*Ca^2*cD4 - 52736*zeta2*Cf^2*
      Ca^2*cD3 + 2785408/27*zeta2*Cf^2*Ca^2*cD2 - 4981888/81*zeta2*Cf^2
      *Ca^2*cD1 + 6077552/729*zeta2*Cf^2*Ca^2*cD0 - 11264/3*zeta2*Cf^2*
      Ca^2*lfr*cD3 + 312064/9*zeta2*Cf^2*Ca^2*lfr*cD2 - 4276000/81*
      zeta2*Cf^2*Ca^2*lfr*cD1 + 1303024/81*zeta2*Cf^2*Ca^2*lfr*cD0 - 
      2112*zeta2*Cf^2*Ca^2*lfr^2*cD2 - 2720/3*zeta2*Cf^2*Ca^2*lfr^2*cD1
       + 7904/27*zeta2*Cf^2*Ca^2*lfr^2*cD0 + 1408*zeta2*Cf^2*Ca^2*lfr^3
      *cD1 - 12848/27*zeta2*Cf^2*Ca^2*lfr^3*cD0 + 28160/3*zeta2*Cf^2*
      Ca^2*lqr*cD3 - 696448/9*zeta2*Cf^2*Ca^2*lqr*cD2 + 7310080/81*
      zeta2*Cf^2*Ca^2*lqr*cD1 - 2263552/81*zeta2*Cf^2*Ca^2*lqr*cD0 - 
      4224*zeta2*Cf^2*Ca^2*lqr*lfr*cD2 + 76544/3*zeta2*Cf^2*Ca^2*lqr*
      lfr*cD1 - 347248/27*zeta2*Cf^2*Ca^2*lqr*lfr*cD0 - 1408*zeta2*Cf^2
      *Ca^2*lqr*lfr^2*cD1 + 13904/9*zeta2*Cf^2*Ca^2*lqr*lfr^2*cD0 + 
      6336*zeta2*Cf^2*Ca^2*lqr^2*cD2 - 94592/3*zeta2*Cf^2*Ca^2*lqr^2*
      cD1 + 426464/27*zeta2*Cf^2*Ca^2*lqr^2*cD0 - 1408*zeta2*Cf^2*Ca^2*
      lqr^2*lfr*cD1 + 16192/9*zeta2*Cf^2*Ca^2*lqr^2*lfr*cD0 + 1408*
      zeta2*Cf^2*Ca^2*lqr^3*cD1 - 77440/27*zeta2*Cf^2*Ca^2*lqr^3*cD0 - 
      87040/9*zeta2*Cf^3*nf*cD4 + 97280/9*zeta2*Cf^3*nf*cD3 - 11264/3*
      zeta2*Cf^3*nf*cD2 - 14144/27*zeta2*Cf^3*nf*cD1 - 31256/27*zeta2*
      Cf^3*nf*cD0 + 112640/9*zeta2*Cf^3*nf*lfr*cD3 - 35584/3*zeta2*Cf^3
      *nf*lfr*cD2 + 19072/27*zeta2*Cf^3*nf*lfr*cD1 + 22336/27*zeta2*
      Cf^3*nf*lfr*cD0 - 8704/3*zeta2*Cf^3*nf*lfr^2*cD2 + 45568/9*zeta2*
      Cf^3*nf*lfr^2*cD1 + 4544/9*zeta2*Cf^3*nf*lfr^2*cD0 - 1024*zeta2*
      Cf^3*nf*lfr^3*cD1 - 3136/3*zeta2*Cf^3*nf*lfr^3*cD0 + 256*zeta2*
      Cf^3*nf*lfr^4*cD0 - 167936/9*zeta2*Cf^3*nf*lqr*cD3 + 47872/3*
      zeta2*Cf^3*nf*lqr*cD2 - 46720/27*zeta2*Cf^3*nf*lqr*cD1 - 12448/27
      *zeta2*Cf^3*nf*lqr*cD0 + 45056/3*zeta2*Cf^3*nf*lqr*lfr*cD2 - 
      93440/9*zeta2*Cf^3*nf*lqr*lfr*cD1 - 7936/9*zeta2*Cf^3*nf*lqr*lfr*
      cD0 - 1024*zeta2*Cf^3*nf*lqr*lfr^2*cD1 + 2112*zeta2*Cf^3*nf*lqr*
      lfr^2*cD0 - 512*zeta2*Cf^3*nf*lqr*lfr^3*cD0 - 36352/3*zeta2*Cf^3*
      nf*lqr^2*cD2 + 59392/9*zeta2*Cf^3*nf*lqr^2*cD1 + 1664/9*zeta2*
      Cf^3*nf*lqr^2*cD0 + 5120*zeta2*Cf^3*nf*lqr^2*lfr*cD1 - 1728*zeta2
      *Cf^3*nf*lqr^2*lfr*cD0 - 3072*zeta2*Cf^3*nf*lqr^3*cD1 + 1984/3*
      zeta2*Cf^3*nf*lqr^3*cD0 + 512*zeta2*Cf^3*nf*lqr^3*lfr*cD0 - 256*
      zeta2*Cf^3*nf*lqr^4*cD0 - 3072*zeta2*Cf^3*Ca*cD5 + 478720/9*zeta2
      *Cf^3*Ca*cD4 - 637952/9*zeta2*Cf^3*Ca*cD3 + 52736/3*zeta2*Cf^3*Ca
      *cD2 + 624032/27*zeta2*Cf^3*Ca*cD1 - 78080/27*zeta2*Cf^3*Ca*cD0
       + 7680*zeta2*Cf^3*Ca*lfr*cD4 - 591872/9*zeta2*Cf^3*Ca*lfr*cD3 + 
      247168/3*zeta2*Cf^3*Ca*lfr*cD2 + 19040/27*zeta2*Cf^3*Ca*lfr*cD1
       - 395104/27*zeta2*Cf^3*Ca*lfr*cD0 - 6144*zeta2*Cf^3*Ca*lfr^2*cD3
       + 34048/3*zeta2*Cf^3*Ca*lfr^2*cD2 - 325696/9*zeta2*Cf^3*Ca*lfr^2
      *cD1 - 37616/9*zeta2*Cf^3*Ca*lfr^2*cD0 + 1536*zeta2*Cf^3*Ca*lfr^3
      *cD2 + 7168*zeta2*Cf^3*Ca*lfr^3*cD1 + 21184/3*zeta2*Cf^3*Ca*lfr^3
      *cD0 - 1408*zeta2*Cf^3*Ca*lfr^4*cD0 - 7680*zeta2*Cf^3*Ca*lqr*cD4
       + 923648/9*zeta2*Cf^3*Ca*lqr*cD3 - 314752/3*zeta2*Cf^3*Ca*lqr*
      cD2 + 166720/27*zeta2*Cf^3*Ca*lqr*cD1 + 350800/27*zeta2*Cf^3*Ca*
      lqr*cD0 + 12288*zeta2*Cf^3*Ca*lqr*lfr*cD3 - 233984/3*zeta2*Cf^3*
      Ca*lqr*lfr*cD2 + 653696/9*zeta2*Cf^3*Ca*lqr*lfr*cD1 + 63280/9*
      zeta2*Cf^3*Ca*lqr*lfr*cD0 - 4608*zeta2*Cf^3*Ca*lqr*lfr^2*cD2 + 
      2560*zeta2*Cf^3*Ca*lqr*lfr^2*cD1 - 14976*zeta2*Cf^3*Ca*lqr*lfr^2*
      cD0 + 2816*zeta2*Cf^3*Ca*lqr*lfr^3*cD0 - 6144*zeta2*Cf^3*Ca*lqr^2
      *cD3 + 199936/3*zeta2*Cf^3*Ca*lqr^2*cD2 - 396544/9*zeta2*Cf^3*Ca*
      lqr^2*cD1 - 16160/9*zeta2*Cf^3*Ca*lqr^2*cD0 + 4608*zeta2*Cf^3*Ca*
      lqr^2*lfr*cD2 - 26624*zeta2*Cf^3*Ca*lqr^2*lfr*cD1 + 12576*zeta2*
      Cf^3*Ca*lqr^2*lfr*cD0 - 1536*zeta2*Cf^3*Ca*lqr^3*cD2 + 16896*
      zeta2*Cf^3*Ca*lqr^3*cD1 - 13984/3*zeta2*Cf^3*Ca*lqr^3*cD0 - 2816*
      zeta2*Cf^3*Ca*lqr^3*lfr*cD0 + 1408*zeta2*Cf^3*Ca*lqr^4*cD0 - 
      20480*zeta2*Cf^4*cD5 + 16384*zeta2*Cf^4*cD3 - 21088/3*zeta2*Cf^4*
      cD1 + 51200*zeta2*Cf^4*lfr*cD4 + 21504*zeta2*Cf^4*lfr*cD3 - 24576
      *zeta2*Cf^4*lfr*cD2 - 7872*zeta2*Cf^4*lfr*cD1 + 10544/3*zeta2*
      Cf^4*lfr*cD0 - 45056*zeta2*Cf^4*lfr^2*cD3 - 32256*zeta2*Cf^4*
      lfr^2*cD2 + 5632*zeta2*Cf^4*lfr^2*cD1 + 3936*zeta2*Cf^4*lfr^2*cD0
       + 16384*zeta2*Cf^4*lfr^3*cD2 + 13824*zeta2*Cf^4*lfr^3*cD1 + 1280
      *zeta2*Cf^4*lfr^3*cD0 - 2048*zeta2*Cf^4*lfr^4*cD1 - 1536*zeta2*
      Cf^4*lfr^4*cD0 - 51200*zeta2*Cf^4*lqr*cD4 - 3072*zeta2*Cf^4*lqr*
      cD3 + 24576*zeta2*Cf^4*lqr*cD2 + 2112*zeta2*Cf^4*lqr*cD1 - 10544/
      3*zeta2*Cf^4*lqr*cD0 + 90112*zeta2*Cf^4*lqr*lfr*cD3 + 36864*zeta2
      *Cf^4*lqr*lfr*cD2 - 18176*zeta2*Cf^4*lqr*lfr*cD1 - 4992*zeta2*
      Cf^4*lqr*lfr*cD0 - 49152*zeta2*Cf^4*lqr*lfr^2*cD2 - 29184*zeta2*
      Cf^4*lqr*lfr^2*cD1 - 384*zeta2*Cf^4*lqr*lfr^2*cD0 + 8192*zeta2*
      Cf^4*lqr*lfr^3*cD1 + 4608*zeta2*Cf^4*lqr*lfr^3*cD0 - 45056*zeta2*
      Cf^4*lqr^2*cD3 - 4608*zeta2*Cf^4*lqr^2*cD2 + 10240*zeta2*Cf^4*
      lqr^2*cD1 + 1056*zeta2*Cf^4*lqr^2*cD0 + 49152*zeta2*Cf^4*lqr^2*
      lfr*cD2 + 16896*zeta2*Cf^4*lqr^2*lfr*cD1 - 1920*zeta2*Cf^4*lqr^2*
      lfr*cD0 - 12288*zeta2*Cf^4*lqr^2*lfr^2*cD1 - 4608*zeta2*Cf^4*
      lqr^2*lfr^2*cD0 - 16384*zeta2*Cf^4*lqr^3*cD2 - 1536*zeta2*Cf^4*
      lqr^3*cD1 + 1024*zeta2*Cf^4*lqr^3*cD0 + 8192*zeta2*Cf^4*lqr^3*lfr
      *cD1 + 1536*zeta2*Cf^4*lqr^3*lfr*cD0 - 2048*zeta2*Cf^4*lqr^4*cD1
       - 1172/243*zeta2*delta*Cf*nf^3 - 64/81*zeta2*delta*Cf*nf^3*lfr
       - 160/27*zeta2*delta*Cf*nf^3*lfr^2 + 64/27*zeta2*delta*Cf*nf^3*
      lfr^3 - 190373/17496*zeta2*delta*Cf*Ca*nf^2 - 6340/81*zeta2*delta
      *Cf*Ca*nf^2*lfr + 448/3*zeta2*delta*Cf*Ca*nf^2*lfr^2 - 352/9*
      zeta2*delta*Cf*Ca*nf^2*lfr^3 + 1120/9*zeta2*delta*Cf*Ca*nf^2*lqr
       - 16/3*zeta2*delta*Cf*Ca*nf^2*lqr^2 - 29514571/2187*zeta2*delta*
      Cf*Ca^2*nf + 85175/81*zeta2*delta*Cf*Ca^2*nf*lfr - 9320/9*zeta2*
      delta*Cf*Ca^2*nf*lfr^2 + 1936/9*zeta2*delta*Cf*Ca^2*nf*lfr^3 - 
      42409/27*zeta2*delta*Cf*Ca^2*nf*lqr + 248/3*zeta2*delta*Cf*Ca^2*
      nf*lqr^2 + 137480689/4374*zeta2*delta*Cf*Ca^3 - 48422/27*zeta2*
      delta*Cf*Ca^3*lfr + 58432/27*zeta2*delta*Cf*Ca^3*lfr^2 - 10648/27
      *zeta2*delta*Cf*Ca^3*lfr^3 + 102002/27*zeta2*delta*Cf*Ca^3*lqr - 
      880/3*zeta2*delta*Cf*Ca^3*lqr^2 + 360040/729*zeta2*delta*Cf^2*
      nf^2 - 108296/729*zeta2*delta*Cf^2*nf^2*lfr + 2168/81*zeta2*delta
      *Cf^2*nf^2*lfr^2 + 128/3*zeta2*delta*Cf^2*nf^2*lfr^3 - 352/27*
      zeta2*delta*Cf^2*nf^2*lfr^4 - 46144/729*zeta2*delta*Cf^2*nf^2*lqr
       + 12032/81*zeta2*delta*Cf^2*nf^2*lqr*lfr - 640/9*zeta2*delta*
      Cf^2*nf^2*lqr*lfr^2 + 256/27*zeta2*delta*Cf^2*nf^2*lqr*lfr^3 - 
      5560/81*zeta2*delta*Cf^2*nf^2*lqr^2 - 640/9*zeta2*delta*Cf^2*nf^2
      *lqr^2*lfr + 64/9*zeta2*delta*Cf^2*nf^2*lqr^2*lfr^2 + 544/9*zeta2
      *delta*Cf^2*nf^2*lqr^3 + 256/27*zeta2*delta*Cf^2*nf^2*lqr^3*lfr
       - 352/27*zeta2*delta*Cf^2*nf^2*lqr^4 + 79408775/4374*zeta2*delta
      *Cf^2*Ca*nf + 1129912/729*zeta2*delta*Cf^2*Ca*nf*lfr + 31928/81*
      zeta2*delta*Cf^2*Ca*nf*lfr^2 - 1984/3*zeta2*delta*Cf^2*Ca*nf*
      lfr^3 + 3872/27*zeta2*delta*Cf^2*Ca*nf*lfr^4 + 1083224/729*zeta2*
      delta*Cf^2*Ca*nf*lqr - 259744/81*zeta2*delta*Cf^2*Ca*nf*lqr*lfr
       + 8768/9*zeta2*delta*Cf^2*Ca*nf*lqr*lfr^2 - 2816/27*zeta2*delta*
      Cf^2*Ca*nf*lqr*lfr^3 + 112040/81*zeta2*delta*Cf^2*Ca*nf*lqr^2 + 
      8768/9*zeta2*delta*Cf^2*Ca*nf*lqr^2*lfr - 704/9*zeta2*delta*Cf^2*
      Ca*nf*lqr^2*lfr^2 - 7712/9*zeta2*delta*Cf^2*Ca*nf*lqr^3 - 2816/27
      *zeta2*delta*Cf^2*Ca*nf*lqr^3*lfr + 3872/27*zeta2*delta*Cf^2*Ca*
      nf*lqr^4 - 484431923/6561*zeta2*delta*Cf^2*Ca^2 - 5154164/729*
      zeta2*delta*Cf^2*Ca^2*lfr - 229090/81*zeta2*delta*Cf^2*Ca^2*lfr^2
       + 6368/3*zeta2*delta*Cf^2*Ca^2*lfr^3 - 10648/27*zeta2*delta*Cf^2
      *Ca^2*lfr^4 - 2061802/729*zeta2*delta*Cf^2*Ca^2*lqr + 997664/81*
      zeta2*delta*Cf^2*Ca^2*lqr*lfr - 26848/9*zeta2*delta*Cf^2*Ca^2*lqr
      *lfr^2 + 7744/27*zeta2*delta*Cf^2*Ca^2*lqr*lfr^3 - 433990/81*
      zeta2*delta*Cf^2*Ca^2*lqr^2 - 26848/9*zeta2*delta*Cf^2*Ca^2*lqr^2
      *lfr + 1936/9*zeta2*delta*Cf^2*Ca^2*lqr^2*lfr^2 + 23944/9*zeta2*
      delta*Cf^2*Ca^2*lqr^3 + 7744/27*zeta2*delta*Cf^2*Ca^2*lqr^3*lfr
       - 10648/27*zeta2*delta*Cf^2*Ca^2*lqr^4 - 713072/81*zeta2*delta*
      Cf^3*nf + 16808/9*zeta2*delta*Cf^3*nf*lfr - 1300/9*zeta2*delta*
      Cf^3*nf*lfr^2 - 1136/3*zeta2*delta*Cf^3*nf*lfr^3 + 192*zeta2*
      delta*Cf^3*nf*lfr^4 - 11548/9*zeta2*delta*Cf^3*nf*lqr - 1792/3*
      zeta2*delta*Cf^3*nf*lqr*lfr + 2768/3*zeta2*delta*Cf^3*nf*lqr*
      lfr^2 - 256*zeta2*delta*Cf^3*nf*lqr*lfr^3 + 2932/9*zeta2*delta*
      Cf^3*nf*lqr^2 - 1120/3*zeta2*delta*Cf^3*nf*lqr^2*lfr - 64*zeta2*
      delta*Cf^3*nf*lqr^2*lfr^2 + 64/3*zeta2*delta*Cf^3*nf*lqr^3 + 128*
      zeta2*delta*Cf^3*nf*lqr^3*lfr + 16073350/243*zeta2*delta*Cf^3*Ca
       - 129560/27*zeta2*delta*Cf^3*Ca*lfr + 28534/9*zeta2*delta*Cf^3*
      Ca*lfr^2 + 6920/3*zeta2*delta*Cf^3*Ca*lfr^3 - 1056*zeta2*delta*
      Cf^3*Ca*lfr^4 + 63218/27*zeta2*delta*Cf^3*Ca*lqr - 2032*zeta2*
      delta*Cf^3*Ca*lqr*lfr - 16472/3*zeta2*delta*Cf^3*Ca*lqr*lfr^2 + 
      1408*zeta2*delta*Cf^3*Ca*lqr*lfr^3 + 9482/9*zeta2*delta*Cf^3*Ca*
      lqr^2 + 6640/3*zeta2*delta*Cf^3*Ca*lqr^2*lfr + 352*zeta2*delta*
      Cf^3*Ca*lqr^2*lfr^2 - 256/3*zeta2*delta*Cf^3*Ca*lqr^3 - 704*zeta2
      *delta*Cf^3*Ca*lqr^3*lfr - 20237*zeta2*delta*Cf^4 + 1396*zeta2*
      delta*Cf^4*lfr + 352*zeta2*delta*Cf^4*lfr^2 - 528*zeta2*delta*
      Cf^4*lfr^3 - 576*zeta2*delta*Cf^4*lfr^4 - 1328*zeta2*delta*Cf^4*
      lqr + 304*zeta2*delta*Cf^4*lqr*lfr + 912*zeta2*delta*Cf^4*lqr*
      lfr^2 + 1152*zeta2*delta*Cf^4*lqr*lfr^3 - 512*zeta2*delta*Cf^4*
      lqr^2 - 672*zeta2*delta*Cf^4*lqr^2*lfr - 576*zeta2*delta*Cf^4*
      lqr^2*lfr^2 + 832*zeta2*zeta5*Cf*Ca^3*cD0 + 3072*zeta2*zeta5*Cf^2
      *Ca^2*cD0 - 73728*zeta2*zeta5*Cf^3*Ca*cD0 - 491520*zeta2*zeta5*
      Cf^4*cD0 - 1280*zeta2*zeta5*delta*nfdFF + 3520*zeta2*zeta5*delta*
      dFA - 14672/9*zeta2*zeta5*delta*Cf*Ca^2*nf + 104456/9*zeta2*zeta5
      *delta*Cf*Ca^3 + 160*zeta2*zeta5*delta*Cf*Ca^3*lfr - 160*zeta2*
      zeta5*delta*Cf*Ca^3*lqr - 161672/135*zeta2*zeta5*delta*Cf^2*Ca*nf
       + 1589996/135*zeta2*zeta5*delta*Cf^2*Ca^2 - 3712*zeta2*zeta5*
      delta*Cf^2*Ca^2*lfr + 3712*zeta2*zeta5*delta*Cf^2*Ca^2*lqr - 
      139808/3*zeta2*zeta5*delta*Cf^3*nf + 2160104/9*zeta2*zeta5*delta*
      Cf^3*Ca + 34944*zeta2*zeta5*delta*Cf^3*Ca*lfr - 34944*zeta2*zeta5
      *delta*Cf^3*Ca*lqr + 49056/5*zeta2*zeta5*delta*Cf^4 + 249600*
      zeta2*zeta5*delta*Cf^4*lfr - 249600*zeta2*zeta5*delta*Cf^4*lqr - 
      256*zeta2*zeta3*cD0*nfdFF - 608/9*zeta2*zeta3*Cf*Ca*nf^2*cD0 + 
      128*zeta2*zeta3*Cf*Ca^2*nf*cD1 + 28064/9*zeta2*zeta3*Cf*Ca^2*nf*
      cD0 - 896/3*zeta2*zeta3*Cf*Ca^2*nf*lfr*cD0 + 64*zeta2*zeta3*Cf*
      Ca^2*nf*lqr*cD0 + 2112*zeta2*zeta3*Cf*Ca^3*cD1 - 119624/9*zeta2*
      zeta3*Cf*Ca^3*cD0 + 704/3*zeta2*zeta3*Cf*Ca^3*lfr*cD0 + 1056*
      zeta2*zeta3*Cf*Ca^3*lqr*cD0 - 79360/27*zeta2*zeta3*Cf^2*nf^2*cD0
       - 8192*zeta2*zeta3*Cf^2*Ca*nf*cD1 + 313888/9*zeta2*zeta3*Cf^2*Ca
      *nf*cD0 + 896/3*zeta2*zeta3*Cf^2*Ca*nf*lfr*cD0 - 9728/3*zeta2*
      zeta3*Cf^2*Ca*nf*lqr*cD0 - 5504*zeta2*zeta3*Cf^2*Ca^2*cD2 + 
      175232/3*zeta2*zeta3*Cf^2*Ca^2*cD1 - 3124160/27*zeta2*zeta3*Cf^2*
      Ca^2*cD0 + 8704/3*zeta2*zeta3*Cf^2*Ca^2*lfr*cD1 - 7616*zeta2*
      zeta3*Cf^2*Ca^2*lfr*cD0 + 384*zeta2*zeta3*Cf^2*Ca^2*lfr^2*cD0 - 
      8704/3*zeta2*zeta3*Cf^2*Ca^2*lqr*cD1 + 24512*zeta2*zeta3*Cf^2*
      Ca^2*lqr*cD0 - 768*zeta2*zeta3*Cf^2*Ca^2*lqr*lfr*cD0 + 384*zeta2*
      zeta3*Cf^2*Ca^2*lqr^2*cD0 - 748544/9*zeta2*zeta3*Cf^3*nf*cD1 + 
      208256/9*zeta2*zeta3*Cf^3*nf*cD0 + 256000/9*zeta2*zeta3*Cf^3*nf*
      lfr*cD0 - 366592/9*zeta2*zeta3*Cf^3*nf*lqr*cD0 - 93696*zeta2*
      zeta3*Cf^3*Ca*cD2 + 3860864/9*zeta2*zeta3*Cf^3*Ca*cD1 - 1275328/9
      *zeta2*zeta3*Cf^3*Ca*cD0 + 88064*zeta2*zeta3*Cf^3*Ca*lfr*cD1 - 
      1188352/9*zeta2*zeta3*Cf^3*Ca*lfr*cD0 - 16640*zeta2*zeta3*Cf^3*Ca
      *lfr^2*cD0 - 88064*zeta2*zeta3*Cf^3*Ca*lqr*cD1 + 1876096/9*zeta2*
      zeta3*Cf^3*Ca*lqr*cD0 + 33280*zeta2*zeta3*Cf^3*Ca*lqr*lfr*cD0 - 
      16640*zeta2*zeta3*Cf^3*Ca*lqr^2*cD0 - 409600*zeta2*zeta3*Cf^4*cD2
       + 14336*zeta2*zeta3*Cf^4*cD1 + 32768*zeta2*zeta3*Cf^4*cD0 + 
      416768*zeta2*zeta3*Cf^4*lfr*cD1 + 35840*zeta2*zeta3*Cf^4*lfr*cD0
       - 93696*zeta2*zeta3*Cf^4*lfr^2*cD0 - 416768*zeta2*zeta3*Cf^4*lqr
      *cD1 + 1024*zeta2*zeta3*Cf^4*lqr*cD0 + 187392*zeta2*zeta3*Cf^4*
      lqr*lfr*cD0 - 93696*zeta2*zeta3*Cf^4*lqr^2*cD0 - 256*zeta2*zeta3*
      delta*nfdFF + 128*zeta2*zeta3*delta*dFA - 1496/81*zeta2*zeta3*
      delta*Cf*nf^3 - 9704/27*zeta2*zeta3*delta*Cf*Ca*nf^2 - 160/3*
      zeta2*zeta3*delta*Cf*Ca*nf^2*lfr + 192*zeta2*zeta3*delta*Cf*Ca*
      nf^2*lqr + 248566/27*zeta2*zeta3*delta*Cf*Ca^2*nf + 1168/9*zeta2*
      zeta3*delta*Cf*Ca^2*nf*lfr - 14416/9*zeta2*zeta3*delta*Cf*Ca^2*nf
      *lqr - 1088924/27*zeta2*zeta3*delta*Cf*Ca^3 - 1676/9*zeta2*zeta3*
      delta*Cf*Ca^3*lfr + 36788/9*zeta2*zeta3*delta*Cf*Ca^3*lqr + 
      201328/81*zeta2*zeta3*delta*Cf^2*nf^2 + 11584/27*zeta2*zeta3*
      delta*Cf^2*nf^2*lfr - 44608/27*zeta2*zeta3*delta*Cf^2*nf^2*lqr - 
      369562/9*zeta2*zeta3*delta*Cf^2*Ca*nf - 72608/9*zeta2*zeta3*delta
      *Cf^2*Ca*nf*lfr + 3680/3*zeta2*zeta3*delta*Cf^2*Ca*nf*lfr^2 + 
      188608/9*zeta2*zeta3*delta*Cf^2*Ca*nf*lqr - 640/3*zeta2*zeta3*
      delta*Cf^2*Ca*nf*lqr*lfr - 3040/3*zeta2*zeta3*delta*Cf^2*Ca*nf*
      lqr^2 + 123525268/729*zeta2*zeta3*delta*Cf^2*Ca^2 + 1060784/27*
      zeta2*zeta3*delta*Cf^2*Ca^2*lfr - 11792/3*zeta2*zeta3*delta*Cf^2*
      Ca^2*lfr^2 - 1923104/27*zeta2*zeta3*delta*Cf^2*Ca^2*lqr - 13376/3
      *zeta2*zeta3*delta*Cf^2*Ca^2*lqr*lfr + 25168/3*zeta2*zeta3*delta*
      Cf^2*Ca^2*lqr^2 + 301096/81*zeta2*zeta3*delta*Cf^3*nf - 20608/3*
      zeta2*zeta3*delta*Cf^3*nf*lfr - 8768/3*zeta2*zeta3*delta*Cf^3*nf*
      lfr^2 + 30080/3*zeta2*zeta3*delta*Cf^3*nf*lqr + 34048/3*zeta2*
      zeta3*delta*Cf^3*nf*lqr*lfr - 25280/3*zeta2*zeta3*delta*Cf^3*nf*
      lqr^2 - 5325596/81*zeta2*zeta3*delta*Cf^3*Ca + 418208/9*zeta2*
      zeta3*delta*Cf^3*Ca*lfr + 17888/3*zeta2*zeta3*delta*Cf^3*Ca*lfr^2
       + 256*zeta2*zeta3*delta*Cf^3*Ca*lfr^3 - 579104/9*zeta2*zeta3*
      delta*Cf^3*Ca*lqr - 146752/3*zeta2*zeta3*delta*Cf^3*Ca*lqr*lfr - 
      768*zeta2*zeta3*delta*Cf^3*Ca*lqr*lfr^2 + 128864/3*zeta2*zeta3*
      delta*Cf^3*Ca*lqr^2 + 768*zeta2*zeta3*delta*Cf^3*Ca*lqr^2*lfr - 
      256*zeta2*zeta3*delta*Cf^3*Ca*lqr^3 + 157904/9*zeta2*zeta3*delta*
      Cf^4 - 18784*zeta2*zeta3*delta*Cf^4*lfr - 18816*zeta2*zeta3*delta
      *Cf^4*lfr^2 + 37376/3*zeta2*zeta3*delta*Cf^4*lfr^3 + 19168*zeta2*
      zeta3*delta*Cf^4*lqr + 21120*zeta2*zeta3*delta*Cf^4*lqr*lfr - 
      37376*zeta2*zeta3*delta*Cf^4*lqr*lfr^2 - 2304*zeta2*zeta3*delta*
      Cf^4*lqr^2 + 37376*zeta2*zeta3*delta*Cf^4*lqr^2*lfr - 37376/3*
      zeta2*zeta3*delta*Cf^4*lqr^3 - 1152*zeta2*zeta3^2*delta*dFA - 48*
      zeta2*zeta3^2*delta*Cf*Ca^3 - 95108/27*zeta2*zeta3^2*delta*Cf^2*
      Ca^2 - 423232/9*zeta2*zeta3^2*delta*Cf^3*Ca - 3502208/27*zeta2*
      zeta3^2*delta*Cf^4 + 640/3*zeta2^2*cD0*nfdFF + 224/45*zeta2^2*Cf*
      nf^3*cD0 + 2048/15*zeta2^2*Cf*Ca*nf^2*cD1 - 3488/15*zeta2^2*Cf*Ca
      *nf^2*cD0 + 448/15*zeta2^2*Cf*Ca*nf^2*lfr*cD0 + 1024/15*zeta2^2*
      Cf*Ca*nf^2*lqr*cD0 + 1408/5*zeta2^2*Cf*Ca^2*nf*cD2 - 9856/5*
      zeta2^2*Cf*Ca^2*nf*cD1 + 85312/27*zeta2^2*Cf*Ca^2*nf*cD0 + 704/15
      *zeta2^2*Cf*Ca^2*nf*lfr*cD0 - 352/5*zeta2^2*Cf*Ca^2*nf*lfr^2*cD0
       + 1408/5*zeta2^2*Cf*Ca^2*nf*lqr*cD1 - 4928/5*zeta2^2*Cf*Ca^2*nf*
      lqr*cD0 + 352/5*zeta2^2*Cf*Ca^2*nf*lqr^2*cD0 - 7744/5*zeta2^2*Cf*
      Ca^3*cD2 + 21824/3*zeta2^2*Cf*Ca^3*cD1 - 301264/45*zeta2^2*Cf*
      Ca^3*cD0 - 7216/5*zeta2^2*Cf*Ca^3*lfr*cD0 + 1936/5*zeta2^2*Cf*
      Ca^3*lfr^2*cD0 - 7744/5*zeta2^2*Cf*Ca^3*lqr*cD1 + 10912/3*zeta2^2
      *Cf*Ca^3*lqr*cD0 - 1936/5*zeta2^2*Cf*Ca^3*lqr^2*cD0 + 7168/135*
      zeta2^2*Cf^2*nf^2*cD1 + 6976/27*zeta2^2*Cf^2*nf^2*cD0 - 4480/27*
      zeta2^2*Cf^2*nf^2*lfr*cD0 - 4096/135*zeta2^2*Cf^2*nf^2*lqr*cD0 + 
      13184/3*zeta2^2*Cf^2*Ca*nf*cD2 - 432896/135*zeta2^2*Cf^2*Ca*nf*
      cD1 - 1920992/405*zeta2^2*Cf^2*Ca*nf*cD0 - 7040/3*zeta2^2*Cf^2*Ca
      *nf*lfr*cD1 + 364672/135*zeta2^2*Cf^2*Ca*nf*lfr*cD0 - 992/15*
      zeta2^2*Cf^2*Ca*nf*lfr^2*cD0 + 57088/15*zeta2^2*Cf^2*Ca*nf*lqr*
      cD1 - 131968/135*zeta2^2*Cf^2*Ca*nf*lqr*cD0 - 1792/3*zeta2^2*Cf^2
      *Ca*nf*lqr*lfr*cD0 + 9952/15*zeta2^2*Cf^2*Ca*nf*lqr^2*cD0 + 13824/
      5*zeta2^2*Cf^2*Ca^2*cD3 - 337216/15*zeta2^2*Cf^2*Ca^2*cD2 + 
      2456128/135*zeta2^2*Cf^2*Ca^2*cD1 + 3124352/405*zeta2^2*Cf^2*Ca^2
      *cD0 - 20736/5*zeta2^2*Cf^2*Ca^2*lfr*cD2 + 32576/3*zeta2^2*Cf^2*
      Ca^2*lfr*cD1 - 1531136/135*zeta2^2*Cf^2*Ca^2*lfr*cD0 + 6912/5*
      zeta2^2*Cf^2*Ca^2*lfr^2*cD1 + 12368/15*zeta2^2*Cf^2*Ca^2*lfr^2*
      cD0 + 20736/5*zeta2^2*Cf^2*Ca^2*lqr*cD2 - 295936/15*zeta2^2*Cf^2*
      Ca^2*lqr*cD1 + 995744/135*zeta2^2*Cf^2*Ca^2*lqr*cD0 - 13824/5*
      zeta2^2*Cf^2*Ca^2*lqr*lfr*cD1 + 41792/15*zeta2^2*Cf^2*Ca^2*lqr*
      lfr*cD0 + 6912/5*zeta2^2*Cf^2*Ca^2*lqr^2*cD1 - 10832/3*zeta2^2*
      Cf^2*Ca^2*lqr^2*cD0 - 84224/15*zeta2^2*Cf^3*nf*cD2 + 1327232/135*
      zeta2^2*Cf^3*nf*cD1 - 63496/45*zeta2^2*Cf^3*nf*cD0 + 5888/15*
      zeta2^2*Cf^3*nf*lfr*cD1 - 618688/135*zeta2^2*Cf^3*nf*lfr*cD0 + 
      21056/15*zeta2^2*Cf^3*nf*lfr^2*cD0 - 91136/15*zeta2^2*Cf^3*nf*lqr
      *cD1 + 698176/135*zeta2^2*Cf^3*nf*lqr*cD0 + 512/15*zeta2^2*Cf^3*
      nf*lqr*lfr*cD0 - 21568/15*zeta2^2*Cf^3*nf*lqr^2*cD0 + 100864/5*
      zeta2^2*Cf^3*Ca*cD3 + 437888/15*zeta2^2*Cf^3*Ca*cD2 - 9003968/135
      *zeta2^2*Cf^3*Ca*cD1 + 478336/45*zeta2^2*Cf^3*Ca*cD0 - 151296/5*
      zeta2^2*Cf^3*Ca*lfr*cD2 - 101888/15*zeta2^2*Cf^3*Ca*lfr*cD1 + 
      4311904/135*zeta2^2*Cf^3*Ca*lfr*cD0 + 65792/5*zeta2^2*Cf^3*Ca*
      lfr^2*cD1 - 72608/15*zeta2^2*Cf^3*Ca*lfr^2*cD0 - 1536*zeta2^2*
      Cf^3*Ca*lfr^3*cD0 + 151296/5*zeta2^2*Cf^3*Ca*lqr*cD2 + 505088/15*
      zeta2^2*Cf^3*Ca*lqr*cD1 - 4692064/135*zeta2^2*Cf^3*Ca*lqr*cD0 - 
      131584/5*zeta2^2*Cf^3*Ca*lqr*lfr*cD1 - 56384/15*zeta2^2*Cf^3*Ca*
      lqr*lfr*cD0 + 4608*zeta2^2*Cf^3*Ca*lqr*lfr^2*cD0 + 65792/5*
      zeta2^2*Cf^3*Ca*lqr^2*cD1 + 128992/15*zeta2^2*Cf^3*Ca*lqr^2*cD0
       - 4608*zeta2^2*Cf^3*Ca*lqr^2*lfr*cD0 + 1536*zeta2^2*Cf^3*Ca*
      lqr^3*cD0 - 195584/5*zeta2^2*Cf^4*cD3 + 18816/5*zeta2^2*Cf^4*cD1
       + 293376/5*zeta2^2*Cf^4*lfr*cD2 + 60672/5*zeta2^2*Cf^4*lfr*cD1
       - 9408/5*zeta2^2*Cf^4*lfr*cD0 - 118272/5*zeta2^2*Cf^4*lfr^2*cD1
       - 30336/5*zeta2^2*Cf^4*lfr^2*cD0 + 2048*zeta2^2*Cf^4*lfr^3*cD0
       - 293376/5*zeta2^2*Cf^4*lqr*cD2 + 24576/5*zeta2^2*Cf^4*lqr*cD1
       + 9408/5*zeta2^2*Cf^4*lqr*cD0 + 236544/5*zeta2^2*Cf^4*lqr*lfr*
      cD1 + 18048/5*zeta2^2*Cf^4*lqr*lfr*cD0 - 6144*zeta2^2*Cf^4*lqr*
      lfr^2*cD0 - 118272/5*zeta2^2*Cf^4*lqr^2*cD1 + 12288/5*zeta2^2*
      Cf^4*lqr^2*cD0 + 6144*zeta2^2*Cf^4*lqr^2*lfr*cD0 - 2048*zeta2^2*
      Cf^4*lqr^3*cD0 + 768*zeta2^2*delta*nfdFF - 384*zeta2^2*delta*dFA
       - 766/81*zeta2^2*delta*Cf*nf^3 + 128/135*zeta2^2*delta*Cf*nf^3*
      lfr + 128/15*zeta2^2*delta*Cf*nf^3*lqr + 48433/270*zeta2^2*delta*
      Cf*Ca*nf^2 + 64/9*zeta2^2*delta*Cf*Ca*nf^2*lfr - 8/5*zeta2^2*
      delta*Cf*Ca*nf^2*lfr^2 - 2384/15*zeta2^2*delta*Cf*Ca*nf^2*lqr - 8/
      5*zeta2^2*delta*Cf*Ca*nf^2*lqr^2 + 325069/180*zeta2^2*delta*Cf*
      Ca^2*nf - 64744/135*zeta2^2*delta*Cf*Ca^2*nf*lfr + 64/5*zeta2^2*
      delta*Cf*Ca^2*nf*lfr^2 + 161872/135*zeta2^2*delta*Cf*Ca^2*nf*lqr
       + 112/5*zeta2^2*delta*Cf*Ca^2*nf*lqr^2 - 6320831/810*zeta2^2*
      delta*Cf*Ca^3 + 37528/45*zeta2^2*delta*Cf*Ca^3*lfr - 22*zeta2^2*
      delta*Cf*Ca^3*lfr^2 - 48856/27*zeta2^2*delta*Cf*Ca^3*lqr - 374/5*
      zeta2^2*delta*Cf*Ca^3*lqr^2 - 261653/810*zeta2^2*delta*Cf^2*nf^2
       + 2656/135*zeta2^2*delta*Cf^2*nf^2*lfr + 272/45*zeta2^2*delta*
      Cf^2*nf^2*lfr^2 + 5936/45*zeta2^2*delta*Cf^2*nf^2*lqr - 1024/45*
      zeta2^2*delta*Cf^2*nf^2*lqr*lfr + 848/45*zeta2^2*delta*Cf^2*nf^2*
      lqr^2 + 39100019/14580*zeta2^2*delta*Cf^2*Ca*nf + 23368/81*
      zeta2^2*delta*Cf^2*Ca*nf*lfr - 23272/45*zeta2^2*delta*Cf^2*Ca*nf*
      lfr^2 + 128*zeta2^2*delta*Cf^2*Ca*nf*lfr^3 - 774368/405*zeta2^2*
      delta*Cf^2*Ca*nf*lqr + 50096/45*zeta2^2*delta*Cf^2*Ca*nf*lqr*lfr
       - 128*zeta2^2*delta*Cf^2*Ca*nf*lqr*lfr^2 - 5360/9*zeta2^2*delta*
      Cf^2*Ca*nf*lqr^2 - 128*zeta2^2*delta*Cf^2*Ca*nf*lqr^2*lfr + 128*
      zeta2^2*delta*Cf^2*Ca*nf*lqr^3 - 52607237/3645*zeta2^2*delta*Cf^2
      *Ca^2 + 251956/405*zeta2^2*delta*Cf^2*Ca^2*lfr + 144104/45*
      zeta2^2*delta*Cf^2*Ca^2*lfr^2 - 704*zeta2^2*delta*Cf^2*Ca^2*lfr^3
       + 1598708/405*zeta2^2*delta*Cf^2*Ca^2*lqr - 291928/45*zeta2^2*
      delta*Cf^2*Ca^2*lqr*lfr + 704*zeta2^2*delta*Cf^2*Ca^2*lqr*lfr^2
       + 144788/45*zeta2^2*delta*Cf^2*Ca^2*lqr^2 + 704*zeta2^2*delta*
      Cf^2*Ca^2*lqr^2*lfr - 704*zeta2^2*delta*Cf^2*Ca^2*lqr^3 - 450404/
      1215*zeta2^2*delta*Cf^3*nf + 17792/135*zeta2^2*delta*Cf^3*nf*lfr
       + 54992/45*zeta2^2*delta*Cf^3*nf*lfr^2 - 2048/5*zeta2^2*delta*
      Cf^3*nf*lfr^3 - 80912/135*zeta2^2*delta*Cf^3*nf*lqr - 102496/45*
      zeta2^2*delta*Cf^3*nf*lqr*lfr + 512*zeta2^2*delta*Cf^3*nf*lqr*
      lfr^2 + 46784/45*zeta2^2*delta*Cf^3*nf*lqr^2 + 1024/5*zeta2^2*
      delta*Cf^3*nf*lqr^2*lfr - 1536/5*zeta2^2*delta*Cf^3*nf*lqr^3 + 
      30325238/1215*zeta2^2*delta*Cf^3*Ca - 92516/135*zeta2^2*delta*
      Cf^3*Ca*lfr - 368144/45*zeta2^2*delta*Cf^3*Ca*lfr^2 + 7424/5*
      zeta2^2*delta*Cf^3*Ca*lfr^3 + 416168/135*zeta2^2*delta*Cf^3*Ca*
      lqr + 701584/45*zeta2^2*delta*Cf^3*Ca*lqr*lfr - 1280*zeta2^2*
      delta*Cf^3*Ca*lqr*lfr^2 - 331424/45*zeta2^2*delta*Cf^3*Ca*lqr^2
       - 9472/5*zeta2^2*delta*Cf^3*Ca*lqr^2*lfr + 8448/5*zeta2^2*delta*
      Cf^3*Ca*lqr^3 - 300664/15*zeta2^2*delta*Cf^4 - 72/5*zeta2^2*delta
      *Cf^4*lfr + 1328/5*zeta2^2*delta*Cf^4*lfr^2 + 6912/5*zeta2^2*
      delta*Cf^4*lfr^3 + 512/5*zeta2^2*delta*Cf^4*lfr^4 - 864/5*zeta2^2
      *delta*Cf^4*lqr - 4672/5*zeta2^2*delta*Cf^4*lqr*lfr - 9984/5*
      zeta2^2*delta*Cf^4*lqr*lfr^2 - 2048/5*zeta2^2*delta*Cf^4*lqr*
      lfr^3 + 3488/5*zeta2^2*delta*Cf^4*lqr^2 - 768/5*zeta2^2*delta*
      Cf^4*lqr^2*lfr + 3072/5*zeta2^2*delta*Cf^4*lqr^2*lfr^2 + 768*
      zeta2^2*delta*Cf^4*lqr^3 - 2048/5*zeta2^2*delta*Cf^4*lqr^3*lfr + 
      512/5*zeta2^2*delta*Cf^4*lqr^4 + 576*zeta2^2*zeta3*Cf*Ca^3*cD0 + 
      121888/15*zeta2^2*zeta3*Cf^2*Ca^2*cD0 + 30400*zeta2^2*zeta3*Cf^3*
      Ca*cD0 - 391168/5*zeta2^2*zeta3*Cf^4*cD0 - 13312/45*zeta2^2*zeta3
      *delta*Cf*Ca^2*nf + 168256/45*zeta2^2*zeta3*delta*Cf*Ca^3 - 128/5
      *zeta2^2*zeta3*delta*Cf*Ca^3*lfr + 128/5*zeta2^2*zeta3*delta*Cf*
      Ca^3*lqr + 2436236/405*zeta2^2*zeta3*delta*Cf^2*Ca*nf - 13402286/
      405*zeta2^2*zeta3*delta*Cf^2*Ca^2 - 69856/15*zeta2^2*zeta3*delta*
      Cf^2*Ca^2*lfr + 69856/15*zeta2^2*zeta3*delta*Cf^2*Ca^2*lqr - 
      232048/27*zeta2^2*zeta3*delta*Cf^3*nf + 5244104/135*zeta2^2*zeta3
      *delta*Cf^3*Ca - 76288/5*zeta2^2*zeta3*delta*Cf^3*Ca*lfr + 76288/
      5*zeta2^2*zeta3*delta*Cf^3*Ca*lqr + 37936/5*zeta2^2*zeta3*delta*
      Cf^4 + 39552*zeta2^2*zeta3*delta*Cf^4*lfr - 39552*zeta2^2*zeta3*
      delta*Cf^4*lqr - 31744/35*zeta2^3*cD1*dFA - 18944/315*zeta2^3*cD0
      *nfdFF + 15872/35*zeta2^3*lfr*cD0*dFA - 15872/35*zeta2^3*lqr*cD0*
      dFA - 52688/189*zeta2^3*Cf*Ca^2*nf*cD0 - 80128/105*zeta2^3*Cf*
      Ca^3*cD1 + 334312/315*zeta2^3*Cf*Ca^3*cD0 + 40064/105*zeta2^3*Cf*
      Ca^3*lfr*cD0 - 40064/105*zeta2^3*Cf*Ca^3*lqr*cD0 - 1312/105*
      zeta2^3*Cf^2*Ca*nf*cD0 - 1150592/315*zeta2^3*Cf^2*Ca^2*cD1 - 
      34496/15*zeta2^3*Cf^2*Ca^2*cD0 + 575296/315*zeta2^3*Cf^2*Ca^2*lfr
      *cD0 - 575296/315*zeta2^3*Cf^2*Ca^2*lqr*cD0 - 257344/63*zeta2^3*
      Cf^3*nf*cD0 + 794624/63*zeta2^3*Cf^3*Ca*cD1 + 406912/15*zeta2^3*
      Cf^3*Ca*cD0 - 397312/63*zeta2^3*Cf^3*Ca*lfr*cD0 + 397312/63*
      zeta2^3*Cf^3*Ca*lqr*cD0 - 4450816/63*zeta2^3*Cf^4*cD1 + 2225408/
      63*zeta2^3*Cf^4*lfr*cD0 - 2225408/63*zeta2^3*Cf^4*lqr*cD0 - 5018/
      315*zeta2^3*delta*Cf*Ca*nf^2 - 118*zeta2^3*delta*Cf*Ca^2*nf + 
      2304/35*zeta2^3*delta*Cf*Ca^2*nf*lfr + 5792/315*zeta2^3*delta*Cf*
      Ca^2*nf*lqr + 42361/42*zeta2^3*delta*Cf*Ca^3 - 432/7*zeta2^3*
      delta*Cf*Ca^3*lfr - 126464/315*zeta2^3*delta*Cf*Ca^3*lqr - 111512/
      945*zeta2^3*delta*Cf^2*nf^2 + 953776/315*zeta2^3*delta*Cf^2*Ca*nf
       + 128*zeta2^3*delta*Cf^2*Ca*nf*lfr - 81952/315*zeta2^3*delta*
      Cf^2*Ca*nf*lqr - 3856/135*zeta2^3*delta*Cf^2*Ca^2 - 45344/105*
      zeta2^3*delta*Cf^2*Ca^2*lfr - 3456/5*zeta2^3*delta*Cf^2*Ca^2*
      lfr^2 + 285424/315*zeta2^3*delta*Cf^2*Ca^2*lqr + 6912/5*zeta2^3*
      delta*Cf^2*Ca^2*lqr*lfr - 3456/5*zeta2^3*delta*Cf^2*Ca^2*lqr^2 + 
      9356848/2835*zeta2^3*delta*Cf^3*nf + 29696/35*zeta2^3*delta*Cf^3*
      nf*lfr - 636736/315*zeta2^3*delta*Cf^3*nf*lqr - 88860088/2835*
      zeta2^3*delta*Cf^3*Ca - 545792/105*zeta2^3*delta*Cf^3*Ca*lfr + 
      8576/5*zeta2^3*delta*Cf^3*Ca*lfr^2 + 3794368/315*zeta2^3*delta*
      Cf^3*Ca*lqr - 17152/5*zeta2^3*delta*Cf^3*Ca*lqr*lfr + 8576/5*
      zeta2^3*delta*Cf^3*Ca*lqr^2 + 4372432/315*zeta2^3*delta*Cf^4 + 
      276736/105*zeta2^3*delta*Cf^4*lfr - 268032/35*zeta2^3*delta*Cf^4*
      lfr^2 + 4416/5*zeta2^3*delta*Cf^4*lqr + 536064/35*zeta2^3*delta*
      Cf^4*lqr*lfr - 268032/35*zeta2^3*delta*Cf^4*lqr^2 - 23808/35*
      zeta2^4*delta*dFA - 20032/35*zeta2^4*delta*Cf*Ca^3 + 433849/375*
      zeta2^4*delta*Cf^2*Ca^2 - 12244/1125*zeta2^4*delta*Cf^3*Ca - 
      16309024/525*zeta2^4*delta*Cf^4 )

}


DeltaggH = {

DeltagSV1 -> ( 16*Ca*cD1 - 8*Ca*lfr*cD0 + 8*Ca*lqr*cD0 + 4/3*delta*nf*lfr - 22/3*
      delta*Ca*lfr + 8*zeta2*delta*Ca ),

DeltagSV2 -> ( 32/3*Ca*nf*cD2 - 160/9*Ca*nf*cD1 + 224/27*Ca*nf*cD0 + 64/3*Ca*nf*lfr*
      cD1 + 80/9*Ca*nf*lfr*cD0 - 40/3*Ca*nf*lfr^2*cD0 + 32/3*Ca*nf*lqr*
      cD1 - 80/9*Ca*nf*lqr*cD0 + 32/3*Ca*nf*lqr*lfr*cD0 + 8/3*Ca*nf*
      lqr^2*cD0 + 128*Ca^2*cD3 - 176/3*Ca^2*cD2 + 1072/9*Ca^2*cD1 - 
      1616/27*Ca^2*cD0 - 192*Ca^2*lfr*cD2 - 352/3*Ca^2*lfr*cD1 - 536/9*
      Ca^2*lfr*cD0 + 64*Ca^2*lfr^2*cD1 + 220/3*Ca^2*lfr^2*cD0 + 192*
      Ca^2*lqr*cD2 - 176/3*Ca^2*lqr*cD1 + 536/9*Ca^2*lqr*cD0 - 128*Ca^2
      *lqr*lfr*cD1 - 176/3*Ca^2*lqr*lfr*cD0 + 64*Ca^2*lqr^2*cD1 - 44/3*
      Ca^2*lqr^2*cD0 + 4/3*delta*nf^2*lfr^2 - 80/3*delta*Ca*nf + 16/3*
      delta*Ca*nf*lfr - 44/3*delta*Ca*nf*lfr^2 + 8*delta*Ca*nf*lqr + 93
      *delta*Ca^2 - 64/3*delta*Ca^2*lfr + 121/3*delta*Ca^2*lfr^2 - 24*
      delta*Ca^2*lqr - 67/3*delta*Cf*nf + 4*delta*Cf*nf*lfr + 4*delta*
      Cf*nf*lqr + 312*zeta3*Ca^2*cD0 - 8/3*zeta3*delta*Ca*nf - 220/3*
      zeta3*delta*Ca^2 - 152*zeta3*delta*Ca^2*lfr + 152*zeta3*delta*
      Ca^2*lqr + 16*zeta3*delta*Cf*nf - 32/3*zeta2*Ca*nf*cD0 - 160*
      zeta2*Ca^2*cD1 + 176/3*zeta2*Ca^2*cD0 + 80*zeta2*Ca^2*lfr*cD0 - 
      80*zeta2*Ca^2*lqr*cD0 - 80/9*zeta2*delta*Ca*nf + 32/3*zeta2*delta
      *Ca*nf*lfr + 16/3*zeta2*delta*Ca*nf*lqr + 536/9*zeta2*delta*Ca^2
       - 176/3*zeta2*delta*Ca^2*lfr - 32*zeta2*delta*Ca^2*lfr^2 - 88/3*
      zeta2*delta*Ca^2*lqr + 64*zeta2*delta*Ca^2*lqr*lfr - 32*zeta2*
      delta*Ca^2*lqr^2 - 4/5*zeta2^2*delta*Ca^2 ),


DeltagSV3 -> ( 256/27*Ca*nf^2*cD3 - 640/27*Ca*nf^2*cD2 + 1600/81*Ca*nf^2*cD1 - 3712/
      729*Ca*nf^2*cD0 + 128/9*Ca*nf^2*lfr*cD2 - 640/27*Ca*nf^2*lfr*cD1
       + 992/81*Ca*nf^2*lfr*cD0 + 64/3*Ca*nf^2*lfr^2*cD1 + 160/9*Ca*
      nf^2*lfr^2*cD0 - 416/27*Ca*nf^2*lfr^3*cD0 + 128/9*Ca*nf^2*lqr*cD2
       - 640/27*Ca*nf^2*lqr*cD1 + 800/81*Ca*nf^2*lqr*cD0 + 128/9*Ca*
      nf^2*lqr*lfr*cD1 - 320/27*Ca*nf^2*lqr*lfr*cD0 + 32/3*Ca*nf^2*lqr*
      lfr^2*cD0 + 64/9*Ca*nf^2*lqr^2*cD1 - 160/27*Ca*nf^2*lqr^2*cD0 + 
      32/9*Ca*nf^2*lqr^2*lfr*cD0 + 32/27*Ca*nf^2*lqr^3*cD0 + 1280/9*
      Ca^2*nf*cD4 - 10496/27*Ca^2*nf*cD3 + 14624/27*Ca^2*nf*cD2 - 67376/
      81*Ca^2*nf*cD1 + 125252/729*Ca^2*nf*cD0 + 512/9*Ca^2*nf*lfr*cD3
       + 2432/9*Ca^2*nf*lfr*cD2 + 2176/9*Ca^2*nf*lfr*cD1 + 10904/81*
      Ca^2*nf*lfr*cD0 - 320*Ca^2*nf*lfr^2*cD2 - 3392/9*Ca^2*nf*lfr^2*
      cD1 - 2456/9*Ca^2*nf*lfr^2*cD0 + 128*Ca^2*nf*lfr^3*cD1 + 4576/27*
      Ca^2*nf*lfr^3*cD0 + 2560/9*Ca^2*nf*lqr*cD3 - 5248/9*Ca^2*nf*lqr*
      cD2 + 16288/27*Ca^2*nf*lqr*cD1 - 33688/81*Ca^2*nf*lqr*cD0 + 128*
      Ca^2*nf*lqr*lfr*cD2 + 128*Ca^2*nf*lqr*lfr*cD1 + 3328/27*Ca^2*nf*
      lqr*lfr*cD0 - 640/3*Ca^2*nf*lqr*lfr^2*cD1 - 352/3*Ca^2*nf*lqr*
      lfr^2*cD0 + 192*Ca^2*nf*lqr^2*cD2 - 1984/9*Ca^2*nf*lqr^2*cD1 + 
      4040/27*Ca^2*nf*lqr^2*cD0 + 128/3*Ca^2*nf*lqr^2*lfr*cD1 - 352/9*
      Ca^2*nf*lqr^2*lfr*cD0 + 128/3*Ca^2*nf*lqr^3*cD1 - 352/27*Ca^2*nf*
      lqr^3*cD0 + 512*Ca^3*cD5 - 7040/9*Ca^3*cD4 + 59200/27*Ca^3*cD3 - 
      67264/27*Ca^3*cD2 + 244552/81*Ca^3*cD1 - 594058/729*Ca^3*cD0 - 
      1280*Ca^3*lfr*cD4 - 2816/9*Ca^3*lfr*cD3 - 21856/9*Ca^3*lfr*cD2 - 
      6944/27*Ca^3*lfr*cD1 - 51172/81*Ca^3*lfr*cD0 + 1024*Ca^3*lfr^2*
      cD3 + 1760*Ca^3*lfr^2*cD2 + 14384/9*Ca^3*lfr^2*cD1 + 7840/9*Ca^3*
      lfr^2*cD0 - 256*Ca^3*lfr^3*cD2 - 704*Ca^3*lfr^3*cD1 - 12584/27*
      Ca^3*lfr^3*cD0 + 1280*Ca^3*lqr*cD4 - 14080/9*Ca^3*lqr*cD3 + 29600/
      9*Ca^3*lqr*cD2 - 21568/9*Ca^3*lqr*cD1 + 122276/81*Ca^3*lqr*cD0 - 
      2048*Ca^3*lqr*lfr*cD3 - 704*Ca^3*lqr*lfr*cD2 - 13280/9*Ca^3*lqr*
      lfr*cD1 - 11216/27*Ca^3*lqr*lfr*cD0 + 768*Ca^3*lqr*lfr^2*cD2 + 
      3520/3*Ca^3*lqr*lfr^2*cD1 + 968/3*Ca^3*lqr*lfr^2*cD0 + 1024*Ca^3*
      lqr^2*cD3 - 1056*Ca^3*lqr^2*cD2 + 1168*Ca^3*lqr^2*cD1 - 12304/27*
      Ca^3*lqr^2*cD0 - 768*Ca^3*lqr^2*lfr*cD2 - 704/3*Ca^3*lqr^2*lfr*
      cD1 + 968/9*Ca^3*lqr^2*lfr*cD0 + 256*Ca^3*lqr^3*cD2 - 704/3*Ca^3*
      lqr^3*cD1 + 968/27*Ca^3*lqr^3*cD0 + 32*Cf*Ca*nf*cD2 - 504*Cf*Ca*
      nf*cD1 + 3422/27*Cf*Ca*nf*cD0 + 64*Cf*Ca*nf*lfr*cD1 + 252*Cf*Ca*
      nf*lfr*cD0 - 40*Cf*Ca*nf*lfr^2*cD0 + 96*Cf*Ca*nf*lqr*cD1 - 252*Cf
      *Ca*nf*lqr*cD0 + 40*Cf*Ca*nf*lqr^2*cD0 + 32/27*delta*nf^3*lfr^3
       + 2515/27*delta*Ca*nf^2 - 349/9*delta*Ca*nf^2*lfr + 116/9*delta*
      Ca*nf^2*lfr^2 - 176/9*delta*Ca*nf^2*lfr^3 - 370/9*delta*Ca*nf^2*
      lqr + 32/3*delta*Ca*nf^2*lqr*lfr + 16/3*delta*Ca*nf^2*lqr^2 - 
      98059/81*delta*Ca^2*nf + 3109/9*delta*Ca^2*nf*lfr - 1090/9*delta*
      Ca^2*nf*lfr^2 + 968/9*delta*Ca^2*nf*lfr^3 + 4058/9*delta*Ca^2*nf*
      lqr - 272/3*delta*Ca^2*nf*lqr*lfr - 136/3*delta*Ca^2*nf*lqr^2 + 
      215131/81*delta*Ca^3 - 761*delta*Ca^3*lfr + 2486/9*delta*Ca^3*
      lfr^2 - 5324/27*delta*Ca^3*lfr^3 - 8284/9*delta*Ca^3*lqr + 176*
      delta*Ca^3*lqr*lfr + 88*delta*Ca^3*lqr^2 + 8962/81*delta*Cf*nf^2
       - 290/9*delta*Cf*nf^2*lfr + 28/3*delta*Cf*nf^2*lfr^2 - 104/3*
      delta*Cf*nf^2*lqr + 16/3*delta*Cf*nf^2*lqr*lfr + 8/3*delta*Cf*
      nf^2*lqr^2 - 63991/81*delta*Cf*Ca*nf + 1715/9*delta*Cf*Ca*nf*lfr
       - 154/3*delta*Cf*Ca*nf*lfr^2 + 616/3*delta*Cf*Ca*nf*lqr - 88/3*
      delta*Cf*Ca*nf*lqr*lfr - 44/3*delta*Cf*Ca*nf*lqr^2 + 608/9*delta*
      Cf^2*nf - 2*delta*Cf^2*nf*lfr - 4*delta*Cf^2*nf*lqr + 11904*zeta5
      *Ca^3*cD0 + 6952/9*zeta5*delta*Ca^2*nf - 30316/9*zeta5*delta*Ca^3
       - 5984*zeta5*delta*Ca^3*lfr + 5984*zeta5*delta*Ca^3*lqr + 160*
      zeta5*delta*Cf*Ca*nf - 320*zeta5*delta*Cf^2*nf + 320/27*zeta3*Ca*
      nf^2*cD0 + 2944/3*zeta3*Ca^2*nf*cD1 - 7600/9*zeta3*Ca^2*nf*cD0 + 
      1024/3*zeta3*Ca^2*nf*lfr*cD0 + 1472/3*zeta3*Ca^2*nf*lqr*cD0 + 
      11584*zeta3*Ca^3*cD2 - 22528/3*zeta3*Ca^3*cD1 + 143056/27*zeta3*
      Ca^3*cD0 - 11520*zeta3*Ca^3*lfr*cD1 - 2464/3*zeta3*Ca^3*lfr*cD0
       + 2240*zeta3*Ca^3*lfr^2*cD0 + 11520*zeta3*Ca^3*lqr*cD1 - 11264/3
      *zeta3*Ca^3*lqr*cD0 - 4480*zeta3*Ca^3*lqr*lfr*cD0 + 2240*zeta3*
      Ca^3*lqr^2*cD0 + 384*zeta3*Cf*Ca*nf*cD1 - 608/9*zeta3*Cf*Ca*nf*
      cD0 - 192*zeta3*Cf*Ca*nf*lfr*cD0 + 192*zeta3*Cf*Ca*nf*lqr*cD0 + 
      688/27*zeta3*delta*Ca*nf^2 - 32/9*zeta3*delta*Ca*nf^2*lfr - 32/9*
      zeta3*delta*Ca*nf^2*lqr + 9848/27*zeta3*delta*Ca^2*nf + 2336/9*
      zeta3*delta*Ca^2*nf*lfr - 784/3*zeta3*delta*Ca^2*nf*lfr^2 - 416*
      zeta3*delta*Ca^2*nf*lqr + 352/3*zeta3*delta*Ca^2*nf*lqr*lfr + 144
      *zeta3*delta*Ca^2*nf*lqr^2 - 3276*zeta3*delta*Ca^3 - 5176/3*zeta3
      *delta*Ca^3*lfr + 4312/3*zeta3*delta*Ca^3*lfr^2 - 512/3*zeta3*
      delta*Ca^3*lfr^3 + 25208/9*zeta3*delta*Ca^3*lqr - 1936/3*zeta3*
      delta*Ca^3*lqr*lfr + 512*zeta3*delta*Ca^3*lqr*lfr^2 - 792*zeta3*
      delta*Ca^3*lqr^2 - 512*zeta3*delta*Ca^3*lqr^2*lfr + 512/3*zeta3*
      delta*Ca^3*lqr^3 - 224/3*zeta3*delta*Cf*nf^2 + 64/3*zeta3*delta*
      Cf*nf^2*lfr + 64/3*zeta3*delta*Cf*nf^2*lqr + 416*zeta3*delta*Cf*
      Ca*nf - 352/3*zeta3*delta*Cf*Ca*nf*lfr - 352/3*zeta3*delta*Cf*Ca*
      nf*lqr + 592/3*zeta3*delta*Cf^2*nf + 13216/3*zeta3^2*delta*Ca^3
       - 256/9*zeta2*Ca*nf^2*cD1 + 640/27*zeta2*Ca*nf^2*cD0 - 128/9*
      zeta2*Ca*nf^2*lfr*cD0 - 128/9*zeta2*Ca*nf^2*lqr*cD0 - 2176/3*
      zeta2*Ca^2*nf*cD2 + 6016/9*zeta2*Ca^2*nf*cD1 - 34768/81*zeta2*
      Ca^2*nf*cD0 + 128*zeta2*Ca^2*nf*lfr*cD1 - 64/3*zeta2*Ca^2*nf*lfr*
      cD0 + 416/3*zeta2*Ca^2*nf*lfr^2*cD0 - 1664/3*zeta2*Ca^2*nf*lqr*
      cD1 + 3008/9*zeta2*Ca^2*nf*lqr*cD0 - 64*zeta2*Ca^2*nf*lqr*lfr*cD0
       - 224/3*zeta2*Ca^2*nf*lqr^2*cD0 - 3584*zeta2*Ca^3*cD3 + 11968/3*
      zeta2*Ca^3*cD2 - 9728/3*zeta2*Ca^3*cD1 + 137008/81*zeta2*Ca^3*cD0
       + 5376*zeta2*Ca^3*lfr*cD2 - 704*zeta2*Ca^3*lfr*cD1 + 6848/9*
      zeta2*Ca^3*lfr*cD0 - 2304*zeta2*Ca^3*lfr^2*cD1 - 2288/3*zeta2*
      Ca^3*lfr^2*cD0 + 256*zeta2*Ca^3*lfr^3*cD0 - 5376*zeta2*Ca^3*lqr*
      cD2 + 9152/3*zeta2*Ca^3*lqr*cD1 - 4864/3*zeta2*Ca^3*lqr*cD0 + 
      4608*zeta2*Ca^3*lqr*lfr*cD1 + 352*zeta2*Ca^3*lqr*lfr*cD0 - 768*
      zeta2*Ca^3*lqr*lfr^2*cD0 - 2304*zeta2*Ca^3*lqr^2*cD1 + 1232/3*
      zeta2*Ca^3*lqr^2*cD0 + 768*zeta2*Ca^3*lqr^2*lfr*cD0 - 256*zeta2*
      Ca^3*lqr^3*cD0 - 32*zeta2*Cf*Ca*nf*cD0 - 2128/81*zeta2*delta*Ca*
      nf^2 - 320/27*zeta2*delta*Ca*nf^2*lfr + 32/3*zeta2*delta*Ca*nf^2*
      lfr^2 - 320/27*zeta2*delta*Ca*nf^2*lqr + 64/9*zeta2*delta*Ca*nf^2
      *lqr*lfr + 32/9*zeta2*delta*Ca*nf^2*lqr^2 - 4480/81*zeta2*delta*
      Ca^2*nf + 6992/27*zeta2*delta*Ca^2*nf*lfr - 416/9*zeta2*delta*
      Ca^2*nf*lfr^2 - 64*zeta2*delta*Ca^2*nf*lfr^3 + 1472/9*zeta2*delta
      *Ca^2*nf*lqr - 1984/9*zeta2*delta*Ca^2*nf*lqr*lfr + 320/3*zeta2*
      delta*Ca^2*nf*lqr*lfr^2 + 32*zeta2*delta*Ca^2*nf*lqr^2 - 64/3*
      zeta2*delta*Ca^2*nf*lqr^2*lfr - 64/3*zeta2*delta*Ca^2*nf*lqr^3 + 
      64604/81*zeta2*delta*Ca^3 - 9824/9*zeta2*delta*Ca^3*lfr - 1384/9*
      zeta2*delta*Ca^3*lfr^2 + 352*zeta2*delta*Ca^3*lfr^3 - 6352/27*
      zeta2*delta*Ca^3*lqr + 1168*zeta2*delta*Ca^3*lqr*lfr - 1760/3*
      zeta2*delta*Ca^3*lqr*lfr^2 - 3320/9*zeta2*delta*Ca^3*lqr^2 + 352/
      3*zeta2*delta*Ca^3*lqr^2*lfr + 352/3*zeta2*delta*Ca^3*lqr^3 - 184/
      9*zeta2*delta*Cf*nf^2 - 1136/9*zeta2*delta*Cf*Ca*nf + 32*zeta2*
      delta*Cf*Ca*nf*lfr + 48*zeta2*delta*Cf*Ca*nf*lqr - 23200/3*zeta2*
      zeta3*Ca^3*cD0 - 2000/3*zeta2*zeta3*delta*Ca^2*nf + 7832/3*zeta2*
      zeta3*delta*Ca^3 + 3872*zeta2*zeta3*delta*Ca^3*lfr - 3872*zeta2*
      zeta3*delta*Ca^3*lqr + 192*zeta2*zeta3*delta*Cf*Ca*nf - 544/15*
      zeta2^2*Ca^2*nf*cD0 - 9856/5*zeta2^2*Ca^3*cD1 + 4048/15*zeta2^2*
      Ca^3*cD0 + 4928/5*zeta2^2*Ca^3*lfr*cD0 - 4928/5*zeta2^2*Ca^3*lqr*
      cD0 - 64/5*zeta2^2*Cf*Ca*nf*cD0 - 608/45*zeta2^2*delta*Ca*nf^2 + 
      21032/135*zeta2^2*delta*Ca^2*nf - 232/15*zeta2^2*delta*Ca^2*nf*
      lfr + 40/3*zeta2^2*delta*Ca^2*nf*lqr - 61028/135*zeta2^2*delta*
      Ca^3 + 1276/15*zeta2^2*delta*Ca^3*lfr - 1152/5*zeta2^2*delta*Ca^3
      *lfr^2 - 220/3*zeta2^2*delta*Ca^3*lqr + 2304/5*zeta2^2*delta*Ca^3
      *lqr*lfr - 1152/5*zeta2^2*delta*Ca^3*lqr^2 - 32/45*zeta2^2*delta*
      Cf*nf^2 + 176/45*zeta2^2*delta*Cf*Ca*nf - 64096/105*zeta2^3*delta
      *Ca^3 ),


DeltagSV4 -> ( 768*cD0*nfdAF + 4*cD0*nfdAF*b4qdFF - 2*cD0*dAA*f4qdFA + 256/27*Ca*
      nf^3*cD4 - 2560/81*Ca*nf^3*cD3 + 3200/81*Ca*nf^3*cD2 - 16000/729*
      Ca*nf^3*cD1 + 10432/2187*Ca*nf^3*cD0 + 1024/81*Ca*nf^3*lfr*cD3 - 
      2560/81*Ca*nf^3*lfr*cD2 + 6400/243*Ca*nf^3*lfr*cD1 - 13120/2187*
      Ca*nf^3*lfr*cD0 + 128/9*Ca*nf^3*lfr^2*cD2 - 640/27*Ca*nf^3*lfr^2*
      cD1 + 1120/81*Ca*nf^3*lfr^2*cD0 + 512/27*Ca*nf^3*lfr^3*cD1 + 640/
      27*Ca*nf^3*lfr^3*cD0 - 1232/81*Ca*nf^3*lfr^4*cD0 + 512/27*Ca*nf^3
      *lqr*cD3 - 1280/27*Ca*nf^3*lqr*cD2 + 3200/81*Ca*nf^3*lqr*cD1 - 
      8000/729*Ca*nf^3*lqr*cD0 + 512/27*Ca*nf^3*lqr*lfr*cD2 - 2560/81*
      Ca*nf^3*lqr*lfr*cD1 + 3200/243*Ca*nf^3*lqr*lfr*cD0 + 128/9*Ca*
      nf^3*lqr*lfr^2*cD1 - 320/27*Ca*nf^3*lqr*lfr^2*cD0 + 256/27*Ca*
      nf^3*lqr*lfr^3*cD0 + 128/9*Ca*nf^3*lqr^2*cD2 - 640/27*Ca*nf^3*
      lqr^2*cD1 + 800/81*Ca*nf^3*lqr^2*cD0 + 256/27*Ca*nf^3*lqr^2*lfr*
      cD1 - 640/81*Ca*nf^3*lqr^2*lfr*cD0 + 32/9*Ca*nf^3*lqr^2*lfr^2*cD0
       + 128/27*Ca*nf^3*lqr^3*cD1 - 320/81*Ca*nf^3*lqr^3*cD0 + 128/81*
      Ca*nf^3*lqr^3*lfr*cD0 + 16/27*Ca*nf^3*lqr^4*cD0 + 4096/27*Ca^2*
      nf^2*cD5 - 17024/27*Ca^2*nf^2*cD4 + 308608/243*Ca^2*nf^2*cD3 - 
      436760/243*Ca^2*nf^2*cD2 + 2178796/729*Ca^2*nf^2*cD1 - 1543153/
      2916*Ca^2*nf^2*cD0 + 2560/27*Ca^2*nf^2*lfr*cD4 - 5632/27*Ca^2*
      nf^2*lfr*cD3 + 13696/27*Ca^2*nf^2*lfr*cD2 - 853904/729*Ca^2*nf^2*
      lfr*cD1 - 506174/729*Ca^2*nf^2*lfr*cD0 - 512/27*Ca^2*nf^2*lfr^2*
      cD3 + 4928/9*Ca^2*nf^2*lfr^2*cD2 + 12544/27*Ca^2*nf^2*lfr^2*cD1
       + 31754/81*Ca^2*nf^2*lfr^2*cD0 - 3328/9*Ca^2*nf^2*lfr^3*cD2 - 
      17408/27*Ca^2*nf^2*lfr^3*cD1 - 15376/27*Ca^2*nf^2*lfr^3*cD0 + 
      4544/27*Ca^2*nf^2*lfr^4*cD1 + 6776/27*Ca^2*nf^2*lfr^4*cD0 + 10240/
      27*Ca^2*nf^2*lqr*cD4 - 34048/27*Ca^2*nf^2*lqr*cD3 + 52544/27*Ca^2
      *nf^2*lqr*cD2 - 1810024/729*Ca^2*nf^2*lqr*cD1 + 370898/243*Ca^2*
      nf^2*lqr*cD0 + 2048/9*Ca^2*nf^2*lqr*lfr*cD3 - 4096/9*Ca^2*nf^2*
      lqr*lfr*cD2 + 59776/81*Ca^2*nf^2*lqr*lfr*cD1 - 8104/27*Ca^2*nf^2*
      lqr*lfr*cD0 + 128/3*Ca^2*nf^2*lqr*lfr^2*cD2 + 7744/27*Ca^2*nf^2*
      lqr*lfr^2*cD1 + 1856/9*Ca^2*nf^2*lqr*lfr^2*cD0 - 6656/27*Ca^2*
      nf^2*lqr*lfr^3*cD1 - 1408/9*Ca^2*nf^2*lqr*lfr^3*cD0 + 9728/27*
      Ca^2*nf^2*lqr^2*cD3 - 2624/3*Ca^2*nf^2*lqr^2*cD2 + 77792/81*Ca^2*
      nf^2*lqr^2*cD1 - 20614/27*Ca^2*nf^2*lqr^2*cD0 + 512/3*Ca^2*nf^2*
      lqr^2*lfr*cD2 - 5504/27*Ca^2*nf^2*lqr^2*lfr*cD1 + 5792/27*Ca^2*
      nf^2*lqr^2*lfr*cD0 + 128/9*Ca^2*nf^2*lqr^2*lfr^2*cD1 - 176/3*Ca^2
      *nf^2*lqr^2*lfr^2*cD0 + 1408/9*Ca^2*nf^2*lqr^3*cD2 - 1984/9*Ca^2*
      nf^2*lqr^3*cD1 + 4016/27*Ca^2*nf^2*lqr^3*cD0 + 1024/27*Ca^2*nf^2*
      lqr^3*lfr*cD1 - 704/27*Ca^2*nf^2*lqr^3*lfr*cD0 + 704/27*Ca^2*nf^2
      *lqr^4*cD1 - 88/9*Ca^2*nf^2*lqr^4*cD0 + 7168/9*Ca^3*nf*cD6 - 
      91136/27*Ca^3*nf*cD5 + 26048/3*Ca^3*nf*cD4 - 4338368/243*Ca^3*nf*
      cD3 + 4591096/243*Ca^3*nf*cD2 - 25221908/729*Ca^3*nf*cD1 + 
      17665315/2916*Ca^3*nf*cD0 - 2*Ca^3*nf*cD0*b4qnfCf2Ca - Ca^3*nf*
      cD0*b4qnfCf3 - 1/12*Ca^3*nf*cD0*b4qdFF - 2048/3*Ca^3*nf*lfr*cD5
       + 87040/27*Ca^3*nf*lfr*cD4 - 23296/27*Ca^3*nf*lfr*cD3 + 183872/
      27*Ca^3*nf*lfr*cD2 + 4922896/729*Ca^3*nf*lfr*cD1 + 7182794/729*
      Ca^3*nf*lfr*cD0 - 14080/9*Ca^3*nf*lfr^2*cD4 - 86528/27*Ca^3*nf*
      lfr^2*cD3 - 8800*Ca^3*nf*lfr^2*cD2 - 144320/27*Ca^3*nf*lfr^2*cD1
       - 377338/81*Ca^3*nf*lfr^2*cD0 + 2048*Ca^3*nf*lfr^3*cD3 + 44288/9
      *Ca^3*nf*lfr^3*cD2 + 170752/27*Ca^3*nf*lfr^3*cD1 + 104168/27*Ca^3
      *nf*lfr^3*cD0 - 1792/3*Ca^3*nf*lfr^4*cD2 - 49984/27*Ca^3*nf*lfr^4
      *cD1 - 37268/27*Ca^3*nf*lfr^4*cD0 + 7168/3*Ca^3*nf*lqr*cD5 - 
      227840/27*Ca^3*nf*lqr*cD4 + 482176/27*Ca^3*nf*lqr*cD3 - 727456/27
      *Ca^3*nf*lqr*cD2 + 18288104/729*Ca^3*nf*lqr*cD1 - 4247726/243*
      Ca^3*nf*lqr*cD0 - 10240/9*Ca^3*nf*lqr*lfr*cD4 + 38912/9*Ca^3*nf*
      lqr*lfr*cD3 + 6400/9*Ca^3*nf*lqr*lfr*cD2 + 129856/81*Ca^3*nf*lqr*
      lfr*cD1 + 119896/81*Ca^3*nf*lqr*lfr*cD0 - 8192/3*Ca^3*nf*lqr*
      lfr^2*cD3 - 9088/3*Ca^3*nf*lqr*lfr^2*cD2 - 147296/27*Ca^3*nf*lqr*
      lfr^2*cD1 - 11648/9*Ca^3*nf*lqr*lfr^2*cD0 + 1536*Ca^3*nf*lqr*
      lfr^3*cD2 + 73216/27*Ca^3*nf*lqr*lfr^3*cD1 + 7744/9*Ca^3*nf*lqr*
      lfr^3*cD0 + 24320/9*Ca^3*nf*lqr^2*cD4 - 199168/27*Ca^3*nf*lqr^2*
      cD3 + 111520/9*Ca^3*nf*lqr^2*cD2 - 913264/81*Ca^3*nf*lqr^2*cD1 + 
      64978/9*Ca^3*nf*lqr^2*cD0 - 2048/3*Ca^3*nf*lqr^2*lfr*cD3 + 2048/3
      *Ca^3*nf*lqr^2*lfr*cD2 + 14656/27*Ca^3*nf*lqr^2*lfr*cD1 - 4432/3*
      Ca^3*nf*lqr^2*lfr*cD0 - 1024*Ca^3*nf*lqr^2*lfr^2*cD2 - 1408/9*
      Ca^3*nf*lqr^2*lfr^2*cD1 + 968/3*Ca^3*nf*lqr^2*lfr^2*cD0 + 4096/3*
      Ca^3*nf*lqr^3*cD3 - 23168/9*Ca^3*nf*lqr^3*cD2 + 8672/3*Ca^3*nf*
      lqr^3*cD1 - 29336/27*Ca^3*nf*lqr^3*cD0 - 512/3*Ca^3*nf*lqr^3*lfr*
      cD2 - 11264/27*Ca^3*nf*lqr^3*lfr*cD1 + 3872/27*Ca^3*nf*lqr^3*lfr*
      cD0 + 256*Ca^3*nf*lqr^4*cD2 - 7744/27*Ca^3*nf*lqr^4*cD1 + 484/9*
      Ca^3*nf*lqr^4*cD0 + 4096/3*Ca^4*cD7 - 39424/9*Ca^4*cD6 + 432640/
      27*Ca^4*cD5 - 838112/27*Ca^4*cD4 + 13802368/243*Ca^4*cD3 - 
      13631360/243*Ca^4*cD2 + 59746964/729*Ca^4*cD1 - 40498399/2187*
      Ca^4*cD0 + 1/12*Ca^4*cD0*f4qdFA - 14336/3*Ca^4*lfr*cD6 + 11264/3*
      Ca^4*lfr*cD5 - 694400/27*Ca^4*lfr*cD4 + 1006208/81*Ca^4*lfr*cD3
       - 2850368/81*Ca^4*lfr*cD2 - 4212320/729*Ca^4*lfr*cD1 - 47270648/
      2187*Ca^4*lfr*cD0 + 6144*Ca^4*lfr^2*cD5 + 77440/9*Ca^4*lfr^2*cD4
       + 601984/27*Ca^4*lfr^2*cD3 + 233072/9*Ca^4*lfr^2*cD2 + 409616/27
      *Ca^4*lfr^2*cD1 + 922372/81*Ca^4*lfr^2*cD0 - 10240/3*Ca^4*lfr^3*
      cD4 - 11264*Ca^4*lfr^3*cD3 - 152128/9*Ca^4*lfr^3*cD2 - 471808/27*
      Ca^4*lfr^3*cD1 - 214280/27*Ca^4*lfr^3*cD0 + 2048/3*Ca^4*lfr^4*cD3
       + 9856/3*Ca^4*lfr^4*cD2 + 137456/27*Ca^4*lfr^4*cD1 + 204974/81*
      Ca^4*lfr^4*cD0 + 14336/3*Ca^4*lqr*cD6 - 39424/3*Ca^4*lqr*cD5 + 
      1081600/27*Ca^4*lqr*cD4 - 1655744/27*Ca^4*lqr*cD3 + 2291008/27*
      Ca^4*lqr*cD2 - 46363120/729*Ca^4*lqr*cD1 + 29614922/729*Ca^4*lqr*
      cD0 - 12288*Ca^4*lqr*lfr*cD5 + 56320/9*Ca^4*lqr*lfr*cD4 - 349696/
      9*Ca^4*lqr*lfr*cD3 + 156160/27*Ca^4*lqr*lfr*cD2 - 1429504/81*Ca^4
      *lqr*lfr*cD1 - 1015712/243*Ca^4*lqr*lfr*cD0 + 10240*Ca^4*lqr*
      lfr^2*cD4 + 45056/3*Ca^4*lqr*lfr^2*cD3 + 55328/3*Ca^4*lqr*lfr^2*
      cD2 + 506800/27*Ca^4*lqr*lfr^2*cD1 + 77000/27*Ca^4*lqr*lfr^2*cD0
       - 8192/3*Ca^4*lqr*lfr^3*cD3 - 8448*Ca^4*lqr*lfr^3*cD2 - 201344/
      27*Ca^4*lqr*lfr^3*cD1 - 42592/27*Ca^4*lqr*lfr^3*cD0 + 6144*Ca^4*
      lqr^2*cD5 - 133760/9*Ca^4*lqr^2*cD4 + 911744/27*Ca^4*lqr^2*cD3 - 
      39568*Ca^4*lqr^2*cD2 + 2655680/81*Ca^4*lqr^2*cD1 - 1235588/81*
      Ca^4*lqr^2*cD0 - 10240*Ca^4*lqr^2*lfr*cD4 + 11264/3*Ca^4*lqr^2*
      lfr*cD3 - 35968/3*Ca^4*lqr^2*lfr*cD2 - 8032/9*Ca^4*lqr^2*lfr*cD1
       + 239008/81*Ca^4*lqr^2*lfr*cD0 + 4096*Ca^4*lqr^2*lfr^2*cD3 + 
      5632*Ca^4*lqr^2*lfr^2*cD2 + 3872/9*Ca^4*lqr^2*lfr^2*cD1 - 5324/9*
      Ca^4*lqr^2*lfr^2*cD0 + 10240/3*Ca^4*lqr^3*cD4 - 22528/3*Ca^4*
      lqr^3*cD3 + 94048/9*Ca^4*lqr^3*cD2 - 223856/27*Ca^4*lqr^3*cD1 + 
      172832/81*Ca^4*lqr^3*cD0 - 8192/3*Ca^4*lqr^3*lfr*cD3 + 2816/3*
      Ca^4*lqr^3*lfr*cD2 + 30976/27*Ca^4*lqr^3*lfr*cD1 - 21296/81*Ca^4*
      lqr^3*lfr*cD0 + 2048/3*Ca^4*lqr^4*cD3 - 1408*Ca^4*lqr^4*cD2 + 
      21296/27*Ca^4*lqr^4*cD1 - 2662/27*Ca^4*lqr^4*cD0 + 640/9*Cf*Ca*
      nf^2*cD3 - 5600/9*Cf*Ca*nf^2*cD2 + 231560/81*Cf*Ca*nf^2*cD1 - 
      155083/243*Cf*Ca*nf^2*cD0 + 256/3*Cf*Ca*nf^2*lfr*cD2 - 7040/9*Cf*
      Ca*nf^2*lfr*cD1 - 76184/81*Cf*Ca*nf^2*lfr*cD0 + 448/3*Cf*Ca*nf^2*
      lfr^2*cD1 + 1640/3*Cf*Ca*nf^2*lfr^2*cD0 - 944/9*Cf*Ca*nf^2*lfr^3*
      cD0 + 448/3*Cf*Ca*nf^2*lqr*cD2 - 1248*Cf*Ca*nf^2*lqr*cD1 + 118468/
      81*Cf*Ca*nf^2*lqr*cD0 + 512/3*Cf*Ca*nf^2*lqr*lfr*cD1 - 704/9*Cf*
      Ca*nf^2*lqr*lfr*cD0 + 64/3*Cf*Ca*nf^2*lqr*lfr^2*cD0 + 416/3*Cf*Ca
      *nf^2*lqr^2*cD1 - 4216/9*Cf*Ca*nf^2*lqr^2*cD0 + 128/3*Cf*Ca*nf^2*
      lqr^2*lfr*cD0 + 368/9*Cf*Ca*nf^2*lqr^3*cD0 + 1280/3*Cf*Ca^2*nf*
      cD4 - 50368/9*Cf*Ca^2*nf*cD3 + 6624*Cf*Ca^2*nf*cD2 - 1640228/81*
      Cf*Ca^2*nf*cD1 + 2798681/486*Cf*Ca^2*nf*cD0 + 4*Cf*Ca^2*nf*cD0*
      b4qnfCf2Ca + 512/3*Cf*Ca^2*nf*lfr*cD3 + 22016/3*Cf*Ca^2*nf*lfr*
      cD2 + 69472/27*Cf*Ca^2*nf*lfr*cD1 + 593120/81*Cf*Ca^2*nf*lfr*cD0
       - 960*Cf*Ca^2*nf*lfr^2*cD2 - 3424*Cf*Ca^2*nf*lfr^2*cD1 - 3196*Cf
      *Ca^2*nf*lfr^2*cD0 + 384*Cf*Ca^2*nf*lfr^3*cD1 + 5192/9*Cf*Ca^2*nf
      *lfr^3*cD0 + 4096/3*Cf*Ca^2*nf*lqr*cD3 - 25888/3*Cf*Ca^2*nf*lqr*
      cD2 + 253040/27*Cf*Ca^2*nf*lqr*cD1 - 839506/81*Cf*Ca^2*nf*lqr*cD0
       - 384*Cf*Ca^2*nf*lqr*lfr*cD2 + 12800/3*Cf*Ca^2*nf*lqr*lfr*cD1 + 
      3776/9*Cf*Ca^2*nf*lqr*lfr*cD0 - 384*Cf*Ca^2*nf*lqr*lfr^2*cD1 - 
      352/3*Cf*Ca^2*nf*lqr*lfr^2*cD0 + 1344*Cf*Ca^2*nf*lqr^2*cD2 - 
      10096/3*Cf*Ca^2*nf*lqr^2*cD1 + 24988/9*Cf*Ca^2*nf*lqr^2*cD0 - 384
      *Cf*Ca^2*nf*lqr^2*lfr*cD1 - 704/3*Cf*Ca^2*nf*lqr^2*lfr*cD0 + 384*
      Cf*Ca^2*nf*lqr^3*cD1 - 2024/9*Cf*Ca^2*nf*lqr^3*cD0 - 16*Cf^2*Ca*
      nf*cD2 + 12016/9*Cf^2*Ca*nf*cD1 - 27949/54*Cf^2*Ca*nf*cD0 + 4*
      Cf^2*Ca*nf*cD0*b4qnfCf3 - 32*Cf^2*Ca*nf*lfr*cD1 - 6008/9*Cf^2*Ca*
      nf*lfr*cD0 + 20*Cf^2*Ca*nf*lfr^2*cD0 - 80*Cf^2*Ca*nf*lqr*cD1 + 
      6008/9*Cf^2*Ca*nf*lqr*cD0 + 16*Cf^2*Ca*nf*lqr*lfr*cD0 - 36*Cf^2*
      Ca*nf*lqr^2*cD0 + 2*delta*nfdAF*Xg5 + 2*delta*dAA*Xg7 - 18016/9*
      delta*nf2dFF - 3904/9*delta*lfr*nfdAF - 2*delta*lfr*nfdAF*b4qdFF
       - 2*delta*lfr*dAA*b4gdAA + 1408/9*delta*lfr*nf2dFF - 64/3*delta*
      lqr*nfdAF + 2*delta*lqr*nfdAF*b4qdFF + 640/9*delta*lqr*dAA + 2*
      delta*lqr*dAA*b4gdAA + 1408/3*delta*lqr*nf2dFF + 80/81*delta*nf^4
      *lfr^4 - 943703/2916*delta*Ca*nf^3 + 30170/243*delta*Ca*nf^3*lfr
       - 3568/81*delta*Ca*nf^3*lfr^2 + 1592/81*delta*Ca*nf^3*lfr^3 - 
      1760/81*delta*Ca*nf^3*lfr^4 + 4984/27*delta*Ca*nf^3*lqr - 1480/27
      *delta*Ca*nf^3*lqr*lfr + 32/3*delta*Ca*nf^3*lqr*lfr^2 - 370/9*
      delta*Ca*nf^3*lqr^2 + 64/9*delta*Ca*nf^3*lqr^2*lfr + 32/9*delta*
      Ca*nf^3*lqr^3 + 3373102453/419904*delta*Ca^2*nf^2 - 600898/243*
      delta*Ca^2*nf^2*lfr + 18136/27*delta*Ca^2*nf^2*lfr^2 - 2624/9*
      delta*Ca^2*nf^2*lfr^3 + 4840/27*delta*Ca^2*nf^2*lfr^4 - 107983/27
      *delta*Ca^2*nf^2*lqr + 2836/3*delta*Ca^2*nf^2*lqr*lfr - 448/3*
      delta*Ca^2*nf^2*lqr*lfr^2 + 2207/3*delta*Ca^2*nf^2*lqr^2 - 896/9*
      delta*Ca^2*nf^2*lqr^2*lfr - 448/9*delta*Ca^2*nf^2*lqr^3 + 
      8163906247/236196*delta*Ca^3*nf + 2*delta*Ca^3*nf*Xg1 + 6625855/
      486*delta*Ca^3*nf*lfr + delta*Ca^3*nf*lfr*b4qnfCf2Ca + 1/2*delta*
      Ca^3*nf*lfr*b4qnfCf3 + 1/24*delta*Ca^3*nf*lfr*b4qdFF - 89986/27*
      delta*Ca^3*nf*lfr^2 + 38434/27*delta*Ca^3*nf*lfr^3 - 53240/81*
      delta*Ca^3*nf*lfr^4 + 1243103/54*delta*Ca^3*nf*lqr - delta*Ca^3*
      nf*lqr*b4qnfCf2Ca - 1/2*delta*Ca^3*nf*lqr*b4qnfCf3 - 1/24*delta*
      Ca^3*nf*lqr*b4qdFF - 43492/9*delta*Ca^3*nf*lqr*lfr + 2024/3*delta
      *Ca^3*nf*lqr*lfr^2 - 3763*delta*Ca^3*nf*lqr^2 + 4048/9*delta*Ca^3
      *nf*lqr^2*lfr + 2024/9*delta*Ca^3*nf*lqr^3 + 24881127343/944784*
      delta*Ca^4 + 2*delta*Ca^4*Xg6 - 5214994/243*delta*Ca^4*lfr - 2*
      delta*Ca^4*lfr*b4gCa4 + 439681/81*delta*Ca^4*lfr^2 - 184646/81*
      delta*Ca^4*lfr^3 + 73205/81*delta*Ca^4*lfr^4 - 8756555/243*delta*
      Ca^4*lqr + 2*delta*Ca^4*lqr*b4gCa4 + 196072/27*delta*Ca^4*lqr*lfr
       - 968*delta*Ca^4*lqr*lfr^2 + 50602/9*delta*Ca^4*lqr^2 - 1936/3*
      delta*Ca^4*lqr^2*lfr - 968/3*delta*Ca^4*lqr^3 + 2048/45*delta*
      Ca^4*zeta53 - 233953/486*delta*Cf*nf^3 + 35540/243*delta*Cf*nf^3*
      lfr - 980/27*delta*Cf*nf^3*lfr^2 + 376/27*delta*Cf*nf^3*lfr^3 + 
      5872/27*delta*Cf*nf^3*lqr - 416/9*delta*Cf*nf^3*lqr*lfr + 16/3*
      delta*Cf*nf^3*lqr*lfr^2 - 104/3*delta*Cf*nf^3*lqr^2 + 32/9*delta*
      Cf*nf^3*lqr^2*lfr + 16/9*delta*Cf*nf^3*lqr^3 + 49991435/5832*
      delta*Cf*Ca*nf^2 - 515812/243*delta*Cf*Ca*nf^2*lfr + 12928/27*
      delta*Cf*Ca*nf^2*lfr^2 - 4136/27*delta*Cf*Ca*nf^2*lfr^3 - 93068/
      27*delta*Cf*Ca*nf^2*lqr + 1744/3*delta*Cf*Ca*nf^2*lqr*lfr - 176/3
      *delta*Cf*Ca*nf^2*lqr*lfr^2 + 1372/3*delta*Cf*Ca*nf^2*lqr^2 - 352/
      9*delta*Cf*Ca*nf^2*lqr^2*lfr - 176/9*delta*Cf*Ca*nf^2*lqr^3 - 
      495711665/34992*delta*Cf*Ca^2*nf + 2*delta*Cf*Ca^2*nf*Xg2 + 
      1566842/243*delta*Cf*Ca^2*nf*lfr - 2*delta*Cf*Ca^2*nf*lfr*
      b4qnfCf2Ca - 39407/27*delta*Cf*Ca^2*nf*lfr^2 + 11374/27*delta*Cf*
      Ca^2*nf*lfr^3 + 94985/9*delta*Cf*Ca^2*nf*lqr + 2*delta*Cf*Ca^2*nf
      *lqr*b4qnfCf2Ca - 15184/9*delta*Cf*Ca^2*nf*lqr*lfr + 484/3*delta*
      Cf*Ca^2*nf*lqr*lfr^2 - 3956/3*delta*Cf*Ca^2*nf*lqr^2 + 968/9*
      delta*Cf*Ca^2*nf*lqr^2*lfr + 484/9*delta*Cf*Ca^2*nf*lqr^3 + 11401/
      27*delta*Cf^2*nf^2 - 656/27*delta*Cf^2*nf^2*lfr + 32/3*delta*Cf^2
      *nf^2*lfr^2 - 356/3*delta*Cf^2*nf^2*lqr + 32/3*delta*Cf^2*nf^2*
      lqr*lfr + 12*delta*Cf^2*nf^2*lqr^2 + 153625/81*delta*Cf^2*Ca*nf
       + 2*delta*Cf^2*Ca*nf*Xg3 - 7930/27*delta*Cf^2*Ca*nf*lfr - 2*
      delta*Cf^2*Ca*nf*lfr*b4qnfCf3 + 88/3*delta*Cf^2*Ca*nf*lfr^2 - 322
      *delta*Cf^2*Ca*nf*lqr + 2*delta*Cf^2*Ca*nf*lqr*b4qnfCf3 + 88/3*
      delta*Cf^2*Ca*nf*lqr*lfr + 22*delta*Cf^2*Ca*nf*lqr^2 + 2*delta*
      Cf^3*nf*Xg4 - 46*delta*Cf^3*nf*lfr - 138*delta*Cf^3*nf*lqr + 1/2*
      G41t*delta - 2/3*G32t*delta*nf + 11/3*G32t*delta*Ca + 986440*
      zeta7*Ca^4*cD0 + 4312342/63*zeta7*delta*Ca^3*nf - 7284211/21*
      zeta7*delta*Ca^4 - 491520*zeta7*delta*Ca^4*lfr + 491520*zeta7*
      delta*Ca^4*lqr + 57488/9*zeta7*delta*Cf*Ca^2*nf - 35312/3*zeta7*
      delta*Cf^2*Ca*nf - 5120/3*zeta5*cD1*nfdAF + 14080/3*zeta5*cD1*dAA
       + 43520/9*zeta5*cD0*nfdAF + 2560/3*zeta5*lfr*cD0*nfdAF - 7040/3*
      zeta5*lfr*cD0*dAA - 2560/3*zeta5*lqr*cD0*nfdAF + 7040/3*zeta5*lqr
      *cD0*dAA + 34592/9*zeta5*Ca^2*nf^2*cD0 + 115520*zeta5*Ca^3*nf*cD1
       - 2216816/27*zeta5*Ca^3*nf*cD0 - 18080*zeta5*Ca^3*nf*lfr*cD0 + 
      57760*zeta5*Ca^3*nf*lqr*cD0 + 678912*zeta5*Ca^4*cD2 - 617760*
      zeta5*Ca^4*cD1 + 3411280/9*zeta5*Ca^4*cD0 - 679424*zeta5*Ca^4*lfr
      *cD1 + 90640*zeta5*Ca^4*lfr*cD0 + 146176*zeta5*Ca^4*lfr^2*cD0 + 
      679424*zeta5*Ca^4*lqr*cD1 - 308880*zeta5*Ca^4*lqr*cD0 - 292352*
      zeta5*Ca^4*lqr*lfr*cD0 + 146176*zeta5*Ca^4*lqr^2*cD0 + 32*zeta5*
      Cf*Ca*nf^2*cD0 + 3200*zeta5*Cf*Ca^2*nf*cD1 + 21904/9*zeta5*Cf*
      Ca^2*nf*cD0 - 1600*zeta5*Cf*Ca^2*nf*lfr*cD0 + 1600*zeta5*Cf*Ca^2*
      nf*lqr*cD0 - 6400*zeta5*Cf^2*Ca*nf*cD1 - 7744/3*zeta5*Cf^2*Ca*nf*
      cD0 + 3200*zeta5*Cf^2*Ca*nf*lfr*cD0 - 3200*zeta5*Cf^2*Ca*nf*lqr*
      cD0 - 1920*zeta5*delta*nf2dFF + 3040/3*zeta5*delta*lfr*nfdAF - 
      3040/3*zeta5*delta*lqr*nfdAF + 20/27*zeta5*delta*Ca*nf^3 - 88522/
      27*zeta5*delta*Ca^2*nf^2 + 15568/27*zeta5*delta*Ca^2*nf^2*lfr + 
      17984/9*zeta5*delta*Ca^2*nf^2*lqr + 63040172/1215*zeta5*delta*
      Ca^3*nf + 408406/27*zeta5*delta*Ca^3*nf*lfr - 7136*zeta5*delta*
      Ca^3*nf*lfr^2 - 364642/9*zeta5*delta*Ca^3*nf*lqr - 17024/3*zeta5*
      delta*Ca^3*nf*lqr*lfr + 38432/3*zeta5*delta*Ca^3*nf*lqr^2 - 
      43313873/243*zeta5*delta*Ca^4 - 3409592/27*zeta5*delta*Ca^4*lfr
       + 39248*zeta5*delta*Ca^4*lfr^2 - 16384*zeta5*delta*Ca^4*lfr^3 + 
      188036*zeta5*delta*Ca^4*lqr + 93632/3*zeta5*delta*Ca^4*lqr*lfr + 
      49152*zeta5*delta*Ca^4*lqr*lfr^2 - 211376/3*zeta5*delta*Ca^4*
      lqr^2 - 49152*zeta5*delta*Ca^4*lqr^2*lfr + 16384*zeta5*delta*Ca^4
      *lqr^3 + 1280/27*zeta5*delta*Cf*nf^3 - 47144/27*zeta5*delta*Cf*Ca
      *nf^2 + 640/3*zeta5*delta*Cf*Ca*nf^2*lfr + 320*zeta5*delta*Cf*Ca*
      nf^2*lqr + 2933116/405*zeta5*delta*Cf*Ca^2*nf - 23984/9*zeta5*
      delta*Cf*Ca^2*nf*lfr - 2416/9*zeta5*delta*Cf*Ca^2*nf*lqr + 7840/3
      *zeta5*delta*Cf^2*nf^2 - 1280/3*zeta5*delta*Cf^2*nf^2*lfr - 640*
      zeta5*delta*Cf^2*nf^2*lqr + 59456/9*zeta5*delta*Cf^2*Ca*nf + 
      12512/3*zeta5*delta*Cf^2*Ca*nf*lfr + 1696*zeta5*delta*Cf^2*Ca*nf*
      lqr - 1024/3*zeta3*cD1*nfdAF + 512/3*zeta3*cD1*dAA + 10624/9*
      zeta3*cD0*nfdAF + 512/3*zeta3*lfr*cD0*nfdAF - 256/3*zeta3*lfr*cD0
      *dAA - 512/3*zeta3*lqr*cD0*nfdAF + 256/3*zeta3*lqr*cD0*dAA + 512/
      9*zeta3*Ca*nf^3*cD1 - 3680/81*zeta3*Ca*nf^3*cD0 + 896/81*zeta3*Ca
      *nf^3*lfr*cD0 + 256/9*zeta3*Ca*nf^3*lqr*cD0 + 24832/9*zeta3*Ca^2*
      nf^2*cD2 - 11968/3*zeta3*Ca^2*nf^2*cD1 + 176624/81*zeta3*Ca^2*
      nf^2*cD0 + 17920/27*zeta3*Ca^2*nf^2*lfr*cD1 - 84032/81*zeta3*Ca^2
      *nf^2*lfr*cD0 + 1024/3*zeta3*Ca^2*nf^2*lfr^2*cD0 + 70400/27*zeta3
      *Ca^2*nf^2*lqr*cD1 - 5984/3*zeta3*Ca^2*nf^2*lqr*cD0 + 4096/9*
      zeta3*Ca^2*nf^2*lqr*lfr*cD0 + 5312/9*zeta3*Ca^2*nf^2*lqr^2*cD0 + 
      94208/3*zeta3*Ca^3*nf*cD3 - 71808*zeta3*Ca^3*nf*cD2 + 1953248/27*
      zeta3*Ca^3*nf*cD1 - 3234580/81*zeta3*Ca^3*nf*cD0 - 8448*zeta3*
      Ca^3*nf*lfr*cD2 + 257536/9*zeta3*Ca^3*nf*lfr*cD1 + 165472/81*
      zeta3*Ca^3*nf*lfr*cD0 - 49792/3*zeta3*Ca^3*nf*lfr^2*cD1 - 27680/3
      *zeta3*Ca^3*nf*lfr^2*cD0 + 4544*zeta3*Ca^3*nf*lfr^3*cD0 + 141184/
      3*zeta3*Ca^3*nf*lqr*cD2 - 214912/3*zeta3*Ca^3*nf*lqr*cD1 + 
      1008176/27*zeta3*Ca^3*nf*lqr*cD0 - 15616/3*zeta3*Ca^3*nf*lqr*lfr*
      cD1 + 85120/9*zeta3*Ca^3*nf*lqr*lfr*cD0 - 18496/3*zeta3*Ca^3*nf*
      lqr*lfr^2*cD0 + 65408/3*zeta3*Ca^3*nf*lqr^2*cD1 - 139360/9*zeta3*
      Ca^3*nf*lqr^2*cD0 - 3904/3*zeta3*Ca^3*nf*lqr^2*lfr*cD0 + 8768/3*
      zeta3*Ca^3*nf*lqr^3*cD0 + 313600/3*zeta3*Ca^4*cD4 - 585728/3*
      zeta3*Ca^4*cD3 + 3259328/9*zeta3*Ca^4*cD2 - 8220896/27*zeta3*Ca^4
      *cD1 + 10995352/81*zeta3*Ca^4*cD0 - 625664/3*zeta3*Ca^4*lfr*cD3
       + 80256*zeta3*Ca^4*lfr*cD2 - 6113536/27*zeta3*Ca^4*lfr*cD1 + 
      2575616/81*zeta3*Ca^4*lfr*cD0 + 132864*zeta3*Ca^4*lfr^2*cD2 + 
      240064/3*zeta3*Ca^4*lfr^2*cD1 + 148144/3*zeta3*Ca^4*lfr^2*cD0 - 
      86528/3*zeta3*Ca^4*lfr^3*cD1 - 24992*zeta3*Ca^4*lfr^3*cD0 + 4096/
      3*zeta3*Ca^4*lfr^4*cD0 + 625664/3*zeta3*Ca^4*lqr*cD3 - 877888/3*
      zeta3*Ca^4*lqr*cD2 + 9830656/27*zeta3*Ca^4*lqr*cD1 - 4054064/27*
      zeta3*Ca^4*lqr*cD0 - 265728*zeta3*Ca^4*lqr*lfr*cD2 + 153472/3*
      zeta3*Ca^4*lqr*lfr*cD1 - 753344/9*zeta3*Ca^4*lqr*lfr*cD0 + 86528*
      zeta3*Ca^4*lqr*lfr^2*cD1 + 101728/3*zeta3*Ca^4*lqr*lfr^2*cD0 - 
      16384/3*zeta3*Ca^4*lqr*lfr^3*cD0 + 132864*zeta3*Ca^4*lqr^2*cD2 - 
      393536/3*zeta3*Ca^4*lqr^2*cD1 + 686432/9*zeta3*Ca^4*lqr^2*cD0 - 
      86528*zeta3*Ca^4*lqr^2*lfr*cD1 + 21472/3*zeta3*Ca^4*lqr^2*lfr*cD0
       + 8192*zeta3*Ca^4*lqr^2*lfr^2*cD0 + 86528/3*zeta3*Ca^4*lqr^3*cD1
       - 48224/3*zeta3*Ca^4*lqr^3*cD0 - 16384/3*zeta3*Ca^4*lqr^3*lfr*
      cD0 + 4096/3*zeta3*Ca^4*lqr^4*cD0 + 1280/3*zeta3*Cf*Ca*nf^2*cD2
       - 18304/9*zeta3*Cf*Ca*nf^2*cD1 + 4784/9*zeta3*Cf*Ca*nf^2*cD0 + 
      512*zeta3*Cf*Ca*nf^2*lfr*cD1 + 21376/27*zeta3*Cf*Ca*nf^2*lfr*cD0
       - 1088/3*zeta3*Cf*Ca*nf^2*lfr^2*cD0 + 768*zeta3*Cf*Ca*nf^2*lqr*
      cD1 - 9152/9*zeta3*Cf*Ca*nf^2*lqr*cD0 + 256/3*zeta3*Cf*Ca*nf^2*
      lqr*lfr*cD0 + 832/3*zeta3*Cf*Ca*nf^2*lqr^2*cD0 + 4096*zeta3*Cf*
      Ca^2*nf*cD3 - 3968*zeta3*Cf*Ca^2*nf*cD2 + 136960/9*zeta3*Cf*Ca^2*
      nf*cD1 - 367508/27*zeta3*Cf*Ca^2*nf*cD0 - 6144*zeta3*Cf*Ca^2*nf*
      lfr*cD2 - 15616/9*zeta3*Cf*Ca^2*nf*lfr*cD1 - 104608/27*zeta3*Cf*
      Ca^2*nf*lfr*cD0 + 2048*zeta3*Cf*Ca^2*nf*lfr^2*cD1 + 5984/3*zeta3*
      Cf*Ca^2*nf*lfr^2*cD0 + 6144*zeta3*Cf*Ca^2*nf*lqr*cD2 - 47744/9*
      zeta3*Cf*Ca^2*nf*lqr*cD1 + 79712/9*zeta3*Cf*Ca^2*nf*lqr*cD0 - 
      4096*zeta3*Cf*Ca^2*nf*lqr*lfr*cD1 - 1408/3*zeta3*Cf*Ca^2*nf*lqr*
      lfr*cD0 + 2048*zeta3*Cf*Ca^2*nf*lqr^2*cD1 - 4576/3*zeta3*Cf*Ca^2*
      nf*lqr^2*cD0 + 11840/3*zeta3*Cf^2*Ca*nf*cD1 + 2240/9*zeta3*Cf^2*
      Ca*nf*cD0 - 5920/3*zeta3*Cf^2*Ca*nf*lfr*cD0 + 5920/3*zeta3*Cf^2*
      Ca*nf*lqr*cD0 + 3040*zeta3*delta*nf2dFF - 2624/3*zeta3*delta*lfr*
      nfdAF - 1024/3*zeta3*delta*lfr*nf2dFF + 5312*zeta3*delta*lqr*
      nfdAF - 5632/3*zeta3*delta*lqr*dAA - 1024*zeta3*delta*lqr*nf2dFF
       - 99964/729*zeta3*delta*Ca*nf^3 + 2752/81*zeta3*delta*Ca*nf^3*
      lfr - 32/9*zeta3*delta*Ca*nf^3*lfr^2 + 1376/27*zeta3*delta*Ca*
      nf^3*lqr - 128/27*zeta3*delta*Ca*nf^3*lqr*lfr - 32/9*zeta3*delta*
      Ca*nf^3*lqr^2 + 236569/324*zeta3*delta*Ca^2*nf^2 - 898/27*zeta3*
      delta*Ca^2*nf^2*lfr + 15856/27*zeta3*delta*Ca^2*nf^2*lfr^2 - 8384/
      27*zeta3*delta*Ca^2*nf^2*lfr^3 + 54982/81*zeta3*delta*Ca^2*nf^2*
      lqr - 6592/27*zeta3*delta*Ca^2*nf^2*lqr*lfr + 544/9*zeta3*delta*
      Ca^2*nf^2*lqr*lfr^2 - 1616/3*zeta3*delta*Ca^2*nf^2*lqr^2 + 1216/9
      *zeta3*delta*Ca^2*nf^2*lqr^2*lfr + 3104/27*zeta3*delta*Ca^2*nf^2*
      lqr^3 - 18110071/13122*zeta3*delta*Ca^3*nf + 127124/27*zeta3*
      delta*Ca^3*nf*lfr - 22456/3*zeta3*delta*Ca^3*nf*lfr^2 + 107584/27
      *zeta3*delta*Ca^3*nf*lfr^3 - 3584/9*zeta3*delta*Ca^3*nf*lfr^4 - 
      1926332/81*zeta3*delta*Ca^3*nf*lqr + 38368/27*zeta3*delta*Ca^3*nf
      *lqr*lfr - 21344/9*zeta3*delta*Ca^3*nf*lqr*lfr^2 + 1024*zeta3*
      delta*Ca^3*nf*lqr*lfr^3 + 250856/27*zeta3*delta*Ca^3*nf*lqr^2 + 
      1984/9*zeta3*delta*Ca^3*nf*lqr^2*lfr - 2048/3*zeta3*delta*Ca^3*nf
      *lqr^2*lfr^2 - 49504/27*zeta3*delta*Ca^3*nf*lqr^3 - 1024/9*zeta3*
      delta*Ca^3*nf*lqr^3*lfr + 512/3*zeta3*delta*Ca^3*nf*lqr^4 - 
      477562055/6561*zeta3*delta*Ca^4 - 1062496/81*zeta3*delta*Ca^4*lfr
       + 573860/27*zeta3*delta*Ca^4*lfr^2 - 356528/27*zeta3*delta*Ca^4*
      lfr^3 + 19712/9*zeta3*delta*Ca^4*lfr^4 + 6334444/81*zeta3*delta*
      Ca^4*lqr - 14608/27*zeta3*delta*Ca^4*lqr*lfr + 119368/9*zeta3*
      delta*Ca^4*lqr*lfr^2 - 5632*zeta3*delta*Ca^4*lqr*lfr^3 - 825452/
      27*zeta3*delta*Ca^4*lqr^2 - 66128/9*zeta3*delta*Ca^4*lqr^2*lfr + 
      11264/3*zeta3*delta*Ca^4*lqr^2*lfr^2 + 196808/27*zeta3*delta*Ca^4
      *lqr^3 + 5632/9*zeta3*delta*Ca^4*lqr^3*lfr - 2816/3*zeta3*delta*
      Ca^4*lqr^4 + 8120/27*zeta3*delta*Cf*nf^3 - 896/9*zeta3*delta*Cf*
      nf^3*lfr + 64/3*zeta3*delta*Cf*nf^3*lfr^2 - 448/3*zeta3*delta*Cf*
      nf^3*lqr + 256/9*zeta3*delta*Cf*nf^3*lqr*lfr + 64/3*zeta3*delta*
      Cf*nf^3*lqr^2 - 791588/243*zeta3*delta*Cf*Ca*nf^2 + 3424/3*zeta3*
      delta*Cf*Ca*nf^2*lfr - 704/3*zeta3*delta*Cf*Ca*nf^2*lfr^2 + 5408/
      3*zeta3*delta*Cf*Ca*nf^2*lqr - 2816/9*zeta3*delta*Cf*Ca*nf^2*lqr*
      lfr - 704/3*zeta3*delta*Cf*Ca*nf^2*lqr^2 + 2787854/729*zeta3*
      delta*Cf*Ca^2*nf + 37804/27*zeta3*delta*Cf*Ca^2*nf*lfr - 416/3*
      zeta3*delta*Cf*Ca^2*nf*lfr^2 - 288988/27*zeta3*delta*Cf*Ca^2*nf*
      lqr + 5440/9*zeta3*delta*Cf*Ca^2*nf*lqr*lfr + 5056/3*zeta3*delta*
      Cf*Ca^2*nf*lqr^2 - 10088/3*zeta3*delta*Cf^2*nf^2 + 3296/9*zeta3*
      delta*Cf^2*nf^2*lfr + 640*zeta3*delta*Cf^2*nf^2*lqr + 222467/27*
      zeta3*delta*Cf^2*Ca*nf - 18920/9*zeta3*delta*Cf^2*Ca*nf*lfr - 
      1672*zeta3*delta*Cf^2*Ca*nf*lqr + 21319426/45*zeta3*zeta5*delta*
      Ca^4 - 1536*zeta3^2*cD1*dAA - 2432/3*zeta3^2*cD0*nfdAF + 768*
      zeta3^2*lfr*cD0*dAA - 768*zeta3^2*lqr*cD0*dAA + 263864/9*zeta3^2*
      Ca^3*nf*cD0 + 1375744/3*zeta3^2*Ca^4*cD1 - 656216/3*zeta3^2*Ca^4*
      cD0 - 684128/3*zeta3^2*Ca^4*lfr*cD0 + 684128/3*zeta3^2*Ca^4*lqr*
      cD0 + 34064/3*zeta3^2*Cf*Ca^2*nf*cD0 - 736*zeta3^2*Cf^2*Ca*nf*cD0
       + 1024*zeta3^2*delta*nf2dFF + 30896/27*zeta3^2*delta*Ca^2*nf^2
       - 12681814/729*zeta3^2*delta*Ca^3*nf + 1144/9*zeta3^2*delta*Ca^3
      *nf*lfr + 43672/3*zeta3^2*delta*Ca^3*nf*lqr + 101023100/729*
      zeta3^2*delta*Ca^4 + 257312/9*zeta3^2*delta*Ca^4*lfr + 47904*
      zeta3^2*delta*Ca^4*lfr^2 - 328064/3*zeta3^2*delta*Ca^4*lqr - 
      95808*zeta3^2*delta*Ca^4*lqr*lfr + 47904*zeta3^2*delta*Ca^4*lqr^2
       - 4508/9*zeta3^2*delta*Cf*Ca*nf^2 - 518272/81*zeta3^2*delta*Cf*
      Ca^2*nf - 17296/3*zeta3^2*delta*Cf*Ca^2*nf*lfr + 17296/3*zeta3^2*
      delta*Cf*Ca^2*nf*lqr + 1792/3*zeta3^2*delta*Cf^2*nf^2 - 7648/3*
      zeta3^2*delta*Cf^2*Ca*nf + 448*zeta3^2*delta*Cf^2*Ca*nf*lfr - 448
      *zeta3^2*delta*Cf^2*Ca*nf*lqr + 1024*zeta2*cD1*nfdAF - 512*zeta2*
      cD1*dAA - 9088/3*zeta2*cD0*nfdAF - 512*zeta2*lfr*cD0*nfdAF + 256*
      zeta2*lfr*cD0*dAA + 512*zeta2*lqr*cD0*nfdAF - 256*zeta2*lqr*cD0*
      dAA - 512/9*zeta2*Ca*nf^3*cD2 + 2560/27*zeta2*Ca*nf^3*cD1 - 3200/
      81*zeta2*Ca*nf^3*cD0 - 1024/27*zeta2*Ca*nf^3*lfr*cD1 + 2560/81*
      zeta2*Ca*nf^3*lfr*cD0 - 128/9*zeta2*Ca*nf^3*lfr^2*cD0 - 512/9*
      zeta2*Ca*nf^3*lqr*cD1 + 1280/27*zeta2*Ca*nf^3*lqr*cD0 - 512/27*
      zeta2*Ca*nf^3*lqr*lfr*cD0 - 128/9*zeta2*Ca*nf^3*lqr^2*cD0 - 12800/
      9*zeta2*Ca^2*nf^2*cD3 + 30208/9*zeta2*Ca^2*nf^2*cD2 - 287680/81*
      zeta2*Ca^2*nf^2*cD1 + 1171400/729*zeta2*Ca^2*nf^2*cD0 - 3584/9*
      zeta2*Ca^2*nf^2*lfr*cD2 - 1024/27*zeta2*Ca^2*nf^2*lfr*cD1 - 85120/
      243*zeta2*Ca^2*nf^2*lfr*cD0 + 3200/9*zeta2*Ca^2*nf^2*lfr^2*cD1 - 
      2944/27*zeta2*Ca^2*nf^2*lfr^2*cD0 + 4480/27*zeta2*Ca^2*nf^2*lfr^3
      *cD0 - 18176/9*zeta2*Ca^2*nf^2*lqr*cD2 + 25088/9*zeta2*Ca^2*nf^2*
      lqr*cD1 - 140000/81*zeta2*Ca^2*nf^2*lqr*cD0 - 2560/9*zeta2*Ca^2*
      nf^2*lqr*lfr*cD1 + 11008/27*zeta2*Ca^2*nf^2*lqr*lfr*cD0 - 320/9*
      zeta2*Ca^2*nf^2*lqr*lfr^2*cD0 - 7040/9*zeta2*Ca^2*nf^2*lqr^2*cD1
       + 4352/9*zeta2*Ca^2*nf^2*lqr^2*cD0 - 640/9*zeta2*Ca^2*nf^2*lqr^2
      *lfr*cD0 - 1600/27*zeta2*Ca^2*nf^2*lqr^3*cD0 - 94720/9*zeta2*Ca^3
      *nf*cD4 + 248320/9*zeta2*Ca^3*nf*cD3 - 1186688/27*zeta2*Ca^3*nf*
      cD2 + 3097376/81*zeta2*Ca^3*nf*cD1 - 10870138/729*zeta2*Ca^3*nf*
      cD0 + 69632/9*zeta2*Ca^3*nf*lfr*cD3 - 121856/9*zeta2*Ca^3*nf*lfr*
      cD2 + 845056/81*zeta2*Ca^3*nf*lfr*cD1 - 668512/243*zeta2*Ca^3*nf*
      lfr*cD0 + 17024/3*zeta2*Ca^3*nf*lfr^2*cD2 + 33920/9*zeta2*Ca^3*nf
      *lfr^2*cD1 + 71552/27*zeta2*Ca^3*nf*lfr^2*cD0 - 14080/3*zeta2*
      Ca^3*nf*lfr^3*cD1 - 72320/27*zeta2*Ca^3*nf*lfr^3*cD0 + 1792/3*
      zeta2*Ca^3*nf*lfr^4*cD0 - 177152/9*zeta2*Ca^3*nf*lqr*cD3 + 361216/
      9*zeta2*Ca^3*nf*lqr*cD2 - 2972416/81*zeta2*Ca^3*nf*lqr*cD1 + 
      1470736/81*zeta2*Ca^3*nf*lqr*cD0 + 19712/3*zeta2*Ca^3*nf*lqr*lfr*
      cD2 - 110080/9*zeta2*Ca^3*nf*lqr*lfr*cD1 - 20864/27*zeta2*Ca^3*nf
      *lqr*lfr*cD0 + 6400*zeta2*Ca^3*nf*lqr*lfr^2*cD1 + 26560/9*zeta2*
      Ca^3*nf*lqr*lfr^2*cD0 - 1536*zeta2*Ca^3*nf*lqr*lfr^3*cD0 - 36736/
      3*zeta2*Ca^3*nf*lqr^2*cD2 + 146560/9*zeta2*Ca^3*nf*lqr^2*cD1 - 
      55616/9*zeta2*Ca^3*nf*lqr^2*cD0 + 1280*zeta2*Ca^3*nf*lqr^2*lfr*
      cD1 - 16000/9*zeta2*Ca^3*nf*lqr^2*lfr*cD0 + 1024*zeta2*Ca^3*nf*
      lqr^2*lfr^2*cD0 - 8960/3*zeta2*Ca^3*nf*lqr^3*cD1 + 40640/27*zeta2
      *Ca^3*nf*lqr^3*cD0 + 512/3*zeta2*Ca^3*nf*lqr^3*lfr*cD0 - 256*
      zeta2*Ca^3*nf*lqr^4*cD0 - 23552*zeta2*Ca^4*cD5 + 520960/9*zeta2*
      Ca^4*cD4 - 1107584/9*zeta2*Ca^4*cD3 + 4104704/27*zeta2*Ca^4*cD2
       - 8554624/81*zeta2*Ca^4*cD1 + 28613426/729*zeta2*Ca^4*cD0 + 
      58880*zeta2*Ca^4*lfr*cD4 - 382976/9*zeta2*Ca^4*lfr*cD3 + 972160/9
      *zeta2*Ca^4*lfr*cD2 - 4512256/81*zeta2*Ca^4*lfr*cD1 + 3389360/243
      *zeta2*Ca^4*lfr*cD0 - 51200*zeta2*Ca^4*lfr^2*cD3 - 93632/3*zeta2*
      Ca^4*lfr^2*cD2 - 366304/9*zeta2*Ca^4*lfr^2*cD1 - 182560/27*zeta2*
      Ca^4*lfr^2*cD0 + 17920*zeta2*Ca^4*lfr^3*cD2 + 77440/3*zeta2*Ca^4*
      lfr^3*cD1 + 289888/27*zeta2*Ca^4*lfr^3*cD0 - 2048*zeta2*Ca^4*
      lfr^4*cD1 - 9856/3*zeta2*Ca^4*lfr^4*cD0 - 58880*zeta2*Ca^4*lqr*
      cD4 + 974336/9*zeta2*Ca^4*lqr*cD3 - 1630400/9*zeta2*Ca^4*lqr*cD2
       + 10208896/81*zeta2*Ca^4*lqr*cD1 - 3964736/81*zeta2*Ca^4*lqr*cD0
       + 102400*zeta2*Ca^4*lqr*lfr*cD3 - 108416/3*zeta2*Ca^4*lqr*lfr*
      cD2 + 848768/9*zeta2*Ca^4*lqr*lfr*cD1 - 17600/3*zeta2*Ca^4*lqr*
      lfr*cD0 - 53760*zeta2*Ca^4*lqr*lfr^2*cD2 - 35200*zeta2*Ca^4*lqr*
      lfr^2*cD1 - 164048/9*zeta2*Ca^4*lqr*lfr^2*cD0 + 8192*zeta2*Ca^4*
      lqr*lfr^3*cD1 + 8448*zeta2*Ca^4*lqr*lfr^3*cD0 - 51200*zeta2*Ca^4*
      lqr^2*cD3 + 202048/3*zeta2*Ca^4*lqr^2*cD2 - 676064/9*zeta2*Ca^4*
      lqr^2*cD1 + 184640/9*zeta2*Ca^4*lqr^2*cD0 + 53760*zeta2*Ca^4*
      lqr^2*lfr*cD2 - 7040*zeta2*Ca^4*lqr^2*lfr*cD1 + 135008/9*zeta2*
      Ca^4*lqr^2*lfr*cD0 - 12288*zeta2*Ca^4*lqr^2*lfr^2*cD1 - 5632*
      zeta2*Ca^4*lqr^2*lfr^2*cD0 - 17920*zeta2*Ca^4*lqr^3*cD2 + 49280/3
      *zeta2*Ca^4*lqr^3*cD1 - 202768/27*zeta2*Ca^4*lqr^3*cD0 + 8192*
      zeta2*Ca^4*lqr^3*lfr*cD1 - 2816/3*zeta2*Ca^4*lqr^3*lfr*cD0 - 2048
      *zeta2*Ca^4*lqr^4*cD1 + 1408*zeta2*Ca^4*lqr^4*cD0 - 4864/9*zeta2*
      Cf*Ca*nf^2*cD1 + 5600/9*zeta2*Cf*Ca*nf^2*cD0 + 704/9*zeta2*Cf*Ca*
      nf^2*lfr*cD0 - 2816/9*zeta2*Cf*Ca*nf^2*lqr*cD0 - 2176*zeta2*Cf*
      Ca^2*nf*cD2 + 87232/9*zeta2*Cf*Ca^2*nf*cD1 - 39658/9*zeta2*Cf*
      Ca^2*nf*cD0 + 384*zeta2*Cf*Ca^2*nf*lfr*cD1 - 34112/9*zeta2*Cf*
      Ca^2*nf*lfr*cD0 + 416*zeta2*Cf*Ca^2*nf*lfr^2*cD0 - 2304*zeta2*Cf*
      Ca^2*nf*lqr*cD1 + 45728/9*zeta2*Cf*Ca^2*nf*lqr*cD0 + 128*zeta2*Cf
      *Ca^2*nf*lqr*lfr*cD0 - 544*zeta2*Cf*Ca^2*nf*lqr^2*cD0 - 632*zeta2
      *Cf^2*Ca*nf*cD0 + 4736/3*zeta2*delta*lfr*nfdAF - 4736/3*zeta2*
      delta*lqr*nfdAF + 191272/729*zeta2*delta*Ca*nf^3 - 8512/243*zeta2
      *delta*Ca*nf^3*lfr - 320/27*zeta2*delta*Ca*nf^3*lfr^2 + 256/27*
      zeta2*delta*Ca*nf^3*lfr^3 - 4256/81*zeta2*delta*Ca*nf^3*lqr - 
      1280/81*zeta2*delta*Ca*nf^3*lqr*lfr + 64/9*zeta2*delta*Ca*nf^3*
      lqr*lfr^2 - 320/27*zeta2*delta*Ca*nf^3*lqr^2 + 128/27*zeta2*delta
      *Ca*nf^3*lqr^2*lfr + 64/27*zeta2*delta*Ca*nf^3*lqr^3 - 57010715/
      17496*zeta2*delta*Ca^2*nf^2 - 52118/729*zeta2*delta*Ca^2*nf^2*lfr
       + 10960/27*zeta2*delta*Ca^2*nf^2*lfr^2 + 256/27*zeta2*delta*Ca^2
      *nf^2*lfr^3 - 2272/27*zeta2*delta*Ca^2*nf^2*lfr^4 + 79514/729*
      zeta2*delta*Ca^2*nf^2*lqr + 39040/81*zeta2*delta*Ca^2*nf^2*lqr*
      lfr - 10208/27*zeta2*delta*Ca^2*nf^2*lqr*lfr^2 + 3328/27*zeta2*
      delta*Ca^2*nf^2*lqr*lfr^3 + 15680/81*zeta2*delta*Ca^2*nf^2*lqr^2
       - 1472/27*zeta2*delta*Ca^2*nf^2*lqr^2*lfr - 64/9*zeta2*delta*
      Ca^2*nf^2*lqr^2*lfr^2 + 32*zeta2*delta*Ca^2*nf^2*lqr^3 - 512/27*
      zeta2*delta*Ca^2*nf^2*lqr^3*lfr - 352/27*zeta2*delta*Ca^2*nf^2*
      lqr^4 + 43967867/4374*zeta2*delta*Ca^3*nf + 3507937/729*zeta2*
      delta*Ca^3*nf*lfr - 48872/27*zeta2*delta*Ca^3*nf*lfr^2 - 38912/27
      *zeta2*delta*Ca^3*nf*lfr^3 + 24992/27*zeta2*delta*Ca^3*nf*lfr^4
       + 1548083/729*zeta2*delta*Ca^3*nf*lqr - 539840/81*zeta2*delta*
      Ca^3*nf*lqr*lfr + 108496/27*zeta2*delta*Ca^3*nf*lqr*lfr^2 - 36608/
      27*zeta2*delta*Ca^3*nf*lqr*lfr^3 + 78272/81*zeta2*delta*Ca^3*nf*
      lqr^2 + 15904/27*zeta2*delta*Ca^3*nf*lqr^2*lfr + 704/9*zeta2*
      delta*Ca^3*nf*lqr^2*lfr^2 - 9136/9*zeta2*delta*Ca^3*nf*lqr^3 + 
      5632/27*zeta2*delta*Ca^3*nf*lqr^3*lfr + 3872/27*zeta2*delta*Ca^3*
      nf*lqr^4 - 198676295/26244*zeta2*delta*Ca^4 - 13001792/729*zeta2*
      delta*Ca^4*lfr + 5120/3*zeta2*delta*Ca^4*lfr^2 + 50240/9*zeta2*
      delta*Ca^4*lfr^3 - 68728/27*zeta2*delta*Ca^4*lfr^4 - 2770048/729*
      zeta2*delta*Ca^4*lqr + 555872/27*zeta2*delta*Ca^4*lqr*lfr - 
      317288/27*zeta2*delta*Ca^4*lqr*lfr^2 + 100672/27*zeta2*delta*Ca^4
      *lqr*lfr^3 - 578344/81*zeta2*delta*Ca^4*lqr^2 - 30544/27*zeta2*
      delta*Ca^4*lqr^2*lfr - 1936/9*zeta2*delta*Ca^4*lqr^2*lfr^2 + 
      90632/27*zeta2*delta*Ca^4*lqr^3 - 15488/27*zeta2*delta*Ca^4*lqr^3
      *lfr - 10648/27*zeta2*delta*Ca^4*lqr^4 + 752/3*zeta2*delta*Cf*
      nf^3 - 736/27*zeta2*delta*Cf*nf^3*lfr - 368/9*zeta2*delta*Cf*nf^3
      *lqr - 116471/81*zeta2*delta*Cf*Ca*nf^2 - 1984/27*zeta2*delta*Cf*
      Ca*nf^2*lfr + 224/3*zeta2*delta*Cf*Ca*nf^2*lfr^2 - 1328/9*zeta2*
      delta*Cf*Ca*nf^2*lqr + 256/3*zeta2*delta*Cf*Ca*nf^2*lqr*lfr + 208/
      3*zeta2*delta*Cf*Ca*nf^2*lqr^2 - 159851/972*zeta2*delta*Cf*Ca^2*
      nf + 56188/27*zeta2*delta*Cf*Ca^2*nf*lfr + 2672/3*zeta2*delta*Cf*
      Ca^2*nf*lfr^2 - 192*zeta2*delta*Cf*Ca^2*nf*lfr^3 + 42808/27*zeta2
      *delta*Cf*Ca^2*nf*lqr - 3072*zeta2*delta*Cf*Ca^2*nf*lqr*lfr + 192
      *zeta2*delta*Cf*Ca^2*nf*lqr*lfr^2 + 920*zeta2*delta*Cf*Ca^2*nf*
      lqr^2 + 192*zeta2*delta*Cf*Ca^2*nf*lqr^2*lfr - 192*zeta2*delta*Cf
      *Ca^2*nf*lqr^3 - 100/9*zeta2*delta*Cf^2*nf^2 + 1450/9*zeta2*delta
      *Cf^2*Ca*nf + 308*zeta2*delta*Cf^2*Ca*nf*lfr - 364*zeta2*delta*
      Cf^2*Ca*nf*lqr - 561344*zeta2*zeta5*Ca^4*cD0 - 1280*zeta2*zeta5*
      delta*nfdAF + 3520*zeta2*zeta5*delta*dAA - 6509288/135*zeta2*
      zeta5*delta*Ca^3*nf + 36923084/135*zeta2*zeta5*delta*Ca^4 + 
      280832*zeta2*zeta5*delta*Ca^4*lfr - 280832*zeta2*zeta5*delta*Ca^4
      *lqr - 4960/9*zeta2*zeta5*delta*Cf*Ca^2*nf - 960*zeta2*zeta5*
      delta*Cf^2*Ca*nf - 256*zeta2*zeta3*cD0*nfdAF - 71200/27*zeta2*
      zeta3*Ca^2*nf^2*cD0 - 259712/3*zeta2*zeta3*Ca^3*nf*cD1 + 520864/9
      *zeta2*zeta3*Ca^3*nf*cD0 + 127232/9*zeta2*zeta3*Ca^3*nf*lfr*cD0
       - 119744/3*zeta2*zeta3*Ca^3*nf*lqr*cD0 - 508800*zeta2*zeta3*Ca^4
      *cD2 + 1512896/3*zeta2*zeta3*Ca^4*cD1 - 7252952/27*zeta2*zeta3*
      Ca^4*cD0 + 1523200/3*zeta2*zeta3*Ca^4*lfr*cD1 - 826496/9*zeta2*
      zeta3*Ca^4*lfr*cD0 - 109952*zeta2*zeta3*Ca^4*lfr^2*cD0 - 1523200/
      3*zeta2*zeta3*Ca^4*lqr*cD1 + 700832/3*zeta2*zeta3*Ca^4*lqr*cD0 + 
      219904*zeta2*zeta3*Ca^4*lqr*lfr*cD0 - 109952*zeta2*zeta3*Ca^4*
      lqr^2*cD0 - 1280/3*zeta2*zeta3*Cf*Ca*nf^2*cD0 - 5120*zeta2*zeta3*
      Cf*Ca^2*nf*cD1 + 17120/9*zeta2*zeta3*Cf*Ca^2*nf*cD0 + 2560*zeta2*
      zeta3*Cf*Ca^2*nf*lfr*cD0 - 2560*zeta2*zeta3*Cf*Ca^2*nf*lqr*cD0 + 
      1024/3*zeta2*zeta3*Cf^2*Ca*nf*cD0 - 256*zeta2*zeta3*delta*nfdAF
       + 128*zeta2*zeta3*delta*dAA - 1088*zeta2*zeta3*delta*lfr*nfdAF
       + 1088*zeta2*zeta3*delta*lqr*nfdAF + 4360/81*zeta2*zeta3*delta*
      Ca*nf^3 + 56981/27*zeta2*zeta3*delta*Ca^2*nf^2 - 15104/27*zeta2*
      zeta3*delta*Ca^2*nf^2*lfr - 44896/27*zeta2*zeta3*delta*Ca^2*nf^2*
      lqr - 7706462/243*zeta2*zeta3*delta*Ca^3*nf - 25676/3*zeta2*zeta3
      *delta*Ca^3*nf*lfr + 15392/3*zeta2*zeta3*delta*Ca^3*nf*lfr^2 + 
      265348/9*zeta2*zeta3*delta*Ca^3*nf*lqr + 7936/3*zeta2*zeta3*delta
      *Ca^3*nf*lqr*lfr - 7776*zeta2*zeta3*delta*Ca^3*nf*lqr^2 + 
      67082140/729*zeta2*zeta3*delta*Ca^4 + 2125520/27*zeta2*zeta3*
      delta*Ca^4*lfr - 67760/3*zeta2*zeta3*delta*Ca^4*lfr^2 + 38144/3*
      zeta2*zeta3*delta*Ca^4*lfr^3 - 3417800/27*zeta2*zeta3*delta*Ca^4*
      lqr - 77440/3*zeta2*zeta3*delta*Ca^4*lqr*lfr - 38144*zeta2*zeta3*
      delta*Ca^4*lqr*lfr^2 + 48400*zeta2*zeta3*delta*Ca^4*lqr^2 + 38144
      *zeta2*zeta3*delta*Ca^4*lqr^2*lfr - 38144/3*zeta2*zeta3*delta*
      Ca^4*lqr^3 - 1280/9*zeta2*zeta3*delta*Cf*nf^3 + 144*zeta2*zeta3*
      delta*Cf*Ca*nf^2 + 256*zeta2*zeta3*delta*Cf*Ca*nf^2*lfr + 384*
      zeta2*zeta3*delta*Cf*Ca*nf^2*lqr + 45302/81*zeta2*zeta3*delta*Cf*
      Ca^2*nf - 4016/3*zeta2*zeta3*delta*Cf*Ca^2*nf*lfr - 1024*zeta2*
      zeta3*delta*Cf*Ca^2*nf*lfr^2 - 6544/3*zeta2*zeta3*delta*Cf*Ca^2*
      nf*lqr + 2048*zeta2*zeta3*delta*Cf*Ca^2*nf*lqr*lfr - 1024*zeta2*
      zeta3*delta*Cf*Ca^2*nf*lqr^2 + 64/3*zeta2*zeta3*delta*Cf^2*nf^2
       + 3664/3*zeta2*zeta3*delta*Cf^2*Ca*nf - 512/3*zeta2*zeta3*delta*
      Cf^2*Ca*nf*lfr + 512/3*zeta2*zeta3*delta*Cf^2*Ca*nf*lqr - 1152*
      zeta2*zeta3^2*delta*dAA - 4868308/27*zeta2*zeta3^2*delta*Ca^4 + 
      640/3*zeta2^2*cD0*nfdAF + 224/45*zeta2^2*Ca*nf^3*cD0 - 512/5*
      zeta2^2*Ca^2*nf^2*cD1 + 2336/45*zeta2^2*Ca^2*nf^2*cD0 + 1984/45*
      zeta2^2*Ca^2*nf^2*lfr*cD0 - 7424/45*zeta2^2*Ca^2*nf^2*lqr*cD0 - 
      9472/15*zeta2^2*Ca^3*nf*cD2 + 1050752/135*zeta2^2*Ca^3*nf*cD1 - 
      145984/81*zeta2^2*Ca^3*nf*cD0 - 10112/3*zeta2^2*Ca^3*nf*lfr*cD1
       - 483136/135*zeta2^2*Ca^3*nf*lfr*cD0 + 28096/15*zeta2^2*Ca^3*nf*
      lfr^2*cD0 - 3200*zeta2^2*Ca^3*nf*lqr*cD1 + 694336/135*zeta2^2*
      Ca^3*nf*lqr*cD0 - 2304/5*zeta2^2*Ca^3*nf*lqr*lfr*cD0 - 21184/15*
      zeta2^2*Ca^3*nf*lqr^2*cD0 - 80896/5*zeta2^2*Ca^4*cD3 + 15488/3*
      zeta2^2*Ca^4*cD2 - 6429248/135*zeta2^2*Ca^4*cD1 + 5197424/405*
      zeta2^2*Ca^4*cD0 + 121344/5*zeta2^2*Ca^4*lfr*cD2 + 261184/15*
      zeta2^2*Ca^4*lfr*cD1 + 3011344/135*zeta2^2*Ca^4*lfr*cD0 - 45568/5
      *zeta2^2*Ca^4*lfr^2*cD1 - 154528/15*zeta2^2*Ca^4*lfr^2*cD0 + 512*
      zeta2^2*Ca^4*lfr^3*cD0 - 121344/5*zeta2^2*Ca^4*lqr*cD2 + 93632/5*
      zeta2^2*Ca^4*lqr*cD1 - 3679264/135*zeta2^2*Ca^4*lqr*cD0 + 91136/5
      *zeta2^2*Ca^4*lqr*lfr*cD1 + 12672/5*zeta2^2*Ca^4*lqr*lfr*cD0 - 
      1536*zeta2^2*Ca^4*lqr*lfr^2*cD0 - 45568/5*zeta2^2*Ca^4*lqr^2*cD1
       + 116512/15*zeta2^2*Ca^4*lqr^2*cD0 + 1536*zeta2^2*Ca^4*lqr^2*lfr
      *cD0 - 512*zeta2^2*Ca^4*lqr^3*cD0 - 512/45*zeta2^2*Cf*Ca*nf^2*cD1
       + 64/3*zeta2^2*Cf*Ca*nf^2*cD0 - 1664/45*zeta2^2*Cf*Ca*nf^2*lfr*
      cD0 - 256/45*zeta2^2*Cf*Ca*nf^2*lqr*cD0 - 1536/5*zeta2^2*Cf*Ca^2*
      nf*cD2 + 2816/45*zeta2^2*Cf*Ca^2*nf*cD1 - 52256/27*zeta2^2*Cf*
      Ca^2*nf*cD0 + 1024/5*zeta2^2*Cf*Ca^2*nf*lfr*cD1 + 9152/45*zeta2^2
      *Cf*Ca^2*nf*lfr*cD0 - 1024/5*zeta2^2*Cf*Ca^2*nf*lqr*cD1 + 1408/45
      *zeta2^2*Cf*Ca^2*nf*lqr*cD0 + 1336/5*zeta2^2*Cf^2*Ca*nf*cD0 + 768
      *zeta2^2*delta*nfdAF - 384*zeta2^2*delta*dAA + 768/5*zeta2^2*
      delta*nf2dFF - 4064/15*zeta2^2*delta*lfr*nfdAF + 4064/15*zeta2^2*
      delta*lqr*nfdAF + 19802/405*zeta2^2*delta*Ca*nf^3 - 2432/135*
      zeta2^2*delta*Ca*nf^3*lfr - 1216/45*zeta2^2*delta*Ca*nf^3*lqr - 
      244133/180*zeta2^2*delta*Ca^2*nf^2 + 144896/405*zeta2^2*delta*
      Ca^2*nf^2*lfr - 1048/45*zeta2^2*delta*Ca^2*nf^2*lfr^2 + 18416/45*
      zeta2^2*delta*Ca^2*nf^2*lqr - 224/45*zeta2^2*delta*Ca^2*nf^2*lqr*
      lfr + 1112/45*zeta2^2*delta*Ca^2*nf^2*lqr^2 + 147411413/14580*
      zeta2^2*delta*Ca^3*nf - 965738/405*zeta2^2*delta*Ca^3*nf*lfr + 
      46088/45*zeta2^2*delta*Ca^3*nf*lfr^2 - 6272/15*zeta2^2*delta*Ca^3
      *nf*lfr^3 - 807782/405*zeta2^2*delta*Ca^3*nf*lqr - 66656/45*
      zeta2^2*delta*Ca^3*nf*lqr*lfr + 2432/5*zeta2^2*delta*Ca^3*nf*lqr*
      lfr^2 + 22328/45*zeta2^2*delta*Ca^3*nf*lqr^2 + 1408/5*zeta2^2*
      delta*Ca^3*nf*lqr^2*lfr - 5248/15*zeta2^2*delta*Ca^3*nf*lqr^3 - 
      209748319/7290*zeta2^2*delta*Ca^4 + 114008/45*zeta2^2*delta*Ca^4*
      lfr - 263254/45*zeta2^2*delta*Ca^4*lfr^2 + 34496/15*zeta2^2*delta
      *Ca^4*lfr^3 + 512/5*zeta2^2*delta*Ca^4*lfr^4 + 470500/81*zeta2^2*
      delta*Ca^4*lqr + 456328/45*zeta2^2*delta*Ca^4*lqr*lfr - 13376/5*
      zeta2^2*delta*Ca^4*lqr*lfr^2 - 2048/5*zeta2^2*delta*Ca^4*lqr*
      lfr^3 - 197914/45*zeta2^2*delta*Ca^4*lqr^2 - 7744/5*zeta2^2*delta
      *Ca^4*lqr^2*lfr + 3072/5*zeta2^2*delta*Ca^4*lqr^2*lfr^2 + 28864/
      15*zeta2^2*delta*Ca^4*lqr^3 - 2048/5*zeta2^2*delta*Ca^4*lqr^3*lfr
       + 512/5*zeta2^2*delta*Ca^4*lqr^4 + 224/45*zeta2^2*delta*Cf*nf^3
       - 128/135*zeta2^2*delta*Cf*nf^3*lfr - 64/45*zeta2^2*delta*Cf*
      nf^3*lqr - 78659/270*zeta2^2*delta*Cf*Ca*nf^2 + 1408/135*zeta2^2*
      delta*Cf*Ca*nf^2*lfr + 704/45*zeta2^2*delta*Cf*Ca*nf^2*lqr + 
      1288613/540*zeta2^2*delta*Cf*Ca^2*nf + 6524/9*zeta2^2*delta*Cf*
      Ca^2*nf*lfr - 108836/135*zeta2^2*delta*Cf*Ca^2*nf*lqr - 424/15*
      zeta2^2*delta*Cf^2*nf^2 + 8064/5*zeta2^2*delta*Cf^2*Ca*nf - 816/5
      *zeta2^2*delta*Cf^2*Ca*nf*lfr + 816/5*zeta2^2*delta*Cf^2*Ca*nf*
      lqr - 586976/15*zeta2^2*zeta3*Ca^4*cD0 - 1271644/405*zeta2^2*
      zeta3*delta*Ca^3*nf + 7031266/405*zeta2^2*zeta3*delta*Ca^4 + 
      58912/3*zeta2^2*zeta3*delta*Ca^4*lfr - 58912/3*zeta2^2*zeta3*
      delta*Ca^4*lqr + 73168/45*zeta2^2*zeta3*delta*Cf*Ca^2*nf - 4928/3
      *zeta2^2*zeta3*delta*Cf^2*Ca*nf - 31744/35*zeta2^3*cD1*dAA - 
      18944/315*zeta2^3*cD0*nfdAF + 15872/35*zeta2^3*lfr*cD0*dAA - 
      15872/35*zeta2^3*lqr*cD0*dAA - 4626064/945*zeta2^3*Ca^3*nf*cD0 - 
      6557312/105*zeta2^3*Ca^4*cD1 + 8155048/315*zeta2^3*Ca^4*cD0 + 
      3278656/105*zeta2^3*Ca^4*lfr*cD0 - 3278656/105*zeta2^3*Ca^4*lqr*
      cD0 - 7904/35*zeta2^3*Cf*Ca^2*nf*cD0 + 234688/315*zeta2^3*Cf^2*Ca
      *nf*cD0 + 23936/315*zeta2^3*delta*lfr*nfdAF - 23936/315*zeta2^3*
      delta*lqr*nfdAF - 96146/945*zeta2^3*delta*Ca^2*nf^2 + 4148362/945
      *zeta2^3*delta*Ca^3*nf + 72328/135*zeta2^3*delta*Ca^3*nf*lfr - 
      2429176/945*zeta2^3*delta*Ca^3*nf*lqr - 29530507/1890*zeta2^3*
      delta*Ca^4 - 776864/315*zeta2^3*delta*Ca^4*lfr - 232192/35*
      zeta2^3*delta*Ca^4*lfr^2 + 68288/5*zeta2^3*delta*Ca^4*lqr + 
      464384/35*zeta2^3*delta*Ca^4*lqr*lfr - 232192/35*zeta2^3*delta*
      Ca^4*lqr^2 - 24872/945*zeta2^3*delta*Cf*Ca*nf^2 + 28256/63*
      zeta2^3*delta*Cf*Ca^2*nf + 13808/315*zeta2^3*delta*Cf*Ca^2*nf*lfr
       - 13808/315*zeta2^3*delta*Cf*Ca^2*nf*lqr + 27392/945*zeta2^3*
      delta*Cf^2*nf^2 - 831904/945*zeta2^3*delta*Cf^2*Ca*nf - 102944/
      315*zeta2^3*delta*Cf^2*Ca*nf*lfr + 102944/315*zeta2^3*delta*Cf^2*
      Ca*nf*lqr - 23808/35*zeta2^4*delta*dAA - 240117439/7875*zeta2^4*
      delta*Ca^4 )

};

